Probing new physics through entanglement in diboson production

Pair production of heavy vector bosons is a key process at colliders: it allows to test our understanding of the Standard Model and to explore the existence of new physics through precision measurements of production rates and differential distributions. New physics effects can be subtle and often require observables specifically designed for their detection. In this study, we focus on quantum information observables that characterise the spin states of the final diboson system. We analyse concurrence bounds, purity, and Bell inequalities for a bipartite qutrit system representing two massive gauge bosons. Our findings show that quantum spin observables can serve as complementary probes for heavy new physics as parametrised by higher dimensional operators in the Standard Model effective field theory. In particular, we find that these observables offer increased sensitivity to operators whose contributions do not interfere with the Standard Model amplitudes at the level of differential cross sections.

==> anc/Diboson_Rmat/FanoCoeffs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40546,       1057]
NotebookOptionsPosition[     35764,        981]
NotebookOutlinePosition[     36159,        997]
CellTagsIndexPosition[     36116,        994]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.896179006684636*^9, 3.896179013320977*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"857bb9f6-abff-444b-9770-9c9b75ec8470"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.896179043722027*^9, 3.896179061935574*^9}, 
   3.896179096743245*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"7c0e981a-2e0a-477c-a430-02fee679b3d9"],

Cell[CellGroupData[{

Cell["Diboson production R-matrix", "Title",
 CellChangeTimes->{{3.8961790256810083`*^9, 
  3.896179033781081*^9}},ExpressionUUID->"0f33432f-ef13-4442-b40a-\
ad52f127b9d4"],

Cell["\<\
This notebook accompanies the paper: \[OpenCurlyDoubleQuote]Entanglement in \
diboson production\[CloseCurlyDoubleQuote] by Aoude, Madge, Maltoni, and \
Mantani\
\>", "Text",
 CellChangeTimes->{{3.896180452628895*^9, 
  3.8961804563536367`*^9}},ExpressionUUID->"b923147f-a811-4b70-ad6f-\
39bf1a43c81e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wilsonCoeffs", "=", 
   RowBox[{"{", 
    RowBox[{
    "cWWW", ",", "cpDC", ",", "cpWB", ",", "cpe", ",", "cpl1", ",", "c3pl1", 
     ",", "c3pl2", ",", "cll1221", ",", " ", "cpqMi", ",", "cpq3i", ",", 
     "cpd", ",", " ", "cpu"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8961793127458143`*^9, 3.896179320961823*^9}, {
  3.8961800987691317`*^9, 
  3.8961801020620728`*^9}},ExpressionUUID->"9a97f28e-c090-46e5-a13f-\
dfbb67e63478"],

Cell["\<\
For the EFT tables:\[LineSeparator]- AEFT is a list of contributions for each \
operator.
- aiEFT/biEFT is a matrix with indices (i, j), with i=1, ..,8 and j going \
through the list of operators .
- cijEFT is a 3D matrix, with indices (i,j,k) with i,j=1,...8 and k going \
through the list of operators.\
\>", "Text",
 CellChangeTimes->{{3.8961793947752657`*^9, 3.89617955504657*^9}, {
  3.896179664161439*^9, 
  3.896179672116301*^9}},ExpressionUUID->"dc4d1ffb-2235-4fb8-be7b-\
4be819a22ff9"],

Cell["\<\
Note that linear and quadratic terms are separated.
The coefficients are defined as functions of the polar angle \[Theta] and the \
velocity \[Beta] of the W boson.\
\>", "Text",
 CellChangeTimes->{{3.8961796747825813`*^9, 3.896179695920917*^9}, {
  3.898101435359823*^9, 
  3.8981014790599613`*^9}},ExpressionUUID->"7a3b09af-904f-4493-9fdc-\
aff1016b3889"],

Cell[CellGroupData[{

Cell["e+ e- > W W", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 
  3.8961791151896048`*^9}},ExpressionUUID->"2b938459-2d18-4fc4-b0ff-\
c2fc0eda64d9"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"4d5432b1-5a23-45de-95af-\
20e5a47f8b04"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/RmatrixSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/aitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/bitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"06087a54-2f4b-4abd-9f5e-678dd781df05"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"b6c87632-b7d3-45ea-8dd0-\
12b856d1cca3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/AEFT.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_ww/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"426027dd-8d2c-4d07-b999-9e0299eaed30"],

Cell["Example: c25 contribution from the cWWW Wilson coefficient", "Text",
 CellChangeTimes->{{3.8961796002091303`*^9, 
  3.896179640574155*^9}},ExpressionUUID->"b3f62b9a-b018-4e78-aae7-\
21d11537d3f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cijTildeEFTtab", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "5", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896179642650392*^9, 3.89617964700222*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"68fe624d-9ef6-40bf-af92-b76cf490a9b6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"cWWW", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", " ", 
       RadicalBox["2", "4"], " ", "GF", " ", 
       SuperscriptBox["MW", "3"], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["MW", "2"], 
          SuperscriptBox["MZ", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"GF", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MW", "2"], "-", 
           FractionBox[
            SuperscriptBox["MW", "4"], 
            SuperscriptBox["MZ", "2"]]}], ")"}]}]], " ", 
       SuperscriptBox["MZ", "2"], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["MW", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}], 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "6"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "6"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "6"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"34", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["MW", "2"], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "-", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}],
                 " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", 
               RowBox[{"18", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   SuperscriptBox["MW", "2"], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}],
              " ", 
             SuperscriptBox["MW", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["MZ", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
                SuperscriptBox["\[Beta]", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["MW", "2"], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "-", 
                  RowBox[{"25", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}],
                 " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "-", 
                  RowBox[{"36", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["MW", "2"], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}],
                 " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"21", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   SuperscriptBox["MW", "2"], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}],
              " ", 
             SuperscriptBox["MW", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["MZ", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["MW", "2"], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], "+", 
                  RowBox[{"9", " ", 
                   SqrtBox[
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}],
                 " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   SuperscriptBox["MW", "2"], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["MW", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}], 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"cos", "(", "\[Theta]", ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "6"], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "12"}], ")"}], " ", 
             SuperscriptBox["MW", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["MZ", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["\[Beta]", "6"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "7"}], ")"}], " ", 
             SuperscriptBox["MW", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["MZ", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "6"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "1"}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"cos", "(", 
           RowBox[{"2", " ", "\[Theta]"}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "-", 
         RowBox[{
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["MW", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["MZ", "4"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["MW", "2"], " ", 
          SuperscriptBox["MZ", "2"], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]]}]}], ")"}], " ", 
       
       SqrtBox[
        RowBox[{
         SuperscriptBox["sin", "2"], "(", "\[Theta]", ")"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Lambda", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MW", "2"], "-", 
         SuperscriptBox["MZ", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["MW", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["MZ", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}]}]}], ")"}], 
        "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["MW", "2"], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", "1"}]]}]], " ", 
          RowBox[{"cos", "(", "\[Theta]", ")"}]}]}], ")"}]}], ")"}]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.896179647668372*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"6e6cced0-9c06-4cfc-bb06-1dbaaf6b6cdb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["e+ e- > Z Z", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 3.8961791151896048`*^9}, {
  3.8961797106372747`*^9, 
  3.8961797115451803`*^9}},ExpressionUUID->"7f0d4ba0-80c0-4643-961d-\
fddabfe16331"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"5dec4136-be91-4656-8d99-\
a36b8c375ffe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/RmatrixSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/aitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/bitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}, {
  3.8961797159089622`*^9, 3.896179720670093*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"1d3e5732-ba7e-4552-b605-d56270a68940"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"dd38705c-6d47-4508-8600-\
df621bf7ef25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/AEFT.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ee_zz/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}, {
  3.896179722647956*^9, 3.896179726310791*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5d6fc663-784d-4c07-b995-6f41ca206961"]
}, Closed]],

Cell[CellGroupData[{

Cell["u ubar > W W", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 3.8961791151896048`*^9}, {
  3.896179799238867*^9, 
  3.896179807217993*^9}},ExpressionUUID->"eed33779-4d8b-4049-860c-\
68a3b6634391"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"43dc6b99-a7ce-4229-9ded-\
2daac488c7bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/RmatrixSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/aitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/bitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}, {
  3.8961798425797033`*^9, 3.896179847469507*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"4f94f49a-c7ee-4ea1-94ef-809d7477d6f6"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"82fdff08-cf08-414b-9e36-\
5b4ffc1269f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/AEFT.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_ww/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}, {
  3.89617984971103*^9, 3.896179853157024*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c4d3cf3d-7266-47b0-9835-8c00d91343c3"]
}, Closed]],

Cell[CellGroupData[{

Cell["d dbar > W W", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 3.8961791151896048`*^9}, {
  3.896179799238867*^9, 3.896179807217993*^9}, {3.8961798650959177`*^9, 
  3.896179866536708*^9}},ExpressionUUID->"5e6aef7d-8e51-4c9d-9a52-\
1429495de068"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"d8b473cd-fca8-46f8-ab3d-\
f6c227bd8844"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/RmatrixSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/aitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/bitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}, {
  3.8961798425797033`*^9, 3.896179873423874*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4a4cf752-6e34-404c-9ef6-9f6bd38c79e4"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"fc25b087-cfb8-4da0-9edc-\
6b3ce2b0211a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/AEFT.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_ww/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}, {
  3.89617984971103*^9, 3.896179879627369*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e7881e52-493e-4ab9-8245-0ea573d476af"]
}, Closed]],

Cell[CellGroupData[{

Cell["u ubar > Z Z", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 3.8961791151896048`*^9}, {
  3.896179799238867*^9, 3.896179807217993*^9}, {3.896179905422862*^9, 
  3.896179906150359*^9}},ExpressionUUID->"eee1f835-bc75-4327-af3e-\
4c7fab868662"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"8210c3b8-42ef-46bd-8c60-\
e9b9c4cf2e73"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/RmatrixSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/aitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/bitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}, {
  3.8961798425797033`*^9, 3.896179847469507*^9}, {3.8961799187555027`*^9, 
  3.896179923659713*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"4aed12ce-ce50-479e-aed2-b3b95c4a5983"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"c9d96462-2f33-48d0-9b99-\
2f2269645db5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/AEFT.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<uu_zz/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}, {
  3.89617984971103*^9, 3.896179853157024*^9}, {3.896179925185935*^9, 
  3.896179928694333*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"93b3c255-3597-42c8-b272-91450843e007"]
}, Closed]],

Cell[CellGroupData[{

Cell["d dbar > Z Z", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 3.8961791151896048`*^9}, {
  3.896179799238867*^9, 3.896179807217993*^9}, {3.8961798650959177`*^9, 
  3.896179866536708*^9}, {3.8961799094672003`*^9, 
  3.8961799123024073`*^9}},ExpressionUUID->"7566bdf4-8a66-47fa-ae47-\
c78284c3561c"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"7f4d7679-263d-4f04-a1be-\
65207af52a91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/RmatrixSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/aitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/bitildeSM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}, {
  3.8961798425797033`*^9, 3.896179873423874*^9}, {3.896179931600257*^9, 
  3.8961799381823273`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"0c0ee67b-7823-41bc-9a5b-b808fc878cce"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"b8983e74-a1c2-450d-bd5f-\
e0a3e2adf355"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/AEFT.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<dd_zz/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}, {
  3.89617984971103*^9, 3.896179879627369*^9}, {3.896179941473033*^9, 
  3.89617994560176*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f49c7937-48f3-4c2a-b792-694999bc0000"]
}, Closed]],

Cell[CellGroupData[{

Cell["u dbar > W Z", "Chapter",
 CellChangeTimes->{{3.8961791043997383`*^9, 3.8961791151896048`*^9}, {
  3.896179799238867*^9, 3.896179807217993*^9}, {3.8961798650959177`*^9, 
  3.896179866536708*^9}, {3.8961799094672003`*^9, 3.8961799123024073`*^9}, {
  3.896179994894328*^9, 
  3.896179997836122*^9}},ExpressionUUID->"fba28221-2dd7-4308-8792-\
1507f7b5b0d8"],

Cell["Load SM calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 
  3.896179146847877*^9}},ExpressionUUID->"34f3161f-9fac-4809-b5e9-\
756746868223"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/RmatrixSM.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/ASM.dat\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/aitildeSM.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/bitildeSM.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/cijtildeSM.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961791501160927`*^9, 3.896179166949649*^9}, {
  3.8961798425797033`*^9, 3.896179873423874*^9}, {3.896179931600257*^9, 
  3.8961799381823273`*^9}, {3.896180030522695*^9, 3.896180042404427*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"b1b88f74-e2c1-418a-89c1-5a58047065da"],

Cell["Load EFT calculation", "Text",
 CellChangeTimes->{{3.896179137462837*^9, 3.896179146847877*^9}, {
  3.8961792121868*^9, 
  3.89617921301324*^9}},ExpressionUUID->"9d1c1ea1-7903-47fc-a6fb-\
f0e1d75a8614"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/AEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/aitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/bitildeEFT.dat\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<udbar_wpz/cijtildeEFT.dat\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961792323295*^9, 3.896179245241008*^9}, {
  3.89617984971103*^9, 3.896179879627369*^9}, {3.896179941473033*^9, 
  3.89617994560176*^9}, {3.89618004591429*^9, 3.896180058621298*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"52c893c3-b5c8-4430-bd31-3e4ba0e03131"]
}, Closed]]
}, Open  ]]
},
WindowSize->{808, 816},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"37bd9f6d-934c-4846-8cb5-b9774bf5f8bf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 3, 30, "Input",ExpressionUUID->"857bb9f6-abff-444b-9770-9c9b75ec8470"],
Cell[757, 25, 293, 6, 30, "Input",ExpressionUUID->"7c0e981a-2e0a-477c-a430-02fee679b3d9"],
Cell[CellGroupData[{
Cell[1075, 35, 172, 3, 98, "Title",ExpressionUUID->"0f33432f-ef13-4442-b40a-ad52f127b9d4"],
Cell[1250, 40, 312, 7, 58, "Text",ExpressionUUID->"b923147f-a811-4b70-ad6f-39bf1a43c81e"],
Cell[1565, 49, 475, 11, 30, "Input",ExpressionUUID->"9a97f28e-c090-46e5-a13f-dfbb67e63478"],
Cell[2043, 62, 504, 11, 104, "Text",ExpressionUUID->"dc4d1ffb-2235-4fb8-be7b-4be819a22ff9"],
Cell[2550, 75, 367, 8, 58, "Text",ExpressionUUID->"7a3b09af-904f-4493-9fdc-aff1016b3889"],
Cell[CellGroupData[{
Cell[2942, 87, 160, 3, 69, "Chapter",ExpressionUUID->"2b938459-2d18-4fc4-b0ff-c2fc0eda64d9"],
Cell[3105, 92, 161, 3, 35, "Text",ExpressionUUID->"4d5432b1-5a23-45de-95af-20e5a47f8b04"],
Cell[3269, 97, 592, 12, 115, "Input",ExpressionUUID->"06087a54-2f4b-4abd-9f5e-678dd781df05"],
Cell[3864, 111, 208, 4, 35, "Text",ExpressionUUID->"b6c87632-b7d3-45ea-8dd0-12b856d1cca3"],
Cell[4075, 117, 509, 12, 94, "Input",ExpressionUUID->"426027dd-8d2c-4d07-b999-9e0299eaed30"],
Cell[4587, 131, 202, 3, 35, "Text",ExpressionUUID->"b3f62b9a-b018-4e78-aae7-21d11537d3f2"],
Cell[CellGroupData[{
Cell[4814, 138, 268, 5, 30, "Input",ExpressionUUID->"68fe624d-9ef6-40bf-af92-b76cf490a9b6"],
Cell[5085, 145, 18879, 518, 747, "Output",ExpressionUUID->"6e6cced0-9c06-4cfc-bb06-1dbaaf6b6cdb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24013, 669, 213, 4, 58, "Chapter",ExpressionUUID->"7f0d4ba0-80c0-4643-961d-fddabfe16331"],
Cell[24229, 675, 161, 3, 35, "Text",ExpressionUUID->"5dec4136-be91-4656-8d99-a36b8c375ffe"],
Cell[24393, 680, 644, 13, 115, "Input",ExpressionUUID->"1d3e5732-ba7e-4552-b605-d56270a68940"],
Cell[25040, 695, 208, 4, 35, "Text",ExpressionUUID->"dd38705c-6d47-4508-8600-df621bf7ef25"],
Cell[25251, 701, 558, 13, 94, "Input",ExpressionUUID->"5d6fc663-784d-4c07-b995-6f41ca206961"]
}, Closed]],
Cell[CellGroupData[{
Cell[25846, 719, 210, 4, 58, "Chapter",ExpressionUUID->"eed33779-4d8b-4049-860c-68a3b6634391"],
Cell[26059, 725, 161, 3, 35, "Text",ExpressionUUID->"43dc6b99-a7ce-4229-9ded-2daac488c7bc"],
Cell[26223, 730, 644, 13, 115, "Input",ExpressionUUID->"4f94f49a-c7ee-4ea1-94ef-809d7477d6f6"],
Cell[26870, 745, 208, 4, 35, "Text",ExpressionUUID->"82fdff08-cf08-414b-9e36-5b4ffc1269f3"],
Cell[27081, 751, 557, 13, 94, "Input",ExpressionUUID->"c4d3cf3d-7266-47b0-9835-8c00d91343c3"]
}, Closed]],
Cell[CellGroupData[{
Cell[27675, 769, 258, 4, 58, "Chapter",ExpressionUUID->"5e6aef7d-8e51-4c9d-9a52-1429495de068"],
Cell[27936, 775, 161, 3, 35, "Text",ExpressionUUID->"d8b473cd-fca8-46f8-ab3d-f6c227bd8844"],
Cell[28100, 780, 644, 13, 115, "Input",ExpressionUUID->"4a4cf752-6e34-404c-9ef6-9f6bd38c79e4"],
Cell[28747, 795, 208, 4, 35, "Text",ExpressionUUID->"fc25b087-cfb8-4da0-9edc-6b3ce2b0211a"],
Cell[28958, 801, 557, 13, 94, "Input",ExpressionUUID->"e7881e52-493e-4ab9-8245-0ea573d476af"]
}, Closed]],
Cell[CellGroupData[{
Cell[29552, 819, 256, 4, 58, "Chapter",ExpressionUUID->"eee1f835-bc75-4327-af3e-4c7fab868662"],
Cell[29811, 825, 161, 3, 35, "Text",ExpressionUUID->"8210c3b8-42ef-46bd-8c60-e9b9c4cf2e73"],
Cell[29975, 830, 695, 14, 115, "Input",ExpressionUUID->"4aed12ce-ce50-479e-aed2-b3b95c4a5983"],
Cell[30673, 846, 208, 4, 35, "Text",ExpressionUUID->"c9d96462-2f33-48d0-9b99-2f2269645db5"],
Cell[30884, 852, 606, 14, 94, "Input",ExpressionUUID->"93b3c255-3597-42c8-b272-91450843e007"]
}, Closed]],
Cell[CellGroupData[{
Cell[31527, 871, 311, 5, 58, "Chapter",ExpressionUUID->"7566bdf4-8a66-47fa-ae47-c78284c3561c"],
Cell[31841, 878, 161, 3, 35, "Text",ExpressionUUID->"7f4d7679-263d-4f04-a1be-65207af52a91"],
Cell[32005, 883, 695, 14, 115, "Input",ExpressionUUID->"0c0ee67b-7823-41bc-9a5b-b808fc878cce"],
Cell[32703, 899, 208, 4, 35, "Text",ExpressionUUID->"b8983e74-a1c2-450d-bd5f-e0a3e2adf355"],
Cell[32914, 905, 605, 14, 149, "Input",ExpressionUUID->"f49c7937-48f3-4c2a-b792-694999bc0000"]
}, Closed]],
Cell[CellGroupData[{
Cell[33556, 924, 360, 6, 58, "Chapter",ExpressionUUID->"fba28221-2dd7-4308-8792-1507f7b5b0d8"],
Cell[33919, 932, 161, 3, 35, "Text",ExpressionUUID->"34f3161f-9fac-4809-b5e9-756746868223"],
Cell[34083, 937, 770, 17, 115, "Input",ExpressionUUID->"b1b88f74-e2c1-418a-89c1-5a58047065da"],
Cell[34856, 956, 208, 4, 35, "Text",ExpressionUUID->"9d1c1ea1-7903-47fc-a6fb-f0e1d75a8614"],
Cell[35067, 962, 669, 15, 149, "Input",ExpressionUUID->"52c893c3-b5c8-4430-bd31-3e4ba0e03131"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Diboson_Rmat/dd_ww/AEFT.dat <==
AEFTtab = {{cWWW, (32*2^(3/4)*GF*MW^5*Sqrt[-MW^2 + MZ^2]*
       Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(MZ^4*(-1 + 3*\[Beta]^2 - 2*\[Beta]^4) - 
          2*MW^4*(17 - 6*\[Beta]^2 + \[Beta]^4) + MW^2*MZ^2*
           (17 - 15*\[Beta]^2 + 4*\[Beta]^4)) + 
        (MW^2*MZ^2*(-33 + 34*\[Beta]^2 - 13*\[Beta]^4) + 
          MZ^4*(3 - 8*\[Beta]^2 + 5*\[Beta]^4) + MW^4*(84 - 44*\[Beta]^2 + 
            8*\[Beta]^4))*Cos[\[Theta]]))/(81*Lambda^2*(MW - MZ)*(MW + MZ)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC, (2*Sqrt[2]*GF*MW^6*\[Beta]*
       ((2*MW^2*(96 - 166*\[Beta]^2 + 75*\[Beta]^4 - 3*\[Beta]^6) + 
          MZ^2*(-48 + 131*\[Beta]^2 - 87*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(MZ^2*(-3 + 7*\[Beta]^2 - 6*\[Beta]^4) + 
            2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpWB, (8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]*
       ((MW^2*(240 - 241*\[Beta]^2 + 117*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MZ^2*(-30 + 23*\[Beta]^2 - 33*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(2*MZ^2*(47 - 37*\[Beta]^2 + 27*\[Beta]^4 - 
            3*\[Beta]^6) + MW^2*(-223 + 164*\[Beta]^2 - 63*\[Beta]^4 + 
            6*\[Beta]^6) + 3*(MW^2*(5 - 12*\[Beta]^2 + 5*\[Beta]^4 - 
              2*\[Beta]^6) + 2*MZ^2*(-1 + 3*\[Beta]^2 - \[Beta]^4 + 
              \[Beta]^6))*Cos[2*\[Theta]] + 3*\[Beta]*
           (-2*MZ^2*(1 - \[Beta]^2 + \[Beta]^4) + MW^2*(11 - 7*\[Beta]^2 + 
              2*\[Beta]^4))*Cos[3*\[Theta]])))/(243*Lambda^2*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl1, (4*Sqrt[2]*GF*MW^4*(MW^4*(-1152 + 338*\[Beta]^2 + 526*\[Beta]^4 - 
          252*\[Beta]^6 + 86*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^2*MZ^2*(288 - 71*\[Beta]^2 - 274*\[Beta]^4 + 168*\[Beta]^6 - 
          77*\[Beta]^8 + 6*\[Beta]^10) - MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) + 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MW^4*(750 - 588*\[Beta]^2 + 228*\[Beta]^4 - 28*\[Beta]^6 + 
              6*\[Beta]^8) - 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8) + 
            MZ^4*(-15 - 36*\[Beta]^2 + 75*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 3*\[Beta]^6) + 
            2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(63 - 20*\[Beta]^2 + 
              3*\[Beta]^4) - 2*MW^2*MZ^2*(27 - 25*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^4*(9 - 10*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2, (4*Sqrt[2]*GF*MW^4*(MW^4*(-1152 + 338*\[Beta]^2 + 526*\[Beta]^4 - 
          252*\[Beta]^6 + 86*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^2*MZ^2*(288 - 71*\[Beta]^2 - 274*\[Beta]^4 + 168*\[Beta]^6 - 
          77*\[Beta]^8 + 6*\[Beta]^10) - MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) + 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MW^4*(750 - 588*\[Beta]^2 + 228*\[Beta]^4 - 28*\[Beta]^6 + 
              6*\[Beta]^8) - 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8) + 
            MZ^4*(-15 - 36*\[Beta]^2 + 75*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 3*\[Beta]^6) + 
            2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(63 - 20*\[Beta]^2 + 
              3*\[Beta]^4) - 2*MW^2*MZ^2*(27 - 25*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^4*(9 - 10*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221, (4*Sqrt[2]*GF*MW^4*(2*MW^2*MZ^2*(-288 + 71*\[Beta]^2 + 
          274*\[Beta]^4 - 168*\[Beta]^6 + 77*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(576 - 169*\[Beta]^2 - 263*\[Beta]^4 + 126*\[Beta]^6 - 
          43*\[Beta]^8 + 3*\[Beta]^10) + MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(15 + 36*\[Beta]^2 - 75*\[Beta]^4 + 10*\[Beta]^6 - 
              6*\[Beta]^8) + MW^4*(-750 + 588*\[Beta]^2 - 228*\[Beta]^4 + 
              28*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
          2*\[Beta]*(4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 
              3*\[Beta]^6) + 2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6) + MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 
              6*\[Beta]^6))*Cos[3*\[Theta]] + \[Beta]^2*
           (MZ^4*(-9 + 10*\[Beta]^2 - 6*\[Beta]^4) - 
            2*MW^4*(63 - 20*\[Beta]^2 + 3*\[Beta]^4) + 2*MW^2*MZ^2*
             (27 - 25*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cpq3i, (8*Sqrt[2]*GF*MW^4*(MZ^4*(24 + 36*\[Beta]^2 - 89*\[Beta]^4 + 
          37*\[Beta]^6 - 3*\[Beta]^8) - 2*MW^4*(-192 + \[Beta]^2 + 
          154*\[Beta]^4 - 46*\[Beta]^6 + 3*\[Beta]^8) + 
        MW^2*MZ^2*(-192 - 91*\[Beta]^2 + 382*\[Beta]^4 - 138*\[Beta]^6 + 
          9*\[Beta]^8) + 2*\[Beta]*(4*MW^2*MZ^2*(62 - 75*\[Beta]^2 + 
            16*\[Beta]^4) + MZ^4*(-40 + 39*\[Beta]^2 + 5*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MW^4*(-176 + 3*\[Beta]^2*(77 - 22*\[Beta]^2 + 
              \[Beta]^4)))*Cos[\[Theta]] + \[Beta]^2*
         ((MW^2*MZ^2*(-37 + 53*\[Beta]^2 + 17*\[Beta]^4 - 9*\[Beta]^6) + 
            2*MW^4*(-95 + 45*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(20 - 29*\[Beta]^2 + 2*\[Beta]^4 + 3*\[Beta]^6))*
           Cos[2*\[Theta]] + 2*\[Beta]*(MZ^4*(1 + 3*\[Beta]^2 - 
              2*\[Beta]^4) + 4*MW^2*MZ^2*(1 - 6*\[Beta]^2 + 2*\[Beta]^4) - 
            2*MW^4*(7 + 3*\[Beta]^2*(-6 + \[Beta]^2)))*Cos[3*\[Theta]] + 
          \[Beta]^2*(MW^2*MZ^2*(13 - 7*\[Beta]^2) + MZ^4*(-2 + \[Beta]^2) + 
            MW^4*(-38 + 6*\[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cpqMi, (8*Sqrt[2]*GF*MW^6*\[Beta]*
       ((MZ^2*(48 - 64*\[Beta]^2 + 21*\[Beta]^4 - 3*\[Beta]^6) + 
          MW^2*(-192 + 265*\[Beta]^2 - 84*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MW^2*(-5 + \[Beta]^2) - 
            MZ^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MZ^2*\[Beta]^2*(-5 + 3*\[Beta]^2) + 
            MW^2*(-9 + 20*\[Beta]^2 - 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpd, (8*Sqrt[2]*GF*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cWWW^2, (-8*Sqrt[2]*GF*MW^6*\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2 + 
        MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
         (4 - 5*\[Beta]^2 + \[Beta]^4))*(-7 + 3*\[Beta]^2 + 
        (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)^2*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cWWW, (-64*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]^2*(MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2)))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpWB*cWWW, (16*2^(1/4)*MW^6*\[Beta]^2*Sqrt[(GF*(-MW^2 + MZ^2))/
         (-1 + \[Beta]^2)^2]*(MW^2*(-77 + 60*\[Beta]^2 - 13*\[Beta]^4) + 
        MZ^2*(8 - 21*\[Beta]^2 + 13*\[Beta]^4) + 
        (-(MZ^2*\[Beta]^2*(-1 + \[Beta]^2)) + MW^2*(9 - 4*\[Beta]^2 + 
            \[Beta]^4))*Cos[2*\[Theta]]))/(81*Lambda^4*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cWWW, (32*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]*(2*\[Beta]*(MW^2*MZ^2*(-17 + 15*\[Beta]^2 - 4*\[Beta]^4) + 
          2*MW^4*(17 - 6*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(1 - 3*\[Beta]^2 + 2*\[Beta]^4)) + 
        (MW^4*(-84 + 44*\[Beta]^2 - 8*\[Beta]^4) + 
          MZ^4*(-3 + 8*\[Beta]^2 - 5*\[Beta]^4) + MW^2*MZ^2*
           (33 - 34*\[Beta]^2 + 13*\[Beta]^4))*Cos[\[Theta]]))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cWWW, (32*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]*(2*\[Beta]*(MW^2*MZ^2*(-17 + 15*\[Beta]^2 - 4*\[Beta]^4) + 
          2*MW^4*(17 - 6*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(1 - 3*\[Beta]^2 + 2*\[Beta]^4)) + 
        (MW^4*(-84 + 44*\[Beta]^2 - 8*\[Beta]^4) + 
          MZ^4*(-3 + 8*\[Beta]^2 - 5*\[Beta]^4) + MW^2*MZ^2*
           (33 - 34*\[Beta]^2 + 13*\[Beta]^4))*Cos[\[Theta]]))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cWWW, (32*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*
       Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(MZ^4*(-1 + 3*\[Beta]^2 - 2*\[Beta]^4) - 
          2*MW^4*(17 - 6*\[Beta]^2 + \[Beta]^4) + MW^2*MZ^2*
           (17 - 15*\[Beta]^2 + 4*\[Beta]^4)) + 
        (MW^2*MZ^2*(-33 + 34*\[Beta]^2 - 13*\[Beta]^4) + 
          MZ^4*(3 - 8*\[Beta]^2 + 5*\[Beta]^4) + MW^4*(84 - 44*\[Beta]^2 + 
            8*\[Beta]^4))*Cos[\[Theta]]))/(81*Lambda^4*(MW - MZ)*(MW + MZ)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {cpq3i*cWWW, 
     (64*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (MW^2*(-7 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
       (4*MW^2*\[Beta] - 2*MZ^2*\[Beta] + (-4*MW^2 + MZ^2*(1 + \[Beta]^2))*
         Cos[\[Theta]]))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {cpqMi*cWWW, 
     (128*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]^2*
       (MW^2*(-7 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2)))/
      (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpd*cWWW, (128*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]^2)/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC^2, (MW^8*\[Beta]^2*(35 - 34*\[Beta]^2 + 3*\[Beta]^4 + 
        (-3 + 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cpWB, (-4*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*(-35 + 51*\[Beta]^2 - 
        6*\[Beta]^4 + (3 - 3*\[Beta]^2 + 6*\[Beta]^4)*Cos[2*\[Theta]]))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpDC, (2*MW^6*\[Beta]*
       ((MZ^2*(48 - 131*\[Beta]^2 + 87*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MW^2*(-96 + 166*\[Beta]^2 - 75*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(-2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4) + 
            MZ^2*(3 - 7*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cpDC, (2*MW^6*\[Beta]*
       ((MZ^2*(48 - 131*\[Beta]^2 + 87*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MW^2*(-96 + 166*\[Beta]^2 - 75*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(-2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4) + 
            MZ^2*(3 - 7*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpDC, (2*MW^6*\[Beta]*
       ((2*MW^2*(96 - 166*\[Beta]^2 + 75*\[Beta]^4 - 3*\[Beta]^6) + 
          MZ^2*(-48 + 131*\[Beta]^2 - 87*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(MZ^2*(-3 + 7*\[Beta]^2 - 6*\[Beta]^4) + 
            2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC*cpq3i, (4*MW^6*\[Beta]*
       ((MZ^2*(1 + \[Beta]^2)*(-16 + 15*\[Beta]^2) + 
          MW^2*(64 - 66*\[Beta]^2 + 6*\[Beta]^4))*Cos[\[Theta]] + 
        \[Beta]*((2*MW^2 - MZ^2)*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MW^2*(2 - 6*\[Beta]^2) + MZ^2*(1 + \[Beta]^2))*
           Cos[3*\[Theta]])))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC*cpqMi, (4*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpd*cpDC, (4*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpWB^2, (8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*(58 - 65*\[Beta]^2 + 
        43*\[Beta]^4 - 6*\[Beta]^6 + (-6 + 17*\[Beta]^2 - 7*\[Beta]^4 + 
          6*\[Beta]^6)*Cos[2*\[Theta]]))/(243*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpWB, (8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((2*MZ^2*(30 - 23*\[Beta]^2 + 33*\[Beta]^4 - 3*\[Beta]^6) + 
          MW^2*(-240 + 241*\[Beta]^2 - 117*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(MW^2*(223 - 164*\[Beta]^2 + 63*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MZ^2*(-47 + 37*\[Beta]^2 - 27*\[Beta]^4 + 
            3*\[Beta]^6) + 3*(MW^2*(-1 + 2*\[Beta]^2)*(5 - 2*\[Beta]^2 + 
              \[Beta]^4) + 2*MZ^2*(1 - 3*\[Beta]^2 + \[Beta]^4 - \[Beta]^6))*
           Cos[2*\[Theta]] + 3*\[Beta]*(MW^2*(-11 + 7*\[Beta]^2 - 
              2*\[Beta]^4) + 2*MZ^2*(1 - \[Beta]^2 + \[Beta]^4))*
           Cos[3*\[Theta]])))/(243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cpWB, (8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((2*MZ^2*(30 - 23*\[Beta]^2 + 33*\[Beta]^4 - 3*\[Beta]^6) + 
          MW^2*(-240 + 241*\[Beta]^2 - 117*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(MW^2*(223 - 164*\[Beta]^2 + 63*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MZ^2*(-47 + 37*\[Beta]^2 - 27*\[Beta]^4 + 
            3*\[Beta]^6) + 3*(MW^2*(-1 + 2*\[Beta]^2)*(5 - 2*\[Beta]^2 + 
              \[Beta]^4) + 2*MZ^2*(1 - 3*\[Beta]^2 + \[Beta]^4 - \[Beta]^6))*
           Cos[2*\[Theta]] + 3*\[Beta]*(MW^2*(-11 + 7*\[Beta]^2 - 
              2*\[Beta]^4) + 2*MZ^2*(1 - \[Beta]^2 + \[Beta]^4))*
           Cos[3*\[Theta]])))/(243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpWB, (8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((MW^2*(240 - 241*\[Beta]^2 + 117*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MZ^2*(-30 + 23*\[Beta]^2 - 33*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(2*MZ^2*(47 - 37*\[Beta]^2 + 27*\[Beta]^4 - 
            3*\[Beta]^6) + MW^2*(-223 + 164*\[Beta]^2 - 63*\[Beta]^4 + 
            6*\[Beta]^6) + 3*(MW^2*(5 - 12*\[Beta]^2 + 5*\[Beta]^4 - 
              2*\[Beta]^6) + 2*MZ^2*(-1 + 3*\[Beta]^2 - \[Beta]^4 + 
              \[Beta]^6))*Cos[2*\[Theta]] + 3*\[Beta]*
           (-2*MZ^2*(1 - \[Beta]^2 + \[Beta]^4) + MW^2*(11 - 7*\[Beta]^2 + 
              2*\[Beta]^4))*Cos[3*\[Theta]])))/(243*Lambda^4*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {cpq3i*cpWB, 
     (16*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((MW^2*(80 - 58*\[Beta]^2 + 6*\[Beta]^4) + 
          MZ^2*(-20 - 7*\[Beta]^2 + 11*\[Beta]^4))*Cos[\[Theta]] + 
        \[Beta]*((2*MW^2 - MZ^2)*(-43 + 30*\[Beta]^2 - 3*\[Beta]^4 + 
            3*(-1 + \[Beta]^2)^2*Cos[2*\[Theta]]) + 
          \[Beta]*(MW^2*(10 - 6*\[Beta]^2) + MZ^2*(-1 + \[Beta]^2))*
           Cos[3*\[Theta]])))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpqMi*cpWB, (16*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*
       (-43 + 30*\[Beta]^2 - 3*\[Beta]^4 + 3*(-1 + \[Beta]^2)^2*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpd*cpWB, (16*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*(8 + 21*\[Beta]^2 - 
        3*\[Beta]^4 + 3*(\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]]))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1^2, (2*MW^4*(2*MW^2*MZ^2*(-288 + 71*\[Beta]^2 + 274*\[Beta]^4 - 
          168*\[Beta]^6 + 77*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(576 - 169*\[Beta]^2 - 263*\[Beta]^4 + 126*\[Beta]^6 - 
          43*\[Beta]^8 + 3*\[Beta]^10) + MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(15 + 36*\[Beta]^2 - 75*\[Beta]^4 + 10*\[Beta]^6 - 
              6*\[Beta]^8) + MW^4*(-750 + 588*\[Beta]^2 - 228*\[Beta]^4 + 
              28*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
          2*\[Beta]*(4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 
              3*\[Beta]^6) + 2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6) + MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 
              6*\[Beta]^6))*Cos[3*\[Theta]] + \[Beta]^2*
           (MZ^4*(-9 + 10*\[Beta]^2 - 6*\[Beta]^4) - 
            2*MW^4*(63 - 20*\[Beta]^2 + 3*\[Beta]^4) + 2*MW^2*MZ^2*
             (27 - 25*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*c3pl2, (4*MW^4*(2*MW^2*MZ^2*(-288 + 71*\[Beta]^2 + 274*\[Beta]^4 - 
          168*\[Beta]^6 + 77*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(576 - 169*\[Beta]^2 - 263*\[Beta]^4 + 126*\[Beta]^6 - 
          43*\[Beta]^8 + 3*\[Beta]^10) + MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(15 + 36*\[Beta]^2 - 75*\[Beta]^4 + 10*\[Beta]^6 - 
              6*\[Beta]^8) + MW^4*(-750 + 588*\[Beta]^2 - 228*\[Beta]^4 + 
              28*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
          2*\[Beta]*(4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 
              3*\[Beta]^6) + 2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6) + MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 
              6*\[Beta]^6))*Cos[3*\[Theta]] + \[Beta]^2*
           (MZ^4*(-9 + 10*\[Beta]^2 - 6*\[Beta]^4) - 
            2*MW^4*(63 - 20*\[Beta]^2 + 3*\[Beta]^4) + 2*MW^2*MZ^2*
             (27 - 25*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cll1221, (4*MW^4*(MW^4*(-1152 + 338*\[Beta]^2 + 526*\[Beta]^4 - 
          252*\[Beta]^6 + 86*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^2*MZ^2*(288 - 71*\[Beta]^2 - 274*\[Beta]^4 + 168*\[Beta]^6 - 
          77*\[Beta]^8 + 6*\[Beta]^10) - MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) + 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MW^4*(750 - 588*\[Beta]^2 + 228*\[Beta]^4 - 28*\[Beta]^6 + 
              6*\[Beta]^8) - 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8) + 
            MZ^4*(-15 - 36*\[Beta]^2 + 75*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 3*\[Beta]^6) + 
            2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(63 - 20*\[Beta]^2 + 
              3*\[Beta]^4) - 2*MW^2*MZ^2*(27 - 25*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^4*(9 - 10*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cpq3i, (8*MW^4*(MW^2*MZ^2*(192 + 91*\[Beta]^2 - 382*\[Beta]^4 + 
          138*\[Beta]^6 - 9*\[Beta]^8) + 2*MW^4*(-192 + \[Beta]^2 + 
          154*\[Beta]^4 - 46*\[Beta]^6 + 3*\[Beta]^8) + 
        MZ^4*(-24 - 36*\[Beta]^2 + 89*\[Beta]^4 - 37*\[Beta]^6 + 
          3*\[Beta]^8) - 2*\[Beta]*(4*MW^2*MZ^2*(62 - 75*\[Beta]^2 + 
            16*\[Beta]^4) + MZ^4*(-40 + 39*\[Beta]^2 + 5*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MW^4*(-176 + 3*\[Beta]^2*(77 - 22*\[Beta]^2 + 
              \[Beta]^4)))*Cos[\[Theta]] + \[Beta]^2*
         (-((MW^2*MZ^2*(-37 + 53*\[Beta]^2 + 17*\[Beta]^4 - 9*\[Beta]^6) + 
             2*MW^4*(-95 + 45*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
             MZ^4*(20 - 29*\[Beta]^2 + 2*\[Beta]^4 + 3*\[Beta]^6))*
            Cos[2*\[Theta]]) + 2*\[Beta]*(-4*MW^2*MZ^2*(1 - 6*\[Beta]^2 + 
              2*\[Beta]^4) + MZ^4*(-1 - 3*\[Beta]^2 + 2*\[Beta]^4) + 
            2*MW^4*(7 + 3*\[Beta]^2*(-6 + \[Beta]^2)))*Cos[3*\[Theta]] + 
          \[Beta]^2*(MW^4*(38 - 6*\[Beta]^2) - MZ^4*(-2 + \[Beta]^2) + 
            MW^2*MZ^2*(-13 + 7*\[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cpqMi, (8*MW^6*\[Beta]*
       ((MW^2*(192 - 265*\[Beta]^2 + 84*\[Beta]^4 - 3*\[Beta]^6) + 
          MZ^2*(-48 + 64*\[Beta]^2 - 21*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MW^2*(-5 + \[Beta]^2) - 
             MZ^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(MZ^2*\[Beta]^2*(5 - 3*\[Beta]^2) + 
            MW^2*(9 - 20*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl1*cpd, (-8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl2^2, (2*MW^4*(2*MW^2*MZ^2*(-288 + 71*\[Beta]^2 + 274*\[Beta]^4 - 
          168*\[Beta]^6 + 77*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(576 - 169*\[Beta]^2 - 263*\[Beta]^4 + 126*\[Beta]^6 - 
          43*\[Beta]^8 + 3*\[Beta]^10) + MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(15 + 36*\[Beta]^2 - 75*\[Beta]^4 + 10*\[Beta]^6 - 
              6*\[Beta]^8) + MW^4*(-750 + 588*\[Beta]^2 - 228*\[Beta]^4 + 
              28*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
          2*\[Beta]*(4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 
              3*\[Beta]^6) + 2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6) + MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 
              6*\[Beta]^6))*Cos[3*\[Theta]] + \[Beta]^2*
           (MZ^4*(-9 + 10*\[Beta]^2 - 6*\[Beta]^4) - 
            2*MW^4*(63 - 20*\[Beta]^2 + 3*\[Beta]^4) + 2*MW^2*MZ^2*
             (27 - 25*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cll1221, (4*MW^4*(MW^4*(-1152 + 338*\[Beta]^2 + 526*\[Beta]^4 - 
          252*\[Beta]^6 + 86*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^2*MZ^2*(288 - 71*\[Beta]^2 - 274*\[Beta]^4 + 168*\[Beta]^6 - 
          77*\[Beta]^8 + 6*\[Beta]^10) - MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) + 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MW^4*(750 - 588*\[Beta]^2 + 228*\[Beta]^4 - 28*\[Beta]^6 + 
              6*\[Beta]^8) - 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8) + 
            MZ^4*(-15 - 36*\[Beta]^2 + 75*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 3*\[Beta]^6) + 
            2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(63 - 20*\[Beta]^2 + 
              3*\[Beta]^4) - 2*MW^2*MZ^2*(27 - 25*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^4*(9 - 10*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cpq3i, (8*MW^4*(MW^2*MZ^2*(192 + 91*\[Beta]^2 - 382*\[Beta]^4 + 
          138*\[Beta]^6 - 9*\[Beta]^8) + 2*MW^4*(-192 + \[Beta]^2 + 
          154*\[Beta]^4 - 46*\[Beta]^6 + 3*\[Beta]^8) + 
        MZ^4*(-24 - 36*\[Beta]^2 + 89*\[Beta]^4 - 37*\[Beta]^6 + 
          3*\[Beta]^8) - 2*\[Beta]*(4*MW^2*MZ^2*(62 - 75*\[Beta]^2 + 
            16*\[Beta]^4) + MZ^4*(-40 + 39*\[Beta]^2 + 5*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MW^4*(-176 + 3*\[Beta]^2*(77 - 22*\[Beta]^2 + 
              \[Beta]^4)))*Cos[\[Theta]] + \[Beta]^2*
         (-((MW^2*MZ^2*(-37 + 53*\[Beta]^2 + 17*\[Beta]^4 - 9*\[Beta]^6) + 
             2*MW^4*(-95 + 45*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
             MZ^4*(20 - 29*\[Beta]^2 + 2*\[Beta]^4 + 3*\[Beta]^6))*
            Cos[2*\[Theta]]) + 2*\[Beta]*(-4*MW^2*MZ^2*(1 - 6*\[Beta]^2 + 
              2*\[Beta]^4) + MZ^4*(-1 - 3*\[Beta]^2 + 2*\[Beta]^4) + 
            2*MW^4*(7 + 3*\[Beta]^2*(-6 + \[Beta]^2)))*Cos[3*\[Theta]] + 
          \[Beta]^2*(MW^4*(38 - 6*\[Beta]^2) - MZ^4*(-2 + \[Beta]^2) + 
            MW^2*MZ^2*(-13 + 7*\[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cpqMi, (8*MW^6*\[Beta]*
       ((MW^2*(192 - 265*\[Beta]^2 + 84*\[Beta]^4 - 3*\[Beta]^6) + 
          MZ^2*(-48 + 64*\[Beta]^2 - 21*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MW^2*(-5 + \[Beta]^2) - 
             MZ^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(MZ^2*\[Beta]^2*(5 - 3*\[Beta]^2) + 
            MW^2*(9 - 20*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cpd, (-8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cll1221^2, (2*MW^4*(2*MW^2*MZ^2*(-288 + 71*\[Beta]^2 + 274*\[Beta]^4 - 
          168*\[Beta]^6 + 77*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(576 - 169*\[Beta]^2 - 263*\[Beta]^4 + 126*\[Beta]^6 - 
          43*\[Beta]^8 + 3*\[Beta]^10) + MZ^4*(72 + 25*\[Beta]^2 - 
          67*\[Beta]^4 + 57*\[Beta]^6 - 68*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 
            81*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 
            151*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8) + 
          MZ^4*(96 - 109*\[Beta]^2 + 107*\[Beta]^4 - 90*\[Beta]^6 + 
            6*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(15 + 36*\[Beta]^2 - 75*\[Beta]^4 + 10*\[Beta]^6 - 
              6*\[Beta]^8) + MW^4*(-750 + 588*\[Beta]^2 - 228*\[Beta]^4 + 
              28*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 
              129*\[Beta]^4 - 19*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
          2*\[Beta]*(4*MW^2*MZ^2*(3 - 19*\[Beta]^2 + 11*\[Beta]^4 - 
              3*\[Beta]^6) + 2*MW^4*(-21 + 55*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6) + MZ^4*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 
              6*\[Beta]^6))*Cos[3*\[Theta]] + \[Beta]^2*
           (MZ^4*(-9 + 10*\[Beta]^2 - 6*\[Beta]^4) - 
            2*MW^4*(63 - 20*\[Beta]^2 + 3*\[Beta]^4) + 2*MW^2*MZ^2*
             (27 - 25*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221*cpq3i, (8*MW^4*(MZ^4*(24 + 36*\[Beta]^2 - 89*\[Beta]^4 + 
          37*\[Beta]^6 - 3*\[Beta]^8) - 2*MW^4*(-192 + \[Beta]^2 + 
          154*\[Beta]^4 - 46*\[Beta]^6 + 3*\[Beta]^8) + 
        MW^2*MZ^2*(-192 - 91*\[Beta]^2 + 382*\[Beta]^4 - 138*\[Beta]^6 + 
          9*\[Beta]^8) + 2*\[Beta]*(4*MW^2*MZ^2*(62 - 75*\[Beta]^2 + 
            16*\[Beta]^4) + MZ^4*(-40 + 39*\[Beta]^2 + 5*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MW^4*(-176 + 3*\[Beta]^2*(77 - 22*\[Beta]^2 + 
              \[Beta]^4)))*Cos[\[Theta]] + \[Beta]^2*
         ((MW^2*MZ^2*(-37 + 53*\[Beta]^2 + 17*\[Beta]^4 - 9*\[Beta]^6) + 
            2*MW^4*(-95 + 45*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(20 - 29*\[Beta]^2 + 2*\[Beta]^4 + 3*\[Beta]^6))*
           Cos[2*\[Theta]] + 2*\[Beta]*(MZ^4*(1 + 3*\[Beta]^2 - 
              2*\[Beta]^4) + 4*MW^2*MZ^2*(1 - 6*\[Beta]^2 + 2*\[Beta]^4) - 
            2*MW^4*(7 + 3*\[Beta]^2*(-6 + \[Beta]^2)))*Cos[3*\[Theta]] + 
          \[Beta]^2*(MW^2*MZ^2*(13 - 7*\[Beta]^2) + MZ^4*(-2 + \[Beta]^2) + 
            MW^4*(-38 + 6*\[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221*cpqMi, (8*MW^6*\[Beta]*
       ((MZ^2*(48 - 64*\[Beta]^2 + 21*\[Beta]^4 - 3*\[Beta]^6) + 
          MW^2*(-192 + 265*\[Beta]^2 - 84*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MW^2*(-5 + \[Beta]^2) - 
            MZ^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MZ^2*\[Beta]^2*(-5 + 3*\[Beta]^2) + 
            MW^2*(-9 + 20*\[Beta]^2 - 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpd, (8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpq3i^2, (8*MW^4*(MZ^4*(8 + 29*\[Beta]^2 - 29*\[Beta]^4 - 3*\[Beta]^6) - 
        4*MW^2*MZ^2*(16 + 23*\[Beta]^2 - 37*\[Beta]^4 + 3*\[Beta]^6) + 
        4*MW^4*(32 + 11*\[Beta]^2 - 31*\[Beta]^4 + 3*\[Beta]^6) - 
        2*(2*MW^2 - MZ^2)*\[Beta]*(MZ^2*(1 + \[Beta]^2)*
           (-16 + 15*\[Beta]^2) + MW^2*(64 - 66*\[Beta]^2 + 6*\[Beta]^4))*
         Cos[\[Theta]] + \[Beta]^2*
         ((-4*MW^4*(11 - 2*\[Beta]^2 + 3*\[Beta]^4) + 4*MW^2*MZ^2*
             (-9 + 10*\[Beta]^2 + 3*\[Beta]^4) + 
            MZ^4*(11 - 5*\[Beta]^2*(2 + \[Beta]^2)))*Cos[2*\[Theta]] + 
          2*\[Beta]*(-4*MW^4 + MZ^4 + (12*MW^4 - 8*MW^2*MZ^2 + MZ^4)*
             \[Beta]^2)*Cos[3*\[Theta]] - (12*MW^4 - 4*MW^2*MZ^2 + MZ^4)*
           \[Beta]^2*Cos[4*\[Theta]])))/(27*Lambda^4*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cpq3i*cpqMi, (16*MW^6*\[Beta]*((MZ^2*(16 + \[Beta]^2 - 15*\[Beta]^4) + 
          MW^2*(-64 + 66*\[Beta]^2 - 6*\[Beta]^4))*Cos[\[Theta]] + 
        \[Beta]*(-((2*MW^2 - MZ^2)*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(-(MZ^2*(1 + \[Beta]^2)) + MW^2*(-2 + 6*\[Beta]^2))*
           Cos[3*\[Theta]])))/(27*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {cpd*cpq3i, 0}, 
    {cpqMi^2, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (27*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpd*cpqMi, 0}, {cpd^2, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 
        3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (27*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}


==> anc/Diboson_Rmat/dd_ww/ASM.dat <==
ASM = (-4*GF^2*MW^4*(-1152*MW^4 + 576*MW^2*MZ^2 - 72*MZ^4 + 
      338*MW^4*\[Beta]^2 - 142*MW^2*MZ^2*\[Beta]^2 - 25*MZ^4*\[Beta]^2 + 
      526*MW^4*\[Beta]^4 - 548*MW^2*MZ^2*\[Beta]^4 + 67*MZ^4*\[Beta]^4 - 
      252*MW^4*\[Beta]^6 + 336*MW^2*MZ^2*\[Beta]^6 - 57*MZ^4*\[Beta]^6 + 
      86*MW^4*\[Beta]^8 - 154*MW^2*MZ^2*\[Beta]^8 + 68*MZ^4*\[Beta]^8 - 
      6*MW^4*\[Beta]^10 + 12*MW^2*MZ^2*\[Beta]^10 - 6*MZ^4*\[Beta]^10 + 
      2*\[Beta]*(2*MW^4*(480 - 725*\[Beta]^2 + 343*\[Beta]^4 - 81*\[Beta]^6 + 
          3*\[Beta]^8) - 4*MW^2*MZ^2*(156 - 239*\[Beta]^2 + 151*\[Beta]^4 - 
          63*\[Beta]^6 + 3*\[Beta]^8) + MZ^4*(96 - 109*\[Beta]^2 + 
          107*\[Beta]^4 - 90*\[Beta]^6 + 6*\[Beta]^8))*Cos[\[Theta]] + 
      \[Beta]^2*(MW^4*(750 - 588*\[Beta]^2 + 228*\[Beta]^4 - 28*\[Beta]^6 + 
          6*\[Beta]^8) - 2*MW^2*MZ^2*(57 - 141*\[Beta]^2 + 129*\[Beta]^4 - 
          19*\[Beta]^6 + 6*\[Beta]^8) + MZ^4*(-15 - 36*\[Beta]^2 + 
          75*\[Beta]^4 - 10*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
      84*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^3*
       Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 
      220*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 152*MW^2*MZ^2*\[Beta]^5*
       Cos[3*\[Theta]] - 22*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 
      68*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 88*MW^2*MZ^2*\[Beta]^7*
       Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 
      12*MW^4*\[Beta]^9*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^9*
       Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 
      126*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 54*MW^2*MZ^2*\[Beta]^4*
       Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
      40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 50*MW^2*MZ^2*\[Beta]^6*
       Cos[4*\[Theta]] - 10*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
      6*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^8*
       Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
    (243*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
     (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)


==> anc/Diboson_Rmat/dd_ww/RmatrixSM.dat <==
RmatrixSM = {{(-4*GF^2*MW^4*s^2*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
       Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
       (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (3*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (4*GF^2*MW^4*Sqrt[s]*
       (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
        6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
         ((4*MW^2 - s)*s)]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*
       (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (-2*GF^2*MW^2*Sqrt[s]*
       (-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 40*MW^6*s^(3/2) - 
        8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 2*MW^2*MZ^2*s^(5/2) + 
        4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + 8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] - 12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + 6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] - 4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + 32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 
        56*MW^4*s^(3/2)*t - 8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 
        2*MZ^2*s^(5/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
         ((4*MW^2 - s)*s)]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*
       (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (4*GF^2*MW^4*Sqrt[s]*
       (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
        6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
         ((4*MW^2 - s)*s)]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*
       (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (-4*GF^2*MW^4*s^2*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
       Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
       (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (3*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) - 
       (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 
          40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 
          2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 
          8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 
          16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
          10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]) - (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 
          40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 
          2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 
          8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 
          16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
          10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) - 
       (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 
          40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 
          2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 
          8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
         (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
          (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*
         (MZ + Sqrt[s])*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 
          16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
          10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
          (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*
         (MZ + Sqrt[s])*Sqrt[s]) - (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 
          32*MW^6*MZ^2*Sqrt[s] - 40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 
          20*MW^4*s^(5/2) - 2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - 
          MZ^2*s^(7/2) - 8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
          (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*
         (MZ + Sqrt[s])*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 
          16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
          10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
          (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
          (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
             (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*(MZ^2 - s)) + 
         (3*Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) - 
       (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 
          40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 
          2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 
          8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 
          16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
          10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]) - (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 
          40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 
          2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 
          8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 
          16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
          10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*
            Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(MZ^2*(MZ^2 - s))))/
        (3*(MZ^2 - s)*Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
           (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
            Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                 s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
            (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
              Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*
                (-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
              (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
        (3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
         (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
          2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*(MZ^2 - s)) - (6*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {-1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t), 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s + 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((4*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) - 
       (2*Sqrt[2]*GF*(-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 
          40*MW^6*s^(3/2) - 8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 
          2*MW^2*MZ^2*s^(5/2) + 4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 
          8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 56*MW^4*s^(3/2)*t - 
          8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 2*MZ^2*s^(5/2)*t)*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
         Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
         ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
          (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
            (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s))))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[s]) + 
       (4*Sqrt[2]*GF*MW^2*(-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 
          12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - 
          MZ^2*s^(5/2) - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
          4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
          16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
          2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
           ((4*MW^2 - s)*s)]*((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[s]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 - s - 
          Sqrt[-((4*MW^2 - s)*s)] - 2*t)*((4*GF*MW*(MW - MZ)*(MW + MZ)*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/MZ^2 + (4*GF*MW*(MW - MZ)*(MW + MZ)*s*
            Sqrt[-4*MW^2 + s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + 
                 s)]))/(MZ^2*(MZ^2 - s))))/(3*(MZ^2 - s)*
         Sqrt[-((4*MW^2 - s)*s)]) + 
       (2*GF*MW*(2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*
         (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
          6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
          6*MW^2*MZ^2*Sqrt[s]*Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*
           Sqrt[-((4*MW^2 - s)*s)] - 4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] - 4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
           Sqrt[-4*MW^2 + s] + 16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 
          20*MW^2*s^(3/2)*t - 2*MZ^2*s^(3/2)*t)*
         ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
          (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
            (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
           (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
              Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
             (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
           (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])))/(3*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
         Sqrt[-((4*MW^2 - s)*s)]*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
          s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
          s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)))/36, 
     -1/9*(Sqrt[2]*GF*MW^2*s*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
        Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
        ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 + MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^2*(MZ^2 - s)) + (6*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)}, 
    {(-4*GF^2*MW^4*s^2*(-2*MW^2 + s + Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
       Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
       (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (3*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (4*GF^2*MW^4*Sqrt[s]*
       (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
        6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
         ((4*MW^2 - s)*s)]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*
       (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s - Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) + 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] - 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (-2*GF^2*MW^2*Sqrt[s]*
       (-32*MW^8*Sqrt[s] + 32*MW^6*MZ^2*Sqrt[s] - 40*MW^6*s^(3/2) - 
        8*MW^4*MZ^2*s^(3/2) + 20*MW^4*s^(5/2) - 2*MW^2*MZ^2*s^(5/2) + 
        4*MW^2*s^(7/2) - MZ^2*s^(7/2) - 8*MW^6*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + 8*MW^4*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] - 12*MW^4*s*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + 6*MW^2*MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] - 4*MW^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + MZ^2*s^2*Sqrt[-((4*MW^2 - s)*s)]*
         Sqrt[-4*MW^2 + s] + 32*MW^6*Sqrt[s]*t - 32*MW^4*MZ^2*Sqrt[s]*t + 
        56*MW^4*s^(3/2)*t - 8*MW^2*MZ^2*s^(3/2)*t + 8*MW^2*s^(5/2)*t - 
        2*MZ^2*s^(5/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
         ((4*MW^2 - s)*s)]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*
       (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (4*GF^2*MW^4*Sqrt[s]*
       (-16*MW^6*Sqrt[s] + 16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 
        6*MW^2*MZ^2*s^(3/2) + 10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/
         ((4*MW^2 - s)*s)]*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + 
        s*Sqrt[-((4*MW^2 - s)*s)] + 2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - 
        s^(3/2)*Sqrt[-4*MW^2 + s] - 2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*
       (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), (Sqrt[2]*GF^2*MW^3*s*
       (2*MW^2 - s + Sqrt[-((4*MW^2 - s)*s)] - 2*t)*(-16*MW^6*Sqrt[s] + 
        16*MW^4*MZ^2*Sqrt[s] - 12*MW^4*s^(3/2) - 6*MW^2*MZ^2*s^(3/2) + 
        10*MW^2*s^(5/2) - MZ^2*s^(5/2) - 6*MW^2*MZ^2*Sqrt[s]*
         Sqrt[-((4*MW^2 - s)*s)] + 6*MW^2*s^(3/2)*Sqrt[-((4*MW^2 - s)*s)] - 
        4*MW^4*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        4*MW^2*MZ^2*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] - 
        4*MW^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        MZ^2*s*Sqrt[-((4*MW^2 - s)*s)]*Sqrt[-4*MW^2 + s] + 
        16*MW^4*Sqrt[s]*t - 16*MW^2*MZ^2*Sqrt[s]*t + 20*MW^2*s^(3/2)*t - 
        2*MZ^2*s^(3/2)*t)*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*Sqrt[-((4*MW^2 - s)*s)]*
       (-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (-4*GF^2*MW^4*s^2*(-2*MW^2 + s - Sqrt[-((4*MW^2 - s)*s)] + 2*t)*
       Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/((4*MW^2 - s)*s)]*
       (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
      (3*(-2*MW^2*Sqrt[-((4*MW^2 - s)*s)] + s*Sqrt[-((4*MW^2 - s)*s)] + 
        2*MW^2*Sqrt[s]*Sqrt[-4*MW^2 + s] - s^(3/2)*Sqrt[-4*MW^2 + s] - 
        2*Sqrt[s]*Sqrt[-4*MW^2 + s]*t)*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}}


==> anc/Diboson_Rmat/dd_ww/aitildeEFT.dat <==
aiTildeEFTtab = {{{cWWW, (4*2^(1/4)*GF*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-540*MW^4*\[Beta]^2 + 
         267*MW^2*MZ^2*\[Beta]^2 - 33*MZ^4*\[Beta]^2 + 180*MW^4*\[Beta]^4 - 
         96*MW^2*MZ^2*\[Beta]^4 + 6*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         93*MW^2*MZ^2*\[Beta]^6 + 33*MZ^4*\[Beta]^6 - 24*MW^4*\[Beta]^8 + 
         30*MW^2*MZ^2*\[Beta]^8 - 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 
                5*\[Beta]^4 + 8*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 
                23*\[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
           Cos[\[Theta]])/MW^2 - 
         ((4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] - \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (4*GF*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-84*MW^4*\[Beta]^2 + 
         33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpWB, (2*GF*MW^8*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (16*GF*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (16*GF*MW^7*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (6*MW^4*(-4 + \[Beta]^2) - 6*MW^2*MZ^2*(-1 + \[Beta]^2) + 
         (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 
           2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (4*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MW^2*(-4 + \[Beta]^2) + (MW^2*(-4 + \[Beta]^2) - 
           MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (8*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (MW^2*(-36 + 39*\[Beta]^2 - 9*\[Beta]^4) + 
         3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         (MZ^2*(-1 + 3*\[Beta]^2 - 2*\[Beta]^4) + MW^2*(13 - 9*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (2*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (540*MW^6*\[Beta]^2 - 267*MW^4*MZ^2*\[Beta]^2 + 
         33*MW^2*MZ^4*\[Beta]^2 - 180*MW^6*\[Beta]^4 + 
         96*MW^4*MZ^2*\[Beta]^4 - 6*MW^2*MZ^4*\[Beta]^4 - 96*MW^6*\[Beta]^6 + 
         93*MW^4*MZ^2*\[Beta]^6 - 33*MW^2*MZ^4*\[Beta]^6 + 
         24*MW^6*\[Beta]^8 - 30*MW^4*MZ^2*\[Beta]^8 + 6*MW^2*MZ^4*\[Beta]^8 + 
         84*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 40*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 172*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 89*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 73*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 17*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) - 4*MW^6*\[Beta]^2*
            (101 - 13*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*
                \[Beta]^4) + 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 
               43*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 5*\[Beta]^4 + 8*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 23*
                \[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
          Cos[\[Theta]] + (12*MW^6*\[Beta]^2*(21 - 25*\[Beta]^2 + 
             4*\[Beta]^4) - MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-6 - \[Beta]^2 + 11*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(66 + 29*\[Beta]^2 - 
               90*\[Beta]^4 + 19*\[Beta]^6)) + 
           MW^4*(-3*MZ^2*\[Beta]^2*(33 - 34*\[Beta]^2 + 13*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(42 + 7*\[Beta]^2 - 64*\[Beta]^4 + 17*
                \[Beta]^6 - 2*\[Beta]^8)))*Cos[2*\[Theta]] - 
         168*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 66*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^6*\[Beta]^4*Cos[3*\[Theta]] - 71*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 13*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         4*MW^6*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 7*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (2*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(540*MW^6*\[Beta]^2 - 
         267*MW^4*MZ^2*\[Beta]^2 + 33*MW^2*MZ^4*\[Beta]^2 - 
         180*MW^6*\[Beta]^4 + 96*MW^4*MZ^2*\[Beta]^4 - 
         6*MW^2*MZ^4*\[Beta]^4 - 96*MW^6*\[Beta]^6 + 93*MW^4*MZ^2*\[Beta]^6 - 
         33*MW^2*MZ^4*\[Beta]^6 + 24*MW^6*\[Beta]^8 - 
         30*MW^4*MZ^2*\[Beta]^8 + 6*MW^2*MZ^4*\[Beta]^8 + 
         84*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 40*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 172*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 89*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 73*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 17*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) - 4*MW^6*\[Beta]^2*
            (101 - 13*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*
                \[Beta]^4) + 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 
               43*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 5*\[Beta]^4 + 8*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 23*
                \[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
          Cos[\[Theta]] + (12*MW^6*\[Beta]^2*(21 - 25*\[Beta]^2 + 
             4*\[Beta]^4) - MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-6 - \[Beta]^2 + 11*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(66 + 29*\[Beta]^2 - 
               90*\[Beta]^4 + 19*\[Beta]^6)) + 
           MW^4*(-3*MZ^2*\[Beta]^2*(33 - 34*\[Beta]^2 + 13*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(42 + 7*\[Beta]^2 - 64*\[Beta]^4 + 17*
                \[Beta]^6 - 2*\[Beta]^8)))*Cos[2*\[Theta]] - 
         168*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 66*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^6*\[Beta]^4*Cos[3*\[Theta]] - 71*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 13*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         4*MW^6*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 7*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-540*MW^4*\[Beta]^2 + 
         267*MW^2*MZ^2*\[Beta]^2 - 33*MZ^4*\[Beta]^2 + 180*MW^4*\[Beta]^4 - 
         96*MW^2*MZ^2*\[Beta]^4 + 6*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         93*MW^2*MZ^2*\[Beta]^6 + 33*MZ^4*\[Beta]^6 - 24*MW^4*\[Beta]^8 + 
         30*MW^2*MZ^2*\[Beta]^8 - 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 
                5*\[Beta]^4 + 8*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 
                23*\[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
           Cos[\[Theta]])/MW^2 - 
         ((4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] - \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-28*MW^2*\[Beta]^2 + 11*MZ^2*\[Beta]^2 - 
         4*MW^2*\[Beta]^4 + 9*MZ^2*\[Beta]^4 + 4*MW^2*\[Beta]^6 - 
         2*MZ^2*\[Beta]^6 - (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (8*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*\[Beta]^2*(5 + \[Beta]^2) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 23*\[Beta]^4 + 
              \[Beta]^6) + MW^2*(-(MZ^2*\[Beta]^2*(6 + \[Beta]^2)) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 6*\[Beta]^2 - 13*\[Beta]^4 + 
                4*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^2*(2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cWWW, (8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (4*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-12 + 9*\[Beta]^2 + (-4 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (-2*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-84*MW^4*\[Beta]^2 + 
         33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (-2*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-84*MW^4*\[Beta]^2 + 33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, (2*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-84*MW^4*\[Beta]^2 + 33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (4*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-28*MW^4*\[Beta]^2 + 11*MW^2*MZ^2*\[Beta]^2 + 4*MW^4*\[Beta]^4 + 
         6*MW^2*MZ^2*\[Beta]^4 + 8*MW^4*\[Beta]^6 - 5*MW^2*MZ^2*\[Beta]^6 - 
         4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(3 + 11*\[Beta]^2) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6) + 
           MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*\[Beta]^4) + 
             MZ^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6)))*Cos[2*\[Theta]] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (-16*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpDC, (16*Sqrt[2]*MW^7*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (8*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*(-4 + 5*\[Beta]^2) + (-2 + 3*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (2*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (4*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-140*MW^4*\[Beta]^2 + 
         55*MW^2*MZ^2*\[Beta]^2 + 128*MW^4*\[Beta]^4 - 
         12*MW^2*MZ^2*\[Beta]^4 + 32*MW^4*\[Beta]^6 - 
         49*MW^2*MZ^2*\[Beta]^6 - 28*MW^4*\[Beta]^8 + 
         18*MW^2*MZ^2*\[Beta]^8 - 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 40*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 29*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 28*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 
             5*\[Beta]^6) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 - 78*\[Beta]^2 + 
             208*\[Beta]^4 - 134*\[Beta]^6 + 15*\[Beta]^8 + 4*\[Beta]^10) + 
           MW^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 - 43*\[Beta]^2 + 
               24*\[Beta]^4) + MZ^2*(6*\[Beta]^2 + 37*\[Beta]^4 - 29*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(15 - 27*\[Beta]^2 + 10*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(2 + 17*\[Beta]^2 - 29*\[Beta]^4 + 7*\[Beta]^6 + 
             3*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(15 - 2*\[Beta]^2 - 13*
                \[Beta]^4 + 4*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(2 + 5*\[Beta]^2 - 
               14*\[Beta]^4 + 7*\[Beta]^6)))*Cos[2*\[Theta]] - 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         3*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (8*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(20 - 25*\[Beta]^2 + 
         7*\[Beta]^4 + (7 - 5*\[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-4 - 7*\[Beta]^2 + 
         7*\[Beta]^4 + (-1 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl1^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (8*MW^5*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (8*MW^5*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-8*MW^5*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpq3i^2, (-8*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 
         16*MW^4*\[Beta]^2 + 28*MW^2*MZ^2*\[Beta]^2 - 8*MZ^4*\[Beta]^2 + 
         16*MW^4*\[Beta]^4 - 20*MW^2*MZ^2*\[Beta]^4 + 3*MZ^4*\[Beta]^4 - 
         (16*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-16*MW^6*(-1 + \[Beta]^2) + 2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - \[Beta]^2 - 
              3*\[Beta]^4 + \[Beta]^6) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2 + MZ^2*(-2 + 
                5*\[Beta]^2)) + MW^2*MZ^2*(MZ^2*(1 - 5*\[Beta]^2 - 
                3*\[Beta]^4) - 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(9 - 13*\[Beta]^2 + 
                3*\[Beta]^4 + \[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         (2*(8*MW^4*(\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            MZ^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (-16*MW^5*(-28*MW^4*\[Beta]^2 + 11*MW^2*MZ^2*\[Beta]^2 + 
         4*MW^4*\[Beta]^4 + 6*MW^2*MZ^2*\[Beta]^4 + 8*MW^4*\[Beta]^6 - 
         5*MW^2*MZ^2*\[Beta]^6 - 4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(3 + 11*\[Beta]^2) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6) + 
           MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*\[Beta]^4) + 
             MZ^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6)))*Cos[2*\[Theta]] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, (-32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (32*MW^9*\[Beta]^2*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpd, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpd*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpd, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpd, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpq3i, 0}, 
     {cpqMi^2, 0}, {cpd*cpqMi, 0}, {cpd^2, 0}}, 
    {{cWWW, (2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*(152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
            (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 172*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             63*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 38*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^6*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             39*\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(124*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 195*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         105*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^2*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (GF*MW^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, -1/81*(GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
         (-568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(30*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(40*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 30*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 33*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          84*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
           Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (8*Sqrt[2]*GF*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (32*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (Sqrt[2]*GF*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (24*MW^2*(-1 + \[Beta]^2)*(MW^2*(-4 + \[Beta]^2) - 
           MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 
           2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
           (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(12*MW^2*Cos[\[Theta]] + 
         (MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (2*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-MW^2 - 2*MZ^2 - 6*MW^2*\[Beta]^2 + 3*MZ^2*\[Beta]^2 + 
         MW^2*\[Beta]^4 - MZ^2*\[Beta]^4 + 12*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-6 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(-6 + 17*\[Beta]^2 - 11*\[Beta]^4) + 
           MW^2*(69 - 50*\[Beta]^2 + 11*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(152*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 67*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 84*MW^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 9*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 18*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(7*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*(24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 39*\[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 195*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 99*MW^2*MZ^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 9*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 18*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(7*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*(24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 39*\[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 195*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 99*MW^2*MZ^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(152*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 67*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 84*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
            (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 172*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             63*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 38*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^6*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             39*\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(124*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 195*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         105*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             5*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         MZ^2*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] - 
         12*MW^2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         12*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 3*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpd*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Cos[\[Theta]/2]^2*
        (-1 + 3*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, -1/81*(MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
        (Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (-2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (14 - 15*\[Beta]^2 - 12*Cos[\[Theta]] + 3*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-244*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 61*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 130*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, -1/162*(MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                89*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                161*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + 2*(4*MW^2*(-12*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 21*\[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(30*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 41*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 13*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
           Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (4*MW^4*(-88*MW^4*\[Beta]^2 + 32*MW^2*MZ^2*\[Beta]^2 + 
         16*MW^4*\[Beta]^4 + 8*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         16*MW^2*MZ^2*\[Beta]^6 + 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 10*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 52*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 6*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-19 + 3*\[Beta]^2 + 
             2*\[Beta]^4) - 4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 10*\[Beta]^2 - 
             20*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 3*\[Beta]^2 - 11*\[Beta]^4 + 5*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (16*MW^4*\[Beta]^2*(-3 + 2*\[Beta]^2) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 14*\[Beta]^2 - 20*\[Beta]^4 + 2*\[Beta]^6 + 
             \[Beta]^8) + 4*MW^2*(-(MZ^2*\[Beta]^2*(-3 + \[Beta]^4)) + 
             Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 11*\[Beta]^4 + 3*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (16*MW^4*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpDC, (16*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, -1/81*(MW^2*(MW^2 - MZ^2)*
         (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (-55 + 68*\[Beta]^2 - 43*\[Beta]^4 + (48 - 72*\[Beta]^2)*
           Cos[\[Theta]] + (3 - 20*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
        (Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (-4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (-4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         (-568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(30*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(40*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 30*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 33*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          84*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
           Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*(160*MW^2*\[Beta]^2 - 
         59*MZ^2*\[Beta]^2 - 4*MW^2*\[Beta]^4 - 26*MZ^2*\[Beta]^4 - 
         36*MW^2*\[Beta]^6 + 25*MZ^2*\[Beta]^6 - 
         (32*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (52*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (-4*MW^2*\[Beta]^2*(-28 + 3*\[Beta]^2 + 3*\[Beta]^4) + 
           MZ^2*\[Beta]^2*(-37 - 11*\[Beta]^2 + 6*\[Beta]^4) - 
           4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(21 + 27*\[Beta]^2 - 77*\[Beta]^4 + 
             29*\[Beta]^6) + (MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(21 + 82*\[Beta]^2 - 
              140*\[Beta]^4 + 30*\[Beta]^6 + 7*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (16*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-19 + 9*\[Beta]^2 + 
         3*(-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpWB, (16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*Cos[\[Theta]/2]^2*
        (1 - 9*\[Beta]^2 + 3*(-1 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 32*MW^4*\[Beta]^2 - 
         394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 440*MW^4*\[Beta]^4 + 
         448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 144*MW^4*\[Beta]^6 - 
         222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (8*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 32*MW^4*\[Beta]^2 - 
         394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 440*MW^4*\[Beta]^4 + 
         448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 144*MW^4*\[Beta]^6 - 
         222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (8*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-8*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^2*(16*MW^6 - 8*MW^4*MZ^2 + MW^2*MZ^4 - 
         32*MW^6*\[Beta]^2 + 112*MW^4*MZ^2*\[Beta]^2 - 
         31*MW^2*MZ^4*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
         56*MW^4*MZ^2*\[Beta]^4 + 17*MW^2*MZ^4*\[Beta]^4 + 
         MW^2*MZ^4*\[Beta]^6 + 80*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 128*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 92*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 14*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 48*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 36*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 6*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 4*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (16*MW^6*(3 + \[Beta]^4) + 
           8*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - 3*\[Beta]^2 - 
             \[Beta]^4 + \[Beta]^6) + 4*MW^4*(MZ^2*(-6 + 25*\[Beta]^2 - 5*
                \[Beta]^4) + 16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - 5*\[Beta]^2 + 2*
                \[Beta]^4)) - MW^2*MZ^2*(MZ^2*(-3 + 28*\[Beta]^2 - 12*
                \[Beta]^4 + \[Beta]^6) + 16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(9 - 13*\[Beta]^2 + 
               3*\[Beta]^4 + \[Beta]^6)))*Cos[\[Theta]] + 
         2*(16*MW^6*\[Beta]^2 + MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - \[Beta]^2 - 
             3*\[Beta]^4 + \[Beta]^6) + 8*MW^4*
            (-(MZ^2*\[Beta]^2*(-2 + \[Beta]^2)) + 
             Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 - 4*\[Beta]^2 + \[Beta]^4)) + 
           MW^2*MZ^2*(MZ^2*\[Beta]^2*(-5 + 3*\[Beta]^2) + 
             2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 + 9*\[Beta]^2 + \[Beta]^4 - \[Beta]^
                6)))*Cos[2*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         4*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MW^2*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (16*MW^4*(-88*MW^4*\[Beta]^2 + 32*MW^2*MZ^2*\[Beta]^2 + 
         16*MW^4*\[Beta]^4 + 8*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         16*MW^2*MZ^2*\[Beta]^6 + 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 10*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 52*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 6*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-19 + 3*\[Beta]^2 + 
             2*\[Beta]^4) - 4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 10*\[Beta]^2 - 
             20*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 3*\[Beta]^2 - 11*\[Beta]^4 + 5*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (16*MW^4*\[Beta]^2*(-3 + 2*\[Beta]^2) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 14*\[Beta]^2 - 20*\[Beta]^4 + 2*\[Beta]^6 + 
             \[Beta]^8) + 4*MW^2*(-(MZ^2*\[Beta]^2*(-3 + \[Beta]^4)) + 
             Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 11*\[Beta]^4 + 3*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, 
      (32*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, (8*2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^2*(MW - MZ)*
        (MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (-4*GF*MW^6*(-1 + \[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-4*MW^2*(-5 + \[Beta]^2 + \[Beta]^4) + MZ^2*(-5 + 7*\[Beta]^2 + 
             4*\[Beta]^4) + (MW^2*(12 - 8*\[Beta]^2) + 
             MZ^2*(-3 + 5*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (-8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-8*GF*MW^4*(-1 + \[Beta]^2)*
        (-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-16*GF*MW^6*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
            4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(7 + \[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*(-11 - 2*\[Beta]^2 + 
             \[Beta]^4) + (4*MW^2 - MZ^2)*(-3 + \[Beta]^2)*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(27*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (-32*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-4*Sqrt[2]*GF*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + 
           \[Beta]^4) - 2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(9*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB*cWWW, (8*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (MZ^2*(-2 + 5*\[Beta]^2 - 3*\[Beta]^4) + 
         MW^2*(17 - 14*\[Beta]^2 + 3*\[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*
        (MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*
        (MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*
        (MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (-(MZ^2*(-1 + \[Beta]^2)^2) + 4*MW^2*(1 + \[Beta]^2 + 
              2*\[Beta]^4))*Cos[\[Theta]]) + \[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-(MZ^2*\[Beta]^2*(-1 + \[Beta]^2)) + 2*MW^2*(1 + \[Beta]^2)^2 + 
           (MZ^2*(-1 + \[Beta]^2) + 4*MW^2*(1 + \[Beta]^2))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-16*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        \[Beta]^2*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC^2, (4*MW^8*\[Beta]^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-8*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(-2 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(81*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, {c3pl1*cpDC, 
      (4*MW^8*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
            4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (4*MW^8*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
            4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (4*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-4*MW^2*(-5 + \[Beta]^2 + \[Beta]^4) + MZ^2*(-5 + 7*\[Beta]^2 + 
             4*\[Beta]^4) + (MW^2*(12 - 8*\[Beta]^2) + 
             MZ^2*(-3 + 5*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (-8*MW^6*(-1 + \[Beta]^2)*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*(4*MW^2*(1 + 3*\[Beta]^2) - 
            MZ^2*(1 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]]) - 
         (MW^2*\[Beta]^2*(-3*MZ^2*(1 + \[Beta]^2) + 4*MW^2*(2 + \[Beta]^2) + 
            (4*MW^2 - MZ^2*(1 + \[Beta]^2))*Cos[2*\[Theta]]))/
          (-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (16*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpd*cpDC, (-16*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (4*MW^2*(MW^2 - MZ^2)*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(13 - 12*\[Beta]^2 + 9*\[Beta]^4)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(-1 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^2*(1 + 14*\[Beta]^2 - 5*\[Beta]^4 - 2*\[Beta]^6))*
          Cos[\[Theta]] - \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(6 + 5*\[Beta]^2 - 5*\[Beta]^4) + 2*MW^2*(-7 + 3*\[Beta]^4) + 
           (4*MW^2*(-1 + \[Beta]^2) + MZ^2*(1 + 3*\[Beta]^2 - 2*\[Beta]^4))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (16*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-5 + 3*\[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(1 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (-4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^6*(-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
           4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*(22 + 4*\[Beta]^2 - 2*\[Beta]^4) + 
           MZ^2*(-7 - \[Beta]^2 + 2*\[Beta]^4) - (4*MW^2 - MZ^2)*
            (-3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^6*(-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
           4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*(22 + 4*\[Beta]^2 - 2*\[Beta]^4) + 
           MZ^2*(-7 - \[Beta]^2 + 2*\[Beta]^4) - (4*MW^2 - MZ^2)*
            (-3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^6*(-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-16*MW^6*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
            4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(7 + \[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*(-11 - 2*\[Beta]^2 + 
             \[Beta]^4) + (4*MW^2 - MZ^2)*(-3 + \[Beta]^2)*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^4*(-1 + \[Beta]^2)*(4*(2*MW^2 - MZ^2)*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(4*MW^2 - MZ^2*(1 + \[Beta]^2))*
          Cos[\[Theta]] + (MW^2*(8*MW^2*MZ^2*(1 - 4*\[Beta]^2) + 
            16*MW^4*(-1 + \[Beta]^2) - MZ^4*(1 - 8*\[Beta]^2 + \[Beta]^4) + 
            2*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*Cos[2*\[Theta]]))/
          (-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(9*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-32*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(1 + 3*\[Beta]^2) - MZ^2*(1 + 6*\[Beta]^2 + \[Beta]^4))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*MZ^2*(1 + \[Beta]^2) - 4*MW^2*(2 + \[Beta]^2) + 
           (-4*MW^2 + MZ^2*(1 + \[Beta]^2))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(9*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpd*cpqMi, 0}, {cpd^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpd, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpd*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpd, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpd, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpq3i, 0}, 
     {cpqMi^2, 0}, {cpd*cpqMi, 0}, {cpd^2, 0}}, 
    {{cWWW, (4*2^(1/4)*GF*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (4*GF*MW^7*(84*MW^2*\[Beta]^2 - 33*MZ^2*\[Beta]^2 - 
         12*MW^2*\[Beta]^4 - 18*MZ^2*\[Beta]^4 - 24*MW^2*\[Beta]^6 + 
         15*MZ^2*\[Beta]^6 - 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (2*GF*MW^6*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-16*GF*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (16*GF*MW^9*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (-64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cWWW^2, (-16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*(-6*MW^4*(-4 + \[Beta]^2) + 
         6*MW^2*MZ^2*(-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
            (4 - 5*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (4*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*MW^2*(-4 + \[Beta]^2) + (MW^2*(-4 + \[Beta]^2) - 
           MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (8*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         MW^2*(36 - 39*\[Beta]^2 + 9*\[Beta]^4) + 
         (MZ^2*(-1 + 3*\[Beta]^2 - 2*\[Beta]^4) + MW^2*(13 - 9*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (2*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (2*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(28*MW^2*\[Beta]^2 - 11*MZ^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 - 9*MZ^2*\[Beta]^4 - 4*MW^2*\[Beta]^6 + 
         2*MZ^2*\[Beta]^6 - (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (8*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (4*MW^2*\[Beta]^2*(5 + \[Beta]^2) - MZ^2*\[Beta]^2*(6 + \[Beta]^2) + 
           (MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 23*\[Beta]^4 + 
              \[Beta]^6))/MW^2 - 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 6*\[Beta]^2 - 
             13*\[Beta]^4 + 4*\[Beta]^6))*Cos[\[Theta]] - 
         ((4*MW^2*(2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^2*(-2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (4*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12 - 9*\[Beta]^2 + (-4 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (-2*Sqrt[2]*MW^7*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(84*MW^2*\[Beta]^2 - 
         33*MZ^2*\[Beta]^2 - 12*MW^2*\[Beta]^4 - 18*MZ^2*\[Beta]^4 - 
         24*MW^2*\[Beta]^6 + 15*MZ^2*\[Beta]^6 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (-2*Sqrt[2]*MW^7*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (84*MW^2*\[Beta]^2 - 33*MZ^2*\[Beta]^2 - 12*MW^2*\[Beta]^4 - 
         18*MZ^2*\[Beta]^4 - 24*MW^2*\[Beta]^6 + 15*MZ^2*\[Beta]^6 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, (2*Sqrt[2]*MW^7*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (84*MW^2*\[Beta]^2 - 33*MZ^2*\[Beta]^2 - 12*MW^2*\[Beta]^4 - 
         18*MZ^2*\[Beta]^4 - 24*MW^2*\[Beta]^6 + 15*MZ^2*\[Beta]^6 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (-4*MW^7*(-28*MW^2*\[Beta]^2 + 11*MZ^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 + 6*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 - 
         5*MZ^2*\[Beta]^6 + (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (3 + 11*\[Beta]^2)) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 
                15*\[Beta]^4 + 7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (16*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpDC, (16*Sqrt[2]*MW^9*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (8*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12 - 15*\[Beta]^2 + (-2 + 3*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (2*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-140*MW^2*\[Beta]^2 + 
         55*MZ^2*\[Beta]^2 + 128*MW^2*\[Beta]^4 - 12*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 - 28*MW^2*\[Beta]^8 + 
         18*MZ^2*\[Beta]^8 + (20*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((-4*MW^2*(-1 + \[Beta]^2)*(-15*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] - 43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MZ^2*(15*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(37*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 115*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-29*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 19*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^2*(-10*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^6*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (-8*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (20 - 25*\[Beta]^2 + 7*\[Beta]^4 + (-7 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpWB, (8*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + Cos[\[Theta]] - 
         5*\[Beta]^2*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (8*MW^7*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (8*MW^7*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-8*MW^7*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (32*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 16*MW^4*\[Beta]^2 - 
         28*MW^2*MZ^2*\[Beta]^2 + 8*MZ^4*\[Beta]^2 - 16*MW^4*\[Beta]^4 + 
         20*MW^2*MZ^2*\[Beta]^4 - 3*MZ^4*\[Beta]^4 - 
         (16*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((16*MW^6*(-1 + \[Beta]^2) + 2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - \[Beta]^2 - 
              3*\[Beta]^4 + \[Beta]^6) + 4*MW^4*(MZ^2*(2 - 5*\[Beta]^2) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2) - 
            MW^2*MZ^2*(MZ^2*(1 - 5*\[Beta]^2 - 3*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(9 - 13*\[Beta]^2 + 3*\[Beta]^4 + 
                \[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         (2*(8*MW^4*(-(\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            MZ^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (16*MW^7*(-28*MW^2*\[Beta]^2 + 11*MZ^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 + 6*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 - 
         5*MZ^2*\[Beta]^6 + (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (3 + 11*\[Beta]^2)) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 
                15*\[Beta]^4 + 7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, (32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (32*MW^9*\[Beta]^2*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpd, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpd*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpd, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpd, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpq3i, 0}, 
     {cpqMi^2, 0}, {cpd*cpqMi, 0}, {cpd^2, 0}}, 
    {{cWWW, -1/27*(2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 468*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] + 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-(MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                    \[Beta]^2))] + \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^
                       2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
               \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^2*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (GF*MW^6*Sqrt[MW^2/(6 - 6*\[Beta]^2)]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpWB, -1/81*(GF*MW^5*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 180*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))] + 135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                567*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                171*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, -1/81*(Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-2*Sqrt[2/3]*GF*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (2*Sqrt[2]*GF*MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (272*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         89*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         140*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         50*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         39*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         20*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpd, (-8*Sqrt[2/3]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, -1/9*(Sqrt[2]*GF*MW^4*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (-72*MW^2*(-1 + \[Beta]^2)*(MW^2*(-4 + \[Beta]^2) - 
            MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
          (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 
            2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
            (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(Lambda^4*(-1 + \[Beta]^2)^2*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-36*MW^2*Cos[\[Theta]] + 
         (MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (-2*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-MW^2 - 2*MZ^2 - 6*MW^2*\[Beta]^2 + 3*MZ^2*\[Beta]^2 + 
         MW^2*\[Beta]^4 - MZ^2*\[Beta]^4 - 36*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-6 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(-6 + 17*\[Beta]^2 - 11*\[Beta]^4) + 
           MW^2*(69 - 50*\[Beta]^2 + 11*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-152*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 67*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 27*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 252*MW^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          144*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 171*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          96*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (-152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          144*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 171*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          96*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 468*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] + 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-(MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                    \[Beta]^2))] + \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^
                       2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
               \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             7*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 12*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 12*Cos[\[Theta]] + 3*Cos[2*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpd*cWWW, (-4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(1 - 12*Cos[\[Theta]] + 
         3*Cos[2*\[Theta]]))/(9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, (MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (14 - 15*\[Beta]^2 + 36*Cos[\[Theta]] + 3*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (4*MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-((1 + \[Beta]^2)*(MZ^2*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 2*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))) - 
         (4*MW^2*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-1 + \[Beta]^2)*(4*MW^2*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             7*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 
         (-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 2*\[Beta]^2*
              (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^3 - 2*\[Beta]^2*(-3 + \[Beta]^2)*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4*MW^2 + MZ^2*(1 + \[Beta]^2))*
          Cos[\[Theta]]^4))/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (-4*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpDC, (-4*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, -1/81*(MW^4*(MW^2 - MZ^2)*
         Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (-55 + 68*\[Beta]^2 - 43*\[Beta]^4 + 72*(-2 + 3*\[Beta]^2)*
           Cos[\[Theta]] + (3 - 20*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1*cpWB, (MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         180*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 110*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 133*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 125*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 58*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 226*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 567*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 171*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 261*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, (MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         180*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 110*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 133*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 125*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 58*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 226*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 567*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 171*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 261*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 180*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))] + 135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                567*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                171*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-208*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         264*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         171*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         180*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         63*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*(-23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(195*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 134*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(108*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 55*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(36*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 59*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-4*MW^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             45*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 78*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-45*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 153*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 108*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         26*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         44*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 5*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (-4*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-29 + 15*\[Beta]^2 + 12*(-5 + 3*\[Beta]^2)*Cos[\[Theta]] - 
         3*(-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpWB, (-4*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 - 15*\[Beta]^2 + 12*(1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         3*(-1 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (2*MW^8*(272*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 140*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 50*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (8*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (2*MW^8*(272*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 140*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 50*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (8*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-2*MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (272*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         89*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         140*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         50*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         39*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         20*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (-8*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-2*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 64*MW^4*\[Beta]^2 - 
         124*MW^2*MZ^2*\[Beta]^2 + 34*MZ^4*\[Beta]^2 - 80*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 22*MZ^4*\[Beta]^4 - 3*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (96*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(48*MW^6*(-2 - \[Beta]^2 + 2*\[Beta]^4) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 - 11*\[Beta]^4 + 
              9*\[Beta]^6) + 4*MW^4*(-1 + \[Beta]^2)*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2) - 3*MZ^2*(4 + 
                11*\[Beta]^2)) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(33 - 16*\[Beta]^2 - 9*\[Beta]^4) + 
              3*MZ^2*(1 + 5*\[Beta]^2 + \[Beta]^4)))*Cos[\[Theta]])/MW^2 + 
         ((16*MW^4*(-1 + \[Beta]^2)*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 8*MW^2*MZ^2*
             (-3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (36*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (-4*MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (-100*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         39*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         29*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             6*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 57*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         17*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         32*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, 
      (8*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (16*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 + 6*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[\[Theta]]^2))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}}


==> anc/Diboson_Rmat/dd_ww/aitildeSM.dat <==
aiTildeSM = {(4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 
       9*MZ^4 + 120*MW^4*\[Beta] - 78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] - 
       24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 + 
       8*MW^4*\[Beta]^3 + 80*MW^2*MZ^2*\[Beta]^3 - 34*MZ^4*\[Beta]^3 - 
       120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 - 
       16*MW^4*\[Beta]^5 + 14*MW^2*MZ^2*\[Beta]^5 + 2*MZ^4*\[Beta]^5 + 
       48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
       (8*MW^4*(-18 - 45*\[Beta] + 16*\[Beta]^2 + 78*\[Beta]^3 - \[Beta]^4 - 
           21*\[Beta]^5 + \[Beta]^6) + MZ^4*(-9 - 36*\[Beta] + 35*\[Beta]^2 + 
           90*\[Beta]^3 + \[Beta]^4 - 24*\[Beta]^5 + 8*\[Beta]^6 - 
           6*\[Beta]^7) + 2*MW^2*MZ^2*(36 + 117*\[Beta] - 77*\[Beta]^2 - 
           231*\[Beta]^3 + 17*\[Beta]^4 + 87*\[Beta]^5 - 8*\[Beta]^6 + 
           3*\[Beta]^7))*Cos[\[Theta]] - 2*\[Beta]*
        (4*MW^4*(15 + 27*\[Beta] - 7*\[Beta]^2 - 9*\[Beta]^3 + 2*\[Beta]^4) + 
         MZ^4*(6 - \[Beta]^2 + 6*\[Beta]^3 + 5*\[Beta]^4 - 3*\[Beta]^5) + 
         MW^2*MZ^2*(-39 - 27*\[Beta] + 20*\[Beta]^2 + 12*\[Beta]^3 - 
           13*\[Beta]^4 + 3*\[Beta]^5))*Cos[2*\[Theta]] - 
       24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
        Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (81*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    -1/81*(GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 240*MW^4*\[Beta] - 
        156*MW^2*MZ^2*\[Beta] + 24*MZ^4*\[Beta] + 32*MW^4*\[Beta]^2 - 
        394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 480*MW^4*\[Beta]^3 + 
        324*MW^2*MZ^2*\[Beta]^3 - 60*MZ^4*\[Beta]^3 - 440*MW^4*\[Beta]^4 + 
        448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 240*MW^4*\[Beta]^5 - 
        132*MW^2*MZ^2*\[Beta]^5 + 144*MW^4*\[Beta]^6 - 
        222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
        36*MW^2*MZ^2*\[Beta]^7 + 36*MZ^4*\[Beta]^7 - 40*MW^4*\[Beta]^8 + 
        80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
        2*(MW^2*MZ^2*(144 + 429*\[Beta] - 42*\[Beta]^2 - 571*\[Beta]^3 - 
            288*\[Beta]^4 + 323*\[Beta]^5 + 186*\[Beta]^6 - 117*\[Beta]^7) + 
          4*MW^4*(-72 - 165*\[Beta] + 18*\[Beta]^2 + 212*\[Beta]^3 + 
            42*\[Beta]^4 - 85*\[Beta]^5 - 24*\[Beta]^6 + 18*\[Beta]^7) + 
          MZ^4*(-18 - 66*\[Beta] + 6*\[Beta]^2 + 65*\[Beta]^3 + 
            84*\[Beta]^4 - 64*\[Beta]^5 - 72*\[Beta]^6 + 45*\[Beta]^7))*
         Cos[\[Theta]] + (8*MW^4*(54 + 90*\[Beta] - 81*\[Beta]^2 - 
            132*\[Beta]^3 + 57*\[Beta]^4 + 42*\[Beta]^5 - 15*\[Beta]^6 + 
            \[Beta]^8) - 4*MW^2*MZ^2*(54 + 117*\[Beta] - 126*\[Beta]^2 - 
            219*\[Beta]^3 + 78*\[Beta]^4 + 99*\[Beta]^5 - 42*\[Beta]^6 + 
            3*\[Beta]^7 + 4*\[Beta]^8) + MZ^4*(27 + 72*\[Beta] - 
            99*\[Beta]^2 - 180*\[Beta]^3 + 81*\[Beta]^4 + 96*\[Beta]^5 - 
            57*\[Beta]^6 + 12*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] + 
        360*MW^4*\[Beta]*Cos[3*\[Theta]] - 234*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] + 36*MZ^4*\[Beta]*Cos[3*\[Theta]] + 
        432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 288*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
        198*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^3*
         Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
        96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] + 104*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
        118*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 32*MZ^4*\[Beta]^5*
         Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
        12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
         Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
        10*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^2*
         Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
         Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
        10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*
         Cos[4*\[Theta]]))/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
    (4*GF^2*MW^4*(-1 + \[Beta]^2)*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
       56*MW^4*\[Beta]^2 - 172*MW^2*MZ^2*\[Beta]^2 + 44*MZ^4*\[Beta]^2 - 
       16*MW^4*\[Beta]^4 + 20*MW^2*MZ^2*\[Beta]^4 - 13*MZ^4*\[Beta]^4 + 
       8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
       4*\[Beta]*(MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
         4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
         MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
       2*(4*MW^2 - MZ^2)*\[Beta]^2*(2*MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(3 + 2*\[Beta]^2))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (81*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
       120*MW^4*\[Beta] - 78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] + 
       24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
       8*MW^4*\[Beta]^3 + 80*MW^2*MZ^2*\[Beta]^3 - 34*MZ^4*\[Beta]^3 + 
       120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
       16*MW^4*\[Beta]^5 + 14*MW^2*MZ^2*\[Beta]^5 + 2*MZ^4*\[Beta]^5 - 
       48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
       (8*MW^4*(-18 + 45*\[Beta] + 16*\[Beta]^2 - 78*\[Beta]^3 - \[Beta]^4 + 
           21*\[Beta]^5 + \[Beta]^6) - 2*MW^2*MZ^2*(-36 + 117*\[Beta] + 
           77*\[Beta]^2 - 231*\[Beta]^3 - 17*\[Beta]^4 + 87*\[Beta]^5 + 
           8*\[Beta]^6 + 3*\[Beta]^7) + MZ^4*(-9 + 36*\[Beta] + 
           35*\[Beta]^2 - 90*\[Beta]^3 + \[Beta]^4 + 24*\[Beta]^5 + 
           8*\[Beta]^6 + 6*\[Beta]^7))*Cos[\[Theta]] + 
       2*\[Beta]*(-4*MW^4*(15 - 27*\[Beta] - 7*\[Beta]^2 + 9*\[Beta]^3 + 
           2*\[Beta]^4) + MZ^4*(-6 + \[Beta]^2 + 6*\[Beta]^3 - 5*\[Beta]^4 - 
           3*\[Beta]^5) + MW^2*MZ^2*(39 - 27*\[Beta] - 20*\[Beta]^2 + 
           12*\[Beta]^3 + 13*\[Beta]^4 + 3*\[Beta]^5))*Cos[2*\[Theta]] - 
       24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
        Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (81*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 720*MW^4*\[Beta] + 
       468*MW^2*MZ^2*\[Beta] - 72*MZ^4*\[Beta] + 32*MW^4*\[Beta]^2 - 
       394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 + 1440*MW^4*\[Beta]^3 - 
       972*MW^2*MZ^2*\[Beta]^3 + 180*MZ^4*\[Beta]^3 - 440*MW^4*\[Beta]^4 + 
       448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 - 720*MW^4*\[Beta]^5 + 
       396*MW^2*MZ^2*\[Beta]^5 + 144*MW^4*\[Beta]^6 - 
       222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 + 
       108*MW^2*MZ^2*\[Beta]^7 - 108*MZ^4*\[Beta]^7 - 40*MW^4*\[Beta]^8 + 
       80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
       2*(MW^2*MZ^2*(-432 + 429*\[Beta] + 126*\[Beta]^2 - 571*\[Beta]^3 + 
           864*\[Beta]^4 + 323*\[Beta]^5 - 558*\[Beta]^6 - 117*\[Beta]^7) + 
         4*MW^4*(216 - 165*\[Beta] - 54*\[Beta]^2 + 212*\[Beta]^3 - 
           126*\[Beta]^4 - 85*\[Beta]^5 + 72*\[Beta]^6 + 18*\[Beta]^7) + 
         MZ^4*(54 - 66*\[Beta] - 18*\[Beta]^2 + 65*\[Beta]^3 - 
           252*\[Beta]^4 - 64*\[Beta]^5 + 216*\[Beta]^6 + 45*\[Beta]^7))*
        Cos[\[Theta]] + (8*MW^4*(54 - 270*\[Beta] - 81*\[Beta]^2 + 
           396*\[Beta]^3 + 57*\[Beta]^4 - 126*\[Beta]^5 - 15*\[Beta]^6 + 
           \[Beta]^8) - 4*MW^2*MZ^2*(54 - 351*\[Beta] - 126*\[Beta]^2 + 
           657*\[Beta]^3 + 78*\[Beta]^4 - 297*\[Beta]^5 - 42*\[Beta]^6 - 
           9*\[Beta]^7 + 4*\[Beta]^8) + MZ^4*(27 - 216*\[Beta] - 
           99*\[Beta]^2 + 540*\[Beta]^3 + 81*\[Beta]^4 - 288*\[Beta]^5 - 
           57*\[Beta]^6 - 36*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] + 
       360*MW^4*\[Beta]*Cos[3*\[Theta]] - 234*MW^2*MZ^2*\[Beta]*
        Cos[3*\[Theta]] + 36*MZ^4*\[Beta]*Cos[3*\[Theta]] - 
       1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 288*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
       198*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^3*
        Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]] + 104*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
       118*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 32*MZ^4*\[Beta]^5*
        Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
       36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
        Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
       10*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^2*
        Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
       9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 
       24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*
        Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
       10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*
        Cos[4*\[Theta]]))/(81*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/dd_ww/bitildeEFT.dat <==
biTildeEFTtab = {{{cWWW, (4*2^(1/4)*GF*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-540*MW^4*\[Beta]^2 + 
         267*MW^2*MZ^2*\[Beta]^2 - 33*MZ^4*\[Beta]^2 + 180*MW^4*\[Beta]^4 - 
         96*MW^2*MZ^2*\[Beta]^4 + 6*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         93*MW^2*MZ^2*\[Beta]^6 + 33*MZ^4*\[Beta]^6 - 24*MW^4*\[Beta]^8 + 
         30*MW^2*MZ^2*\[Beta]^8 - 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 
                5*\[Beta]^4 + 8*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 
                23*\[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
           Cos[\[Theta]])/MW^2 - 
         ((4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] - \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (4*GF*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-84*MW^4*\[Beta]^2 + 
         33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpWB, (2*GF*MW^8*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (16*GF*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (16*GF*MW^7*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (6*MW^4*(-4 + \[Beta]^2) - 6*MW^2*MZ^2*(-1 + \[Beta]^2) + 
         (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 
           2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (4*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MW^2*(-4 + \[Beta]^2) + (MW^2*(-4 + \[Beta]^2) - 
           MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (8*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (MW^2*(-36 + 39*\[Beta]^2 - 9*\[Beta]^4) + 
         3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         (MZ^2*(-1 + 3*\[Beta]^2 - 2*\[Beta]^4) + MW^2*(13 - 9*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (2*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (540*MW^6*\[Beta]^2 - 267*MW^4*MZ^2*\[Beta]^2 + 
         33*MW^2*MZ^4*\[Beta]^2 - 180*MW^6*\[Beta]^4 + 
         96*MW^4*MZ^2*\[Beta]^4 - 6*MW^2*MZ^4*\[Beta]^4 - 96*MW^6*\[Beta]^6 + 
         93*MW^4*MZ^2*\[Beta]^6 - 33*MW^2*MZ^4*\[Beta]^6 + 
         24*MW^6*\[Beta]^8 - 30*MW^4*MZ^2*\[Beta]^8 + 6*MW^2*MZ^4*\[Beta]^8 + 
         84*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 40*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 172*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 89*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 73*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 17*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) - 4*MW^6*\[Beta]^2*
            (101 - 13*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*
                \[Beta]^4) + 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 
               43*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 5*\[Beta]^4 + 8*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 23*
                \[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
          Cos[\[Theta]] + (12*MW^6*\[Beta]^2*(21 - 25*\[Beta]^2 + 
             4*\[Beta]^4) - MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-6 - \[Beta]^2 + 11*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(66 + 29*\[Beta]^2 - 
               90*\[Beta]^4 + 19*\[Beta]^6)) + 
           MW^4*(-3*MZ^2*\[Beta]^2*(33 - 34*\[Beta]^2 + 13*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(42 + 7*\[Beta]^2 - 64*\[Beta]^4 + 17*
                \[Beta]^6 - 2*\[Beta]^8)))*Cos[2*\[Theta]] - 
         168*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 66*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^6*\[Beta]^4*Cos[3*\[Theta]] - 71*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 13*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         4*MW^6*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 7*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (2*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(540*MW^6*\[Beta]^2 - 
         267*MW^4*MZ^2*\[Beta]^2 + 33*MW^2*MZ^4*\[Beta]^2 - 
         180*MW^6*\[Beta]^4 + 96*MW^4*MZ^2*\[Beta]^4 - 
         6*MW^2*MZ^4*\[Beta]^4 - 96*MW^6*\[Beta]^6 + 93*MW^4*MZ^2*\[Beta]^6 - 
         33*MW^2*MZ^4*\[Beta]^6 + 24*MW^6*\[Beta]^8 - 
         30*MW^4*MZ^2*\[Beta]^8 + 6*MW^2*MZ^4*\[Beta]^8 + 
         84*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 40*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 172*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 89*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 73*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 17*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) - 4*MW^6*\[Beta]^2*
            (101 - 13*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*
                \[Beta]^4) + 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 
               43*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 5*\[Beta]^4 + 8*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 23*
                \[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
          Cos[\[Theta]] + (12*MW^6*\[Beta]^2*(21 - 25*\[Beta]^2 + 
             4*\[Beta]^4) - MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-6 - \[Beta]^2 + 11*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(66 + 29*\[Beta]^2 - 
               90*\[Beta]^4 + 19*\[Beta]^6)) + 
           MW^4*(-3*MZ^2*\[Beta]^2*(33 - 34*\[Beta]^2 + 13*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(42 + 7*\[Beta]^2 - 64*\[Beta]^4 + 17*
                \[Beta]^6 - 2*\[Beta]^8)))*Cos[2*\[Theta]] - 
         168*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 66*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^6*\[Beta]^4*Cos[3*\[Theta]] - 71*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 13*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         4*MW^6*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 7*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-540*MW^4*\[Beta]^2 + 
         267*MW^2*MZ^2*\[Beta]^2 - 33*MZ^4*\[Beta]^2 + 180*MW^4*\[Beta]^4 - 
         96*MW^2*MZ^2*\[Beta]^4 + 6*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         93*MW^2*MZ^2*\[Beta]^6 + 33*MZ^4*\[Beta]^6 - 24*MW^4*\[Beta]^8 + 
         30*MW^2*MZ^2*\[Beta]^8 - 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(MZ^2*\[Beta]^2*(166 - 137*\[Beta]^2 + 
                5*\[Beta]^4 + 8*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-21 - 
                23*\[Beta]^2 + 93*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
           Cos[\[Theta]])/MW^2 - 
         ((4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] - \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-28*MW^2*\[Beta]^2 + 11*MZ^2*\[Beta]^2 - 
         4*MW^2*\[Beta]^4 + 9*MZ^2*\[Beta]^4 + 4*MW^2*\[Beta]^6 - 
         2*MZ^2*\[Beta]^6 - (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (8*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*\[Beta]^2*(5 + \[Beta]^2) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 23*\[Beta]^4 + 
              \[Beta]^6) + MW^2*(-(MZ^2*\[Beta]^2*(6 + \[Beta]^2)) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 6*\[Beta]^2 - 13*\[Beta]^4 + 
                4*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^2*(2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cWWW, (8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (4*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-12 + 9*\[Beta]^2 + (-4 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (-2*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-84*MW^4*\[Beta]^2 + 
         33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (-2*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-84*MW^4*\[Beta]^2 + 33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, (2*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-84*MW^4*\[Beta]^2 + 33*MW^2*MZ^2*\[Beta]^2 + 12*MW^4*\[Beta]^4 + 
         18*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         15*MW^2*MZ^2*\[Beta]^6 - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 
             2*\[Beta]^4) - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(\[Beta]^2 - 7*\[Beta]^4 - 8*\[Beta]^6) + 
             12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 13*\[Beta]^6) + 
           MW^2*(MZ^2*(9*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 9*\[Beta]^4 + 4*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 5*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (4*Sqrt[2]*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-28*MW^4*\[Beta]^2 + 11*MW^2*MZ^2*\[Beta]^2 + 4*MW^4*\[Beta]^4 + 
         6*MW^2*MZ^2*\[Beta]^4 + 8*MW^4*\[Beta]^6 - 5*MW^2*MZ^2*\[Beta]^6 - 
         4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(3 + 11*\[Beta]^2) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6) + 
           MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*\[Beta]^4) + 
             MZ^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6)))*Cos[2*\[Theta]] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (-16*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpDC, (16*Sqrt[2]*MW^7*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (8*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*(-4 + 5*\[Beta]^2) + (-2 + 3*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (2*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-372*MW^2*\[Beta]^2 + 
         117*MZ^2*\[Beta]^2 + 540*MW^2*\[Beta]^4 - 192*MZ^2*\[Beta]^4 - 
         51*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 90*MZ^2*\[Beta]^8 - 
         60*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         88*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (55*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         44*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (41*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         56*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (17*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         40*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (16*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         ((4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 6*\[Beta]^4 + 5*\[Beta]^6) + 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
              198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
            MW^2*(-(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 
                 20*\[Beta]^6)) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
                83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
              53*\[Beta]^6 + 31*\[Beta]^8) + MW^2*(3*MZ^2*\[Beta]^2*(15 - 
                34*\[Beta]^2 + 11*\[Beta]^4 + 4*\[Beta]^6) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 32*\[Beta]^4 + 
                29*\[Beta]^6 - 10*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (4*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-140*MW^4*\[Beta]^2 + 
         55*MW^2*MZ^2*\[Beta]^2 + 128*MW^4*\[Beta]^4 - 
         12*MW^2*MZ^2*\[Beta]^4 + 32*MW^4*\[Beta]^6 - 
         49*MW^2*MZ^2*\[Beta]^6 - 28*MW^4*\[Beta]^8 + 
         18*MW^2*MZ^2*\[Beta]^8 - 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 40*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 29*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 28*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 8*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 
             5*\[Beta]^6) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 - 78*\[Beta]^2 + 
             208*\[Beta]^4 - 134*\[Beta]^6 + 15*\[Beta]^8 + 4*\[Beta]^10) + 
           MW^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 - 43*\[Beta]^2 + 
               24*\[Beta]^4) + MZ^2*(6*\[Beta]^2 + 37*\[Beta]^4 - 29*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(15 - 27*\[Beta]^2 + 10*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(2 + 17*\[Beta]^2 - 29*\[Beta]^4 + 7*\[Beta]^6 + 
             3*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(15 - 2*\[Beta]^2 - 13*
                \[Beta]^4 + 4*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(2 + 5*\[Beta]^2 - 
               14*\[Beta]^4 + 7*\[Beta]^6)))*Cos[2*\[Theta]] - 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         3*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (8*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(20 - 25*\[Beta]^2 + 
         7*\[Beta]^4 + (7 - 5*\[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-4 - 7*\[Beta]^2 + 
         7*\[Beta]^4 + (-1 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl1^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (8*MW^5*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (8*MW^5*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
         120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
         48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*(2*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(\[Beta]^6*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 + 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((MZ^4*(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*
             (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-8*MW^5*(-76*MW^4*\[Beta]^2 + 25*MW^2*MZ^2*\[Beta]^2 + 
         40*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         7*MW^2*MZ^2*\[Beta]^6 - 4*MW^4*\[Beta]^8 + 4*MW^2*MZ^2*\[Beta]^8 - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-2 - \[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 - 22*\[Beta]^2 + 
             68*\[Beta]^4 - 50*\[Beta]^6 + 13*\[Beta]^8) + 
           MW^2*(MZ^2*(5*\[Beta]^2 + 13*\[Beta]^4 - 4*\[Beta]^6) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 - 7*\[Beta]^2 + 41*\[Beta]^4 - 29*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[\[Theta]] + 
         (-4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 5*\[Beta]^6) + 
           MW^2*(MZ^2*\[Beta]^2*(9 - 10*\[Beta]^2 + 5*\[Beta]^4) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 9*\[Beta]^4 + 2*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpq3i^2, (-8*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 
         16*MW^4*\[Beta]^2 + 28*MW^2*MZ^2*\[Beta]^2 - 8*MZ^4*\[Beta]^2 + 
         16*MW^4*\[Beta]^4 - 20*MW^2*MZ^2*\[Beta]^4 + 3*MZ^4*\[Beta]^4 - 
         (16*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-16*MW^6*(-1 + \[Beta]^2) + 2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - \[Beta]^2 - 
              3*\[Beta]^4 + \[Beta]^6) + 4*MW^4*
             (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2 + MZ^2*(-2 + 
                5*\[Beta]^2)) + MW^2*MZ^2*(MZ^2*(1 - 5*\[Beta]^2 - 
                3*\[Beta]^4) - 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(9 - 13*\[Beta]^2 + 
                3*\[Beta]^4 + \[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         (2*(8*MW^4*(\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            MZ^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (-16*MW^5*(-28*MW^4*\[Beta]^2 + 11*MW^2*MZ^2*\[Beta]^2 + 
         4*MW^4*\[Beta]^4 + 6*MW^2*MZ^2*\[Beta]^4 + 8*MW^4*\[Beta]^6 - 
         5*MW^2*MZ^2*\[Beta]^6 - 4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(3 + 11*\[Beta]^2) + 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6) + 
           MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*\[Beta]^4) + 
             MZ^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6)))*Cos[2*\[Theta]] - 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, (-32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (32*MW^9*\[Beta]^2*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpd, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpd*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpd, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpd, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpq3i, 0}, 
     {cpqMi^2, 0}, {cpd*cpqMi, 0}, {cpd^2, 0}}, 
    {{cWWW, (2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*(152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
            (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 172*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             63*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 38*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^6*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             39*\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(124*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 195*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         105*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^2*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (GF*MW^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, -1/81*(GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
         (-568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(30*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(40*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 30*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 33*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          84*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
           Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (8*Sqrt[2]*GF*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (32*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (Sqrt[2]*GF*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (24*MW^2*(-1 + \[Beta]^2)*(MW^2*(-4 + \[Beta]^2) - 
           MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 
           2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
           (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(12*MW^2*Cos[\[Theta]] + 
         (MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (2*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-MW^2 - 2*MZ^2 - 6*MW^2*\[Beta]^2 + 3*MZ^2*\[Beta]^2 + 
         MW^2*\[Beta]^4 - MZ^2*\[Beta]^4 + 12*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-6 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(-6 + 17*\[Beta]^2 - 11*\[Beta]^4) + 
           MW^2*(69 - 50*\[Beta]^2 + 11*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(152*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 67*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 84*MW^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 9*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 18*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(7*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*(24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 39*\[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 195*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 99*MW^2*MZ^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 9*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 18*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(7*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*(24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 39*\[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 195*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 99*MW^2*MZ^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(152*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 67*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 84*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         312*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         201*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) - (MZ^4*(-1 + \[Beta]^2)*
            (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(177*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(333*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 172*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             63*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 38*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^6*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             39*\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(124*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 195*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         105*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             5*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         MZ^2*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] - 
         12*MW^2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         12*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 3*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpd*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Cos[\[Theta]/2]^2*
        (-1 + 3*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, -1/81*(MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
        (Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (-2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (14 - 15*\[Beta]^2 - 12*Cos[\[Theta]] + 3*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-244*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 61*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 130*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, -1/162*(MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                89*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                161*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + 2*(4*MW^2*(-12*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 21*\[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(30*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 41*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 13*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
           Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (4*MW^4*(-88*MW^4*\[Beta]^2 + 32*MW^2*MZ^2*\[Beta]^2 + 
         16*MW^4*\[Beta]^4 + 8*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         16*MW^2*MZ^2*\[Beta]^6 + 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 10*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 52*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 6*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-19 + 3*\[Beta]^2 + 
             2*\[Beta]^4) - 4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 10*\[Beta]^2 - 
             20*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 3*\[Beta]^2 - 11*\[Beta]^4 + 5*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (16*MW^4*\[Beta]^2*(-3 + 2*\[Beta]^2) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 14*\[Beta]^2 - 20*\[Beta]^4 + 2*\[Beta]^6 + 
             \[Beta]^8) + 4*MW^2*(-(MZ^2*\[Beta]^2*(-3 + \[Beta]^4)) + 
             Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 11*\[Beta]^4 + 3*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (16*MW^4*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpDC, (16*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, -1/81*(MW^2*(MW^2 - MZ^2)*
         (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (-55 + 68*\[Beta]^2 - 43*\[Beta]^4 + (48 - 72*\[Beta]^2)*
           Cos[\[Theta]] + (3 - 20*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
        (Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (-4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (-4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*(
                40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         (-568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          75*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          159*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          168*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              6*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(123*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(132*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(147*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (4*MW^2*(-33*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(61*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 87*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-12*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(30*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(40*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 189*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          60*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 30*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 33*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          84*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
           Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*(160*MW^2*\[Beta]^2 - 
         59*MZ^2*\[Beta]^2 - 4*MW^2*\[Beta]^4 - 26*MZ^2*\[Beta]^4 - 
         36*MW^2*\[Beta]^6 + 25*MZ^2*\[Beta]^6 - 
         (32*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (52*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (-4*MW^2*\[Beta]^2*(-28 + 3*\[Beta]^2 + 3*\[Beta]^4) + 
           MZ^2*\[Beta]^2*(-37 - 11*\[Beta]^2 + 6*\[Beta]^4) - 
           4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(21 + 27*\[Beta]^2 - 77*\[Beta]^4 + 
             29*\[Beta]^6) + (MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(21 + 82*\[Beta]^2 - 
              140*\[Beta]^4 + 30*\[Beta]^6 + 7*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (16*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-19 + 9*\[Beta]^2 + 
         3*(-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpWB, (16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*Cos[\[Theta]/2]^2*
        (1 - 9*\[Beta]^2 + 3*(-1 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 32*MW^4*\[Beta]^2 - 
         394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 440*MW^4*\[Beta]^4 + 
         448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 144*MW^4*\[Beta]^6 - 
         222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (8*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 32*MW^4*\[Beta]^2 - 
         394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 440*MW^4*\[Beta]^4 + 
         448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 144*MW^4*\[Beta]^6 - 
         222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                 117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
               \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 15*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 
                 7*\[Beta]^2) + MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 
                 21*\[Beta]^6 + 2*\[Beta]^8)) + MW^2*MZ^2*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-39 + 
                 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                 81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          360*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (8*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         240*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (24*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         480*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (84*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         720*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 456*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 240*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 96*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 36*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (720*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(24*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(429 - 571*\[Beta]^2 + 323*\[Beta]^4 - 
                117*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(72 + 51*\[Beta]^2 - 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-12*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 9*\[Beta]^2 + 
              \[Beta]^4) + 8*MW^6*(54 - 81*\[Beta]^2 + 57*\[Beta]^4 - 
              15*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-15 + 7*\[Beta]^2) + 
              MZ^2*(27 - 63*\[Beta]^2 + 39*\[Beta]^4 - 21*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -39 + 34*\[Beta]^2 + \[Beta]^4) + MZ^2*(27 - 99*\[Beta]^2 + 
                81*\[Beta]^4 - 57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 360*MW^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         234*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (36*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         432*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (54*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         392*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         316*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (50*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         120*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (42*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         26*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (10*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (648*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^4*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
         8*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 61*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 40*MW^2*MZ^2*\[Beta]^6 + 13*MZ^4*\[Beta]^6 - 
         (220*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (155*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (25*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (176*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (27*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (20*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (37*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (11*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (143*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^4*(
                21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(59*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 52*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 12*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^2*(-19*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MW^2*MZ^2*
             (72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 372*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(199*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 340*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^4*(-3 + \[Beta]^2)*(6*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              4*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(93*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                49*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + MZ^4*\[Beta]^6*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-8*MW^6*(244*MW^2*\[Beta]^2 - 76*MZ^2*\[Beta]^2 - 
         116*MW^2*\[Beta]^4 + 44*MZ^2*\[Beta]^4 - 44*MW^2*\[Beta]^6 + 
         20*MZ^2*\[Beta]^6 + 12*MW^2*\[Beta]^8 - 12*MZ^2*\[Beta]^8 - 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (21*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (76*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (31*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (11*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                52*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                76*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(34*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              5*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^2*(16*MW^6 - 8*MW^4*MZ^2 + MW^2*MZ^4 - 
         32*MW^6*\[Beta]^2 + 112*MW^4*MZ^2*\[Beta]^2 - 
         31*MW^2*MZ^4*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
         56*MW^4*MZ^2*\[Beta]^4 + 17*MW^2*MZ^4*\[Beta]^4 + 
         MW^2*MZ^4*\[Beta]^6 + 80*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 128*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 92*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 14*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 48*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 36*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 6*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 4*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (16*MW^6*(3 + \[Beta]^4) + 
           8*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - 3*\[Beta]^2 - 
             \[Beta]^4 + \[Beta]^6) + 4*MW^4*(MZ^2*(-6 + 25*\[Beta]^2 - 5*
                \[Beta]^4) + 16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - 5*\[Beta]^2 + 2*
                \[Beta]^4)) - MW^2*MZ^2*(MZ^2*(-3 + 28*\[Beta]^2 - 12*
                \[Beta]^4 + \[Beta]^6) + 16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(9 - 13*\[Beta]^2 + 
               3*\[Beta]^4 + \[Beta]^6)))*Cos[\[Theta]] + 
         2*(16*MW^6*\[Beta]^2 + MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - \[Beta]^2 - 
             3*\[Beta]^4 + \[Beta]^6) + 8*MW^4*
            (-(MZ^2*\[Beta]^2*(-2 + \[Beta]^2)) + 
             Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 - 4*\[Beta]^2 + \[Beta]^4)) + 
           MW^2*MZ^2*(MZ^2*\[Beta]^2*(-5 + 3*\[Beta]^2) + 
             2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-9 + 9*\[Beta]^2 + \[Beta]^4 - \[Beta]^
                6)))*Cos[2*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         4*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MW^2*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (16*MW^4*(-88*MW^4*\[Beta]^2 + 32*MW^2*MZ^2*\[Beta]^2 + 
         16*MW^4*\[Beta]^4 + 8*MW^2*MZ^2*\[Beta]^4 + 24*MW^4*\[Beta]^6 - 
         16*MW^2*MZ^2*\[Beta]^6 + 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 10*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 52*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 6*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (4*MW^4*\[Beta]^2*(-19 + 3*\[Beta]^2 + 
             2*\[Beta]^4) - 4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 10*\[Beta]^2 - 
             20*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8) + 
           MW^2*(MZ^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
             16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 3*\[Beta]^2 - 11*\[Beta]^4 + 5*
                \[Beta]^6)))*Cos[\[Theta]] + 
         (16*MW^4*\[Beta]^2*(-3 + 2*\[Beta]^2) - 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 14*\[Beta]^2 - 20*\[Beta]^4 + 2*\[Beta]^6 + 
             \[Beta]^8) + 4*MW^2*(-(MZ^2*\[Beta]^2*(-3 + \[Beta]^4)) + 
             Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 11*\[Beta]^4 + 3*
                \[Beta]^6)))*Cos[2*\[Theta]] - 12*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, 
      (32*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, (8*2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^2*(MW - MZ)*
        (MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (-4*GF*MW^6*(-1 + \[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-4*MW^2*(-5 + \[Beta]^2 + \[Beta]^4) + MZ^2*(-5 + 7*\[Beta]^2 + 
             4*\[Beta]^4) + (MW^2*(12 - 8*\[Beta]^2) + 
             MZ^2*(-3 + 5*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (-8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-8*GF*MW^4*(-1 + \[Beta]^2)*
        (-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-16*GF*MW^6*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
            4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(7 + \[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*(-11 - 2*\[Beta]^2 + 
             \[Beta]^4) + (4*MW^2 - MZ^2)*(-3 + \[Beta]^2)*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(27*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (-32*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-4*Sqrt[2]*GF*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + 
           \[Beta]^4) - 2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(9*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB*cWWW, (8*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (MZ^2*(-2 + 5*\[Beta]^2 - 3*\[Beta]^4) + 
         MW^2*(17 - 14*\[Beta]^2 + 3*\[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*
        (MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*
        (MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^4*(-1 + \[Beta]^2)^2*(3 + 5*\[Beta]^2 + 8*\[Beta]^4) + 
            MW^2*MZ^2*(-33 + 5*\[Beta]^2 - 23*\[Beta]^4 + 67*\[Beta]^6 - 
              16*\[Beta]^8) + 4*MW^4*(21 + 26*\[Beta]^2 + 37*\[Beta]^4 - 
              14*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-16 - 11*\[Beta]^2 + 24*\[Beta]^4 + 7*\[Beta]^6 - 
             4*\[Beta]^8) + 2*MW^4*(25 + 50*\[Beta]^2 - 4*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(2 + \[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6 + 
             2*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*(3 + 4*\[Beta]^2) + 
             MW^2*MZ^2*(-33 + 4*\[Beta]^2 + 37*\[Beta]^4 - 8*\[Beta]^6) + 
             4*MW^4*(21 + 22*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*
        (MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (-(MZ^2*(-1 + \[Beta]^2)^2) + 4*MW^2*(1 + \[Beta]^2 + 
              2*\[Beta]^4))*Cos[\[Theta]]) + \[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-(MZ^2*\[Beta]^2*(-1 + \[Beta]^2)) + 2*MW^2*(1 + \[Beta]^2)^2 + 
           (MZ^2*(-1 + \[Beta]^2) + 4*MW^2*(1 + \[Beta]^2))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-16*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        \[Beta]^2*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC^2, (4*MW^8*\[Beta]^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-8*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(-2 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(81*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, {c3pl1*cpDC, 
      (4*MW^8*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
            4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (4*MW^8*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
            4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (4*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-4*MW^2*(-5 + \[Beta]^2 + \[Beta]^4) + MZ^2*(-5 + 7*\[Beta]^2 + 
             4*\[Beta]^4) + (MW^2*(12 - 8*\[Beta]^2) + 
             MZ^2*(-3 + 5*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (-8*MW^6*(-1 + \[Beta]^2)*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*(4*MW^2*(1 + 3*\[Beta]^2) - 
            MZ^2*(1 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]]) - 
         (MW^2*\[Beta]^2*(-3*MZ^2*(1 + \[Beta]^2) + 4*MW^2*(2 + \[Beta]^2) + 
            (4*MW^2 - MZ^2*(1 + \[Beta]^2))*Cos[2*\[Theta]]))/
          (-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (16*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpd*cpDC, (-16*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (4*MW^2*(MW^2 - MZ^2)*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(13 - 12*\[Beta]^2 + 9*\[Beta]^4)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(3 + 11*\[Beta]^2 - 10*\[Beta]^4 + 6*\[Beta]^6) - 
           MZ^2*(3 + 26*\[Beta]^2 - 7*\[Beta]^4 + 18*\[Beta]^6))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(19 - 5*\[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6) + 
           MZ^2*(14 + 5*\[Beta]^2 + 5*\[Beta]^4 + 6*\[Beta]^6) + 
           (-4*MW^2*(3 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
             MZ^2*(3 + \[Beta]^2 + 6*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(-1 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^2*(1 + 14*\[Beta]^2 - 5*\[Beta]^4 - 2*\[Beta]^6))*
          Cos[\[Theta]] - \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(6 + 5*\[Beta]^2 - 5*\[Beta]^4) + 2*MW^2*(-7 + 3*\[Beta]^4) + 
           (4*MW^2*(-1 + \[Beta]^2) + MZ^2*(1 + 3*\[Beta]^2 - 2*\[Beta]^4))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (16*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-5 + 3*\[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(1 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (-4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^6*(-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
           4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*(22 + 4*\[Beta]^2 - 2*\[Beta]^4) + 
           MZ^2*(-7 - \[Beta]^2 + 2*\[Beta]^4) - (4*MW^2 - MZ^2)*
            (-3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^6*(-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
           4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MW^2*(22 + 4*\[Beta]^2 - 2*\[Beta]^4) + 
           MZ^2*(-7 - \[Beta]^2 + 2*\[Beta]^4) - (4*MW^2 - MZ^2)*
            (-3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
           MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-18 + 7*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-18 + 43*\[Beta]^2 - 
             5*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-9 + 44*\[Beta]^2 - 
             13*\[Beta]^4 + 8*\[Beta]^6) + 2*(4*MW^2 - MZ^2)*\[Beta]^2*
            (2*MW^2*(-3 + \[Beta]^2) - MZ^2*(3 + 2*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^6*(-2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^4*(-11 + 3*\[Beta]^2) + MZ^4*(-5 + \[Beta]^4) - 
           MW^2*MZ^2*(-31 + 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(6 - 4*\[Beta]^2 + 
             \[Beta]^4) + 3*MZ^4*(1 - 6*\[Beta]^2 + 3*\[Beta]^4) - 
           2*MW^2*MZ^2*(12 - 37*\[Beta]^2 + 7*\[Beta]^4) + 
           2*\[Beta]^2*(4*MW^4 - MW^2*MZ^2*(-7 + \[Beta]^2) + 
             MZ^4*(-2 + \[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-16*MW^6*(-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MZ^2*(3 + 10*\[Beta]^2 - 5*\[Beta]^4) + 
            4*MW^2*(-3 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]]) + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(7 + \[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*(-11 - 2*\[Beta]^2 + 
             \[Beta]^4) + (4*MW^2 - MZ^2)*(-3 + \[Beta]^2)*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^4*(-1 + \[Beta]^2)*(4*(2*MW^2 - MZ^2)*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(4*MW^2 - MZ^2*(1 + \[Beta]^2))*
          Cos[\[Theta]] + (MW^2*(8*MW^2*MZ^2*(1 - 4*\[Beta]^2) + 
            16*MW^4*(-1 + \[Beta]^2) - MZ^4*(1 - 8*\[Beta]^2 + \[Beta]^4) + 
            2*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*Cos[2*\[Theta]]))/
          (-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(9*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-32*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (4*MW^2*(1 + 3*\[Beta]^2) - MZ^2*(1 + 6*\[Beta]^2 + \[Beta]^4))*
          Cos[\[Theta]] + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*MZ^2*(1 + \[Beta]^2) - 4*MW^2*(2 + \[Beta]^2) + 
           (-4*MW^2 + MZ^2*(1 + \[Beta]^2))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(9*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpd*cpqMi, 0}, {cpd^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpd, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpd*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpd, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpd, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpq3i, 0}, 
     {cpqMi^2, 0}, {cpd*cpqMi, 0}, {cpd^2, 0}}, 
    {{cWWW, (4*2^(1/4)*GF*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (4*GF*MW^7*(84*MW^2*\[Beta]^2 - 33*MZ^2*\[Beta]^2 - 
         12*MW^2*\[Beta]^4 - 18*MZ^2*\[Beta]^4 - 24*MW^2*\[Beta]^6 + 
         15*MZ^2*\[Beta]^6 - 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (2*GF*MW^6*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-16*GF*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (16*GF*MW^9*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd, (-64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cWWW^2, (-16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*(-6*MW^4*(-4 + \[Beta]^2) + 
         6*MW^2*MZ^2*(-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
            (4 - 5*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (4*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*MW^2*(-4 + \[Beta]^2) + (MW^2*(-4 + \[Beta]^2) - 
           MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (8*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         MW^2*(36 - 39*\[Beta]^2 + 9*\[Beta]^4) + 
         (MZ^2*(-1 + 3*\[Beta]^2 - 2*\[Beta]^4) + MW^2*(13 - 9*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (2*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (2*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(540*MW^4*\[Beta]^2 - 
         267*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 180*MW^4*\[Beta]^4 + 
         96*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 96*MW^4*\[Beta]^6 + 
         93*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 - 
         (84*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (33*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (124*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (9*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) + 4*MW^6*\[Beta]^2*(101 - 13*\[Beta]^2 - 
              2*\[Beta]^4 + \[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-14 + 17*\[Beta]^2 + 4*\[Beta]^4) - 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 + 37*\[Beta]^2 - 43*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(-(MZ^2*\[Beta]^2*(166 - 
                 137*\[Beta]^2 + 5*\[Beta]^4 + 8*\[Beta]^6)) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-21 - 23*\[Beta]^2 + 93*\[Beta]^4 - 
                57*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^4*(42*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              7*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              15*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(66*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^4*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         168*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 66*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 71*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(28*MW^2*\[Beta]^2 - 11*MZ^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 - 9*MZ^2*\[Beta]^4 - 4*MW^2*\[Beta]^6 + 
         2*MZ^2*\[Beta]^6 - (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (8*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (4*MW^2*\[Beta]^2*(5 + \[Beta]^2) - MZ^2*\[Beta]^2*(6 + \[Beta]^2) + 
           (MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 23*\[Beta]^4 + 
              \[Beta]^6))/MW^2 - 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 6*\[Beta]^2 - 
             13*\[Beta]^4 + 4*\[Beta]^6))*Cos[\[Theta]] - 
         ((4*MW^2*(2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^2*(-2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (4*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12 - 9*\[Beta]^2 + (-4 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (-2*Sqrt[2]*MW^7*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(84*MW^2*\[Beta]^2 - 
         33*MZ^2*\[Beta]^2 - 12*MW^2*\[Beta]^4 - 18*MZ^2*\[Beta]^4 - 
         24*MW^2*\[Beta]^6 + 15*MZ^2*\[Beta]^6 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (-2*Sqrt[2]*MW^7*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (84*MW^2*\[Beta]^2 - 33*MZ^2*\[Beta]^2 - 12*MW^2*\[Beta]^4 - 
         18*MZ^2*\[Beta]^4 - 24*MW^2*\[Beta]^6 + 15*MZ^2*\[Beta]^6 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, (2*Sqrt[2]*MW^7*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (84*MW^2*\[Beta]^2 - 33*MZ^2*\[Beta]^2 - 12*MW^2*\[Beta]^4 - 
         18*MZ^2*\[Beta]^4 - 24*MW^2*\[Beta]^6 + 15*MZ^2*\[Beta]^6 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (7*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (4*MW^2*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) - 
           MZ^2*\[Beta]^2*(-1 + 7*\[Beta]^2 + 8*\[Beta]^4) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((-36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 15*\[Beta]^4 - 
              13*\[Beta]^6) + MW^2*(3*MZ^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + 
                \[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 2*\[Beta]^2 - 
                9*\[Beta]^4 + 4*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (-4*MW^7*(-28*MW^2*\[Beta]^2 + 11*MZ^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 + 6*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 - 
         5*MZ^2*\[Beta]^6 + (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (3 + 11*\[Beta]^2)) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 
                15*\[Beta]^4 + 7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (16*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpDC, (16*Sqrt[2]*MW^9*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (8*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12 - 15*\[Beta]^2 + (-2 + 3*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (2*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(372*MW^4*\[Beta]^2 - 
         117*MW^2*MZ^2*\[Beta]^2 - 540*MW^4*\[Beta]^4 + 
         192*MW^2*MZ^2*\[Beta]^4 + 51*MW^2*MZ^2*\[Beta]^6 + 
         120*MW^4*\[Beta]^8 - 90*MW^2*MZ^2*\[Beta]^8 - 
         60*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         15*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 88*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 55*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 44*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 56*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 17*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-4*MW^4*\[Beta]^2*(-7 + 3*\[Beta]^2 + 
             6*\[Beta]^4 + 5*\[Beta]^6) + 3*MZ^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(15 + 14*\[Beta]^2 - 160*\[Beta]^4 + 
             198*\[Beta]^6 - 63*\[Beta]^8 - 4*\[Beta]^10) + 
           MW^2*(MZ^2*\[Beta]^2*(2 + 51*\[Beta]^2 - 3*\[Beta]^4 + 20*
                \[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-15 + 3*\[Beta]^2 + 
               83*\[Beta]^4 - 107*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]] + 
         (12*MW^4*\[Beta]^2*(15 - 35*\[Beta]^2 + 16*\[Beta]^4) + 
           MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-6 - 19*\[Beta]^2 + 47*\[Beta]^4 - 
             53*\[Beta]^6 + 31*\[Beta]^8) + 
           MW^2*(-3*MZ^2*\[Beta]^2*(15 - 34*\[Beta]^2 + 11*\[Beta]^4 + 4*
                \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(6 + 7*\[Beta]^2 - 
               32*\[Beta]^4 + 29*\[Beta]^6 - 10*\[Beta]^8)))*
          Cos[2*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 11*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-140*MW^2*\[Beta]^2 + 
         55*MZ^2*\[Beta]^2 + 128*MW^2*\[Beta]^4 - 12*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 - 28*MW^2*\[Beta]^8 + 
         18*MZ^2*\[Beta]^8 + (20*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((-4*MW^2*(-1 + \[Beta]^2)*(-15*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] - 43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])) + MZ^2*(15*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(37*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 115*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-29*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 19*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^2*(-10*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^6*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                19*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (-8*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (20 - 25*\[Beta]^2 + 7*\[Beta]^4 + (-7 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpWB, (8*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + Cos[\[Theta]] - 
         5*\[Beta]^2*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (8*MW^7*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (8*MW^7*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
         48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (80*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (34*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(5*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              77*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(MZ^4*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^4*
             (15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-8*MW^5*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         20*MW^4*\[Beta]^2 - 45*MW^2*MZ^2*\[Beta]^2 + 13*MZ^4*\[Beta]^2 - 
         44*MW^4*\[Beta]^4 + 62*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         8*MW^4*\[Beta]^6 - 13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 
         (44*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (31*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (5*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (4*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (26*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 11*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-12*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 101*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 23*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(3*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^4*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 
              31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 7*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-8*MW^7*(76*MW^2*\[Beta]^2 - 25*MZ^2*\[Beta]^2 - 
         40*MW^2*\[Beta]^4 + 10*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         7*MZ^2*\[Beta]^6 + 4*MW^2*\[Beta]^8 - 4*MZ^2*\[Beta]^8 - 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         ((-4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                37*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                31*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(9 - 13*\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 7*\[Beta]^2 - 15*\[Beta]^4 + 
              5*\[Beta]^6) + MW^2*(MZ^2*(-9*\[Beta]^2 + 10*\[Beta]^4 - 
                5*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 4*\[Beta]^2 - 
                9*\[Beta]^4 + 2*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (32*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 16*MW^4*\[Beta]^2 - 
         28*MW^2*MZ^2*\[Beta]^2 + 8*MZ^4*\[Beta]^2 - 16*MW^4*\[Beta]^4 + 
         20*MW^2*MZ^2*\[Beta]^4 - 3*MZ^4*\[Beta]^4 - 
         (16*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((16*MW^6*(-1 + \[Beta]^2) + 2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - \[Beta]^2 - 
              3*\[Beta]^4 + \[Beta]^6) + 4*MW^4*(MZ^2*(2 - 5*\[Beta]^2) + 
              12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2) - 
            MW^2*MZ^2*(MZ^2*(1 - 5*\[Beta]^2 - 3*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(9 - 13*\[Beta]^2 + 3*\[Beta]^4 + 
                \[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         (2*(8*MW^4*(-(\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            MZ^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (16*MW^7*(-28*MW^2*\[Beta]^2 + 11*MZ^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 + 6*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 - 
         5*MZ^2*\[Beta]^6 + (4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(\[Beta]^2 + 2*\[Beta]^4) - 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (3 + 11*\[Beta]^2)) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 
                15*\[Beta]^4 + 7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^2*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, (32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (32*MW^9*\[Beta]^2*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpd, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpd*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpd, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpd, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpq3i, 0}, 
     {cpqMi^2, 0}, {cpd*cpqMi, 0}, {cpd^2, 0}}, 
    {{cWWW, -1/27*(2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 468*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] + 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-(MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                    \[Beta]^2))] + \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^
                       2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
               \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^2*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (GF*MW^6*Sqrt[MW^2/(6 - 6*\[Beta]^2)]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpWB, -1/81*(GF*MW^5*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 180*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))] + 135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                567*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                171*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, -1/81*(Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-2*Sqrt[2/3]*GF*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (2*Sqrt[2]*GF*MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (272*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         89*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         140*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         50*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         39*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         20*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpd, (-8*Sqrt[2/3]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, -1/9*(Sqrt[2]*GF*MW^4*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (-72*MW^2*(-1 + \[Beta]^2)*(MW^2*(-4 + \[Beta]^2) - 
            MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
          (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(25 - 8*\[Beta]^2 + \[Beta]^4) - 
            2*MW^2*MZ^2*(4 - 5*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
            (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(Lambda^4*(-1 + \[Beta]^2)^2*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-36*MW^2*Cos[\[Theta]] + 
         (MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (-2*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-MW^2 - 2*MZ^2 - 6*MW^2*\[Beta]^2 + 3*MZ^2*\[Beta]^2 + 
         MW^2*\[Beta]^4 - MZ^2*\[Beta]^4 - 36*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-6 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(-6 + 17*\[Beta]^2 - 11*\[Beta]^4) + 
           MW^2*(69 - 50*\[Beta]^2 + 11*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-152*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 67*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 27*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 252*MW^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          144*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 171*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          96*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (-152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          144*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 171*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          96*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, -1/27*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (152*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          67*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          48*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          27*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          15*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          6*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          6*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          936*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          603*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] - 99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 468*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          387*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))] + 81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 27*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 27*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-(MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                    \[Beta]^2))] + \[Beta]^2*(117*Sqrt[-(MW^2/(-1 + \[Beta]^
                       2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
               \[Beta]^4*(135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 28*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) - 
            4*MW^4*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                48*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-531*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                83*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                68*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-999*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                172*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MW^2*MZ^2*(-24*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 297*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(124*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 585*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(14*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 117*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              18*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-7*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              189*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^2*(15*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 756*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          297*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 252*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          216*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          252*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 99*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          372*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 27*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 252*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          99*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 105*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             7*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 12*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-7 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 12*Cos[\[Theta]] + 3*Cos[2*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpd*cWWW, (-4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(1 - 12*Cos[\[Theta]] + 
         3*Cos[2*\[Theta]]))/(9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, (MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (14 - 15*\[Beta]^2 + 36*Cos[\[Theta]] + 3*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             36*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-162*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 68*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         41*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (162*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (4*MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-((1 + \[Beta]^2)*(MZ^2*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 2*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))) - 
         (4*MW^2*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-1 + \[Beta]^2)*(4*MW^2*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             7*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 
         (-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 2*\[Beta]^2*
              (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^3 - 2*\[Beta]^2*(-3 + \[Beta]^2)*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4*MW^2 + MZ^2*(1 + \[Beta]^2))*
          Cos[\[Theta]]^4))/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (-4*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpDC, (-4*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, -1/81*(MW^4*(MW^2 - MZ^2)*
         Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
         (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
         (-55 + 68*\[Beta]^2 - 43*\[Beta]^4 + 72*(-2 + 3*\[Beta]^2)*
           Cos[\[Theta]] + (3 - 20*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1*cpWB, (MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         180*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 110*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 133*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 125*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 58*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 226*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 567*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 171*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 261*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, (MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (568*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         187*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         128*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         17*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         60*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         60*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         180*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 110*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 133*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 125*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 58*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 226*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 567*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 171*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 261*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, -1/81*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(568*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 187*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 128*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 180*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          45*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          225*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          477*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          504*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (-4*MW^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(243*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                110*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              18*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-369*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                133*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(69*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(396*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                125*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^6*(183*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                58*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-441*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                226*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))] + 135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                567*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                171*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(33*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              135*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] + 540*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          135*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          180*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 84*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 72*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          33*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 24*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] - 12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]] + 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-208*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 81*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 41*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         264*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         171*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         180*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         63*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*(-23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(195*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 134*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(108*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 55*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(36*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 59*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-4*MW^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             45*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 78*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-45*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 153*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 93*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 180*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 45*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 108*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         26*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         44*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 5*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (-4*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-29 + 15*\[Beta]^2 + 12*(-5 + 3*\[Beta]^2)*Cos[\[Theta]] - 
         3*(-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpd*cpWB, (-4*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 - 15*\[Beta]^2 + 12*(1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         3*(-1 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (2*MW^8*(272*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 140*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 50*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpd, (8*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
         32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
         440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
         144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 
              109*\[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
             (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              54*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 27*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^6*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                540*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (104*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (118*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^4*\[Beta]^2*
          Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
          Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (2*MW^8*(272*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 140*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 50*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpd, (8*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
          32*MW^4*\[Beta]^2 - 394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 
          440*MW^4*\[Beta]^4 + 448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 
          144*MW^4*\[Beta]^6 - 222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (720*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (468*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (72*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (180*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (720*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (396*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (972*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-72*MW^6*(12 - 3*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(66 - 131*\[Beta]^2 + 129*\[Beta]^4 - 109*
                \[Beta]^6 + 45*\[Beta]^8) + 2*MW^4*(-1 + \[Beta]^2)*
              (9*MZ^2*(-24 - 17*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-165 + 212*\[Beta]^2 - 85*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (18*MZ^2*(-3 - 2*\[Beta]^2 + 12*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-429 + 571*\[Beta]^2 - 323*\[Beta]^4 + 
                 117*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-15*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 54*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
              (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 351*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 3*\[Beta]^4*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 99*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 73*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-99*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 540*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1296*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + (360*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (234*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (198*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (104*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (118*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (32*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (26*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (10*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 
         92*MW^4*\[Beta]^2 - 233*MW^2*MZ^2*\[Beta]^2 + 63*MZ^4*\[Beta]^2 - 
         220*MW^4*\[Beta]^4 + 266*MW^2*MZ^2*\[Beta]^4 - 76*MZ^4*\[Beta]^4 + 
         40*MW^4*\[Beta]^6 - 69*MW^2*MZ^2*\[Beta]^6 + 20*MZ^4*\[Beta]^6 - 
         (264*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (186*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (30*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (384*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (42*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (162*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((4*MW^4*(144*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 121*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (-288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 341*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*(
                -186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              15*\[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(684*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 55*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-156*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 45*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((8*MW^4*(-18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 5*\[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 90*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*(
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 279*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 363*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 81*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 360*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (132*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (93*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (15*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (49*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (5*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (3*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 21*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - MZ^4*\[Beta]^6*
          Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-2*MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (272*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         89*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         140*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         50*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         39*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         20*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         102*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         96*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         192*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 85*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             50*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(156*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 145*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 83*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              33*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           2*MW^2*(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 264*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 84*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 48*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 30*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         52*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 25*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         6*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpd, (-8*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-2*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 64*MW^4*\[Beta]^2 - 
         124*MW^2*MZ^2*\[Beta]^2 + 34*MZ^4*\[Beta]^2 - 80*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 22*MZ^4*\[Beta]^4 - 3*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (96*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(48*MW^6*(-2 - \[Beta]^2 + 2*\[Beta]^4) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 - 11*\[Beta]^4 + 
              9*\[Beta]^6) + 4*MW^4*(-1 + \[Beta]^2)*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2) - 3*MZ^2*(4 + 
                11*\[Beta]^2)) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(33 - 16*\[Beta]^2 - 9*\[Beta]^4) + 
              3*MZ^2*(1 + 5*\[Beta]^2 + \[Beta]^4)))*Cos[\[Theta]])/MW^2 + 
         ((16*MW^4*(-1 + \[Beta]^2)*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 8*MW^2*MZ^2*
             (-3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^4*(-(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (36*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         4*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpqMi, (-4*MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (-100*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         39*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         29*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             6*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 57*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         17*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         32*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 3*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpd*cpq3i, 0}, {cpqMi^2, 
      (8*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpd*cpqMi, 0}, 
     {cpd^2, (16*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 + 6*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[\[Theta]]^2))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}}


==> anc/Diboson_Rmat/dd_ww/bitildeSM.dat <==
biTildeSM = {(4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 
       9*MZ^4 + 120*MW^4*\[Beta] - 78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] - 
       24*MW^4*\[Beta]^2 - 18*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 + 
       8*MW^4*\[Beta]^3 + 80*MW^2*MZ^2*\[Beta]^3 - 34*MZ^4*\[Beta]^3 - 
       120*MW^4*\[Beta]^4 + 192*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 - 
       16*MW^4*\[Beta]^5 + 14*MW^2*MZ^2*\[Beta]^5 + 2*MZ^4*\[Beta]^5 + 
       48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 + 
       (8*MW^4*(-18 - 45*\[Beta] + 16*\[Beta]^2 + 78*\[Beta]^3 - \[Beta]^4 - 
           21*\[Beta]^5 + \[Beta]^6) + MZ^4*(-9 - 36*\[Beta] + 35*\[Beta]^2 + 
           90*\[Beta]^3 + \[Beta]^4 - 24*\[Beta]^5 + 8*\[Beta]^6 - 
           6*\[Beta]^7) + 2*MW^2*MZ^2*(36 + 117*\[Beta] - 77*\[Beta]^2 - 
           231*\[Beta]^3 + 17*\[Beta]^4 + 87*\[Beta]^5 - 8*\[Beta]^6 + 
           3*\[Beta]^7))*Cos[\[Theta]] - 2*\[Beta]*
        (4*MW^4*(15 + 27*\[Beta] - 7*\[Beta]^2 - 9*\[Beta]^3 + 2*\[Beta]^4) + 
         MZ^4*(6 - \[Beta]^2 + 6*\[Beta]^3 + 5*\[Beta]^4 - 3*\[Beta]^5) + 
         MW^2*MZ^2*(-39 - 27*\[Beta] + 20*\[Beta]^2 + 12*\[Beta]^3 - 
           13*\[Beta]^4 + 3*\[Beta]^5))*Cos[2*\[Theta]] - 
       24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
        Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (81*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    -1/81*(GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 240*MW^4*\[Beta] - 
        156*MW^2*MZ^2*\[Beta] + 24*MZ^4*\[Beta] + 32*MW^4*\[Beta]^2 - 
        394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 - 480*MW^4*\[Beta]^3 + 
        324*MW^2*MZ^2*\[Beta]^3 - 60*MZ^4*\[Beta]^3 - 440*MW^4*\[Beta]^4 + 
        448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 + 240*MW^4*\[Beta]^5 - 
        132*MW^2*MZ^2*\[Beta]^5 + 144*MW^4*\[Beta]^6 - 
        222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 - 
        36*MW^2*MZ^2*\[Beta]^7 + 36*MZ^4*\[Beta]^7 - 40*MW^4*\[Beta]^8 + 
        80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
        2*(MW^2*MZ^2*(144 + 429*\[Beta] - 42*\[Beta]^2 - 571*\[Beta]^3 - 
            288*\[Beta]^4 + 323*\[Beta]^5 + 186*\[Beta]^6 - 117*\[Beta]^7) + 
          4*MW^4*(-72 - 165*\[Beta] + 18*\[Beta]^2 + 212*\[Beta]^3 + 
            42*\[Beta]^4 - 85*\[Beta]^5 - 24*\[Beta]^6 + 18*\[Beta]^7) + 
          MZ^4*(-18 - 66*\[Beta] + 6*\[Beta]^2 + 65*\[Beta]^3 + 
            84*\[Beta]^4 - 64*\[Beta]^5 - 72*\[Beta]^6 + 45*\[Beta]^7))*
         Cos[\[Theta]] + (8*MW^4*(54 + 90*\[Beta] - 81*\[Beta]^2 - 
            132*\[Beta]^3 + 57*\[Beta]^4 + 42*\[Beta]^5 - 15*\[Beta]^6 + 
            \[Beta]^8) - 4*MW^2*MZ^2*(54 + 117*\[Beta] - 126*\[Beta]^2 - 
            219*\[Beta]^3 + 78*\[Beta]^4 + 99*\[Beta]^5 - 42*\[Beta]^6 + 
            3*\[Beta]^7 + 4*\[Beta]^8) + MZ^4*(27 + 72*\[Beta] - 
            99*\[Beta]^2 - 180*\[Beta]^3 + 81*\[Beta]^4 + 96*\[Beta]^5 - 
            57*\[Beta]^6 + 12*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] + 
        360*MW^4*\[Beta]*Cos[3*\[Theta]] - 234*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] + 36*MZ^4*\[Beta]*Cos[3*\[Theta]] + 
        432*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 288*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
        198*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^3*
         Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
        96*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] + 104*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
        118*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 32*MZ^4*\[Beta]^5*
         Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
        12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
         Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
        10*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^2*
         Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*
         Cos[4*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        3*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
        10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*
         Cos[4*\[Theta]]))/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
    (4*GF^2*MW^4*(-1 + \[Beta]^2)*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
       56*MW^4*\[Beta]^2 - 172*MW^2*MZ^2*\[Beta]^2 + 44*MZ^4*\[Beta]^2 - 
       16*MW^4*\[Beta]^4 + 20*MW^2*MZ^2*\[Beta]^4 - 13*MZ^4*\[Beta]^4 + 
       8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
       4*\[Beta]*(MW^2*MZ^2*(-39 + 20*\[Beta]^2 - 13*\[Beta]^4) + 
         4*MW^4*(15 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
         MZ^4*(6 - \[Beta]^2 + 5*\[Beta]^4))*Cos[\[Theta]] + 
       2*(4*MW^2 - MZ^2)*\[Beta]^2*(2*MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(3 + 2*\[Beta]^2))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (81*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
       120*MW^4*\[Beta] - 78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] + 
       24*MW^4*\[Beta]^2 + 18*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
       8*MW^4*\[Beta]^3 + 80*MW^2*MZ^2*\[Beta]^3 - 34*MZ^4*\[Beta]^3 + 
       120*MW^4*\[Beta]^4 - 192*MW^2*MZ^2*\[Beta]^4 + 63*MZ^4*\[Beta]^4 - 
       16*MW^4*\[Beta]^5 + 14*MW^2*MZ^2*\[Beta]^5 + 2*MZ^4*\[Beta]^5 - 
       48*MW^4*\[Beta]^6 + 78*MW^2*MZ^2*\[Beta]^6 - 30*MZ^4*\[Beta]^6 + 
       (8*MW^4*(-18 + 45*\[Beta] + 16*\[Beta]^2 - 78*\[Beta]^3 - \[Beta]^4 + 
           21*\[Beta]^5 + \[Beta]^6) - 2*MW^2*MZ^2*(-36 + 117*\[Beta] + 
           77*\[Beta]^2 - 231*\[Beta]^3 - 17*\[Beta]^4 + 87*\[Beta]^5 + 
           8*\[Beta]^6 + 3*\[Beta]^7) + MZ^4*(-9 + 36*\[Beta] + 
           35*\[Beta]^2 - 90*\[Beta]^3 + \[Beta]^4 + 24*\[Beta]^5 + 
           8*\[Beta]^6 + 6*\[Beta]^7))*Cos[\[Theta]] + 
       2*\[Beta]*(-4*MW^4*(15 - 27*\[Beta] - 7*\[Beta]^2 + 9*\[Beta]^3 + 
           2*\[Beta]^4) + MZ^4*(-6 + \[Beta]^2 + 6*\[Beta]^3 - 5*\[Beta]^4 - 
           3*\[Beta]^5) + MW^2*MZ^2*(39 - 27*\[Beta] - 20*\[Beta]^2 + 
           12*\[Beta]^3 + 13*\[Beta]^4 + 3*\[Beta]^5))*Cos[2*\[Theta]] - 
       24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 10*MW^2*MZ^2*\[Beta]^4*
        Cos[3*\[Theta]] + 2*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (81*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 720*MW^4*\[Beta] + 
       468*MW^2*MZ^2*\[Beta] - 72*MZ^4*\[Beta] + 32*MW^4*\[Beta]^2 - 
       394*MW^2*MZ^2*\[Beta]^2 + 128*MZ^4*\[Beta]^2 + 1440*MW^4*\[Beta]^3 - 
       972*MW^2*MZ^2*\[Beta]^3 + 180*MZ^4*\[Beta]^3 - 440*MW^4*\[Beta]^4 + 
       448*MW^2*MZ^2*\[Beta]^4 - 98*MZ^4*\[Beta]^4 - 720*MW^4*\[Beta]^5 + 
       396*MW^2*MZ^2*\[Beta]^5 + 144*MW^4*\[Beta]^6 - 
       222*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 + 
       108*MW^2*MZ^2*\[Beta]^7 - 108*MZ^4*\[Beta]^7 - 40*MW^4*\[Beta]^8 + 
       80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
       2*(MW^2*MZ^2*(-432 + 429*\[Beta] + 126*\[Beta]^2 - 571*\[Beta]^3 + 
           864*\[Beta]^4 + 323*\[Beta]^5 - 558*\[Beta]^6 - 117*\[Beta]^7) + 
         4*MW^4*(216 - 165*\[Beta] - 54*\[Beta]^2 + 212*\[Beta]^3 - 
           126*\[Beta]^4 - 85*\[Beta]^5 + 72*\[Beta]^6 + 18*\[Beta]^7) + 
         MZ^4*(54 - 66*\[Beta] - 18*\[Beta]^2 + 65*\[Beta]^3 - 
           252*\[Beta]^4 - 64*\[Beta]^5 + 216*\[Beta]^6 + 45*\[Beta]^7))*
        Cos[\[Theta]] + (8*MW^4*(54 - 270*\[Beta] - 81*\[Beta]^2 + 
           396*\[Beta]^3 + 57*\[Beta]^4 - 126*\[Beta]^5 - 15*\[Beta]^6 + 
           \[Beta]^8) - 4*MW^2*MZ^2*(54 - 351*\[Beta] - 126*\[Beta]^2 + 
           657*\[Beta]^3 + 78*\[Beta]^4 - 297*\[Beta]^5 - 42*\[Beta]^6 - 
           9*\[Beta]^7 + 4*\[Beta]^8) + MZ^4*(27 - 216*\[Beta] - 
           99*\[Beta]^2 + 540*\[Beta]^3 + 81*\[Beta]^4 - 288*\[Beta]^5 - 
           57*\[Beta]^6 - 36*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] + 
       360*MW^4*\[Beta]*Cos[3*\[Theta]] - 234*MW^2*MZ^2*\[Beta]*
        Cos[3*\[Theta]] + 36*MZ^4*\[Beta]*Cos[3*\[Theta]] - 
       1296*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 324*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 288*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
       198*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^3*
        Cos[3*\[Theta]] + 432*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]] + 104*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
       118*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 32*MZ^4*\[Beta]^5*
        Cos[3*\[Theta]] - 36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
       36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
        Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
       10*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 72*MW^4*\[Beta]^2*
        Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
       9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 
       24*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^4*
        Cos[4*\[Theta]] + 8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
       10*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 2*MZ^4*\[Beta]^6*
        Cos[4*\[Theta]]))/(81*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/dd_ww/cijtildeSM.dat <==
cijTildeSM = {{-1/27*(GF^2*MW^4*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 
         120*MW^4*\[Beta] + 78*MW^2*MZ^2*\[Beta] - 12*MZ^4*\[Beta] + 
         12*MW^4*\[Beta]^2 + 111*MW^2*MZ^2*\[Beta]^2 - 42*MZ^4*\[Beta]^2 - 
         288*MW^4*\[Beta]^3 + 66*MW^2*MZ^2*\[Beta]^3 + 6*MZ^4*\[Beta]^3 + 
         220*MW^4*\[Beta]^4 - 254*MW^2*MZ^2*\[Beta]^4 + 43*MZ^4*\[Beta]^4 + 
         216*MW^4*\[Beta]^5 - 54*MW^2*MZ^2*\[Beta]^5 - 36*MZ^4*\[Beta]^5 - 
         64*MW^4*\[Beta]^6 + 107*MW^2*MZ^2*\[Beta]^6 - 16*MZ^4*\[Beta]^6 - 
         42*MW^2*MZ^2*\[Beta]^7 + 42*MZ^4*\[Beta]^7 + 24*MW^4*\[Beta]^8 - 
         48*MW^2*MZ^2*\[Beta]^8 + 24*MZ^4*\[Beta]^8 - (-1 + \[Beta])*\[Beta]*
          (4*MW^4*(135 + 117*\[Beta] - 131*\[Beta]^2 - 41*\[Beta]^3 + 
             76*\[Beta]^4 + 28*\[Beta]^5) + MZ^4*(54 - 6*\[Beta] - 
             41*\[Beta]^2 + 169*\[Beta]^3 + 211*\[Beta]^4 + 61*\[Beta]^5) - 
           MW^2*MZ^2*(351 + 93*\[Beta] - 466*\[Beta]^2 + 194*\[Beta]^3 + 
             551*\[Beta]^4 + 173*\[Beta]^5))*Cos[\[Theta]] + 
         (8*MW^4*(-18 + 135*\[Beta] + 29*\[Beta]^2 - 156*\[Beta]^3 - 
             15*\[Beta]^4 + 45*\[Beta]^5 + 3*\[Beta]^6 + \[Beta]^8) - 
           2*MW^2*MZ^2*(-36 + 351*\[Beta] + 4*\[Beta]^2 - 567*\[Beta]^3 + 
             12*\[Beta]^4 + 237*\[Beta]^5 + 12*\[Beta]^6 + 3*\[Beta]^7 + 
             8*\[Beta]^8) + MZ^4*(-9 + 108*\[Beta] - 17*\[Beta]^2 - 
             246*\[Beta]^3 + 9*\[Beta]^4 + 132*\[Beta]^5 + 9*\[Beta]^6 + 
             6*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] - 
         576*MW^4*Cos[3*\[Theta]] + 288*MW^2*MZ^2*Cos[3*\[Theta]] - 
         36*MZ^4*Cos[3*\[Theta]] + 420*MW^4*\[Beta]*Cos[3*\[Theta]] - 
         273*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 42*MZ^4*\[Beta]*
          Cos[3*\[Theta]] + 648*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         450*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 416*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
         385*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 77*MZ^4*\[Beta]^3*
          Cos[3*\[Theta]] - 168*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 30*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 108*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
         171*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 54*MZ^4*\[Beta]^5*
          Cos[3*\[Theta]] + 6*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
          Cos[3*\[Theta]] + 35*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
         19*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 288*MW^4*Cos[4*\[Theta]] + 
         144*MW^2*MZ^2*Cos[4*\[Theta]] - 18*MZ^4*Cos[4*\[Theta]] + 
         300*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 231*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 39*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         68*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 118*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 32*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/27*(GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(432*MW^4 - 216*MW^2*MZ^2 + 
         27*MZ^4 - 600*MW^4*\[Beta] + 390*MW^2*MZ^2*\[Beta] - 
         60*MZ^4*\[Beta] - 120*MW^4*\[Beta]^2 + 6*MW^2*MZ^2*\[Beta]^2 + 
         6*MZ^4*\[Beta]^2 + 336*MW^4*\[Beta]^3 - 318*MW^2*MZ^2*\[Beta]^3 + 
         54*MZ^4*\[Beta]^3 - 168*MW^4*\[Beta]^4 + 240*MW^2*MZ^2*\[Beta]^4 - 
         99*MZ^4*\[Beta]^4 - 104*MW^4*\[Beta]^5 + 130*MW^2*MZ^2*\[Beta]^5 - 
         44*MZ^4*\[Beta]^5 + 48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 
         30*MZ^4*\[Beta]^6 + 16*MW^4*\[Beta]^7 - 26*MW^2*MZ^2*\[Beta]^7 + 
         10*MZ^4*\[Beta]^7 + (MZ^4*(45 - 132*\[Beta] + 9*\[Beta]^2 + 
             234*\[Beta]^3 + 4*\[Beta]^4 - 48*\[Beta]^5 + 20*\[Beta]^6 - 
             6*\[Beta]^7 - 8*\[Beta]^8) - 8*MW^4*(-90 + 165*\[Beta] + 
             27*\[Beta]^2 - 114*\[Beta]^3 + 4*\[Beta]^4 + 21*\[Beta]^5 - 
             4*\[Beta]^6 + \[Beta]^8) + 2*MW^2*MZ^2*(-180 + 429*\[Beta] + 
             36*\[Beta]^2 - 483*\[Beta]^3 + 14*\[Beta]^4 + 99*\[Beta]^5 - 
             26*\[Beta]^6 + 3*\[Beta]^7 + 8*\[Beta]^8))*Cos[\[Theta]] + 
         (8*MW^4*(90 - 90*\[Beta] - 51*\[Beta]^2 + 60*\[Beta]^3 + 
             9*\[Beta]^4 - 16*\[Beta]^5 + 2*\[Beta]^7) - 
           2*MW^2*MZ^2*(180 - 234*\[Beta] - 183*\[Beta]^2 + 228*\[Beta]^3 + 
             24*\[Beta]^4 - 98*\[Beta]^5 + 3*\[Beta]^6 + 16*\[Beta]^7) + 
           MZ^4*(45 - 72*\[Beta] - 66*\[Beta]^2 + 84*\[Beta]^3 + 
             3*\[Beta]^4 - 68*\[Beta]^5 + 6*\[Beta]^6 + 16*\[Beta]^7))*
          Cos[2*\[Theta]] + 432*MW^4*Cos[3*\[Theta]] - 
         216*MW^2*MZ^2*Cos[3*\[Theta]] + 27*MZ^4*Cos[3*\[Theta]] - 
         288*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 252*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 45*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         72*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(60*MW^4*\[Beta]^2 + 
        9*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 76*MW^4*\[Beta]^3 + 
        29*MW^2*MZ^2*\[Beta]^3 + 2*MZ^4*\[Beta]^3 + 36*MW^4*\[Beta]^4 - 
        48*MW^2*MZ^2*\[Beta]^4 + 21*MZ^4*\[Beta]^4 + 36*MW^4*\[Beta]^5 - 
        30*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 - 24*MW^4*\[Beta]^6 + 
        39*MW^2*MZ^2*\[Beta]^6 - 15*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        13*MW^2*MZ^2*\[Beta]^7 - 5*MZ^4*\[Beta]^7 + 
        \[Beta]*(4*MW^4*(45 + 14*\[Beta] - 66*\[Beta]^2 + 2*\[Beta]^3 + 
            21*\[Beta]^4 - 2*\[Beta]^5 + \[Beta]^7) + 
          MZ^4*(18 - 10*\[Beta] - 45*\[Beta]^2 + 8*\[Beta]^3 + 24*\[Beta]^4 - 
            2*\[Beta]^5 + 3*\[Beta]^6 + 4*\[Beta]^7) - 
          MW^2*MZ^2*(117 - 17*\[Beta] - 219*\[Beta]^2 + 25*\[Beta]^3 + 
            99*\[Beta]^4 - 10*\[Beta]^5 + 3*\[Beta]^6 + 8*\[Beta]^7))*
         Cos[\[Theta]] + (-4*MW^4*(36 - 45*\[Beta] - 27*\[Beta]^2 + 
            43*\[Beta]^3 + 9*\[Beta]^4 - 12*\[Beta]^5 + 2*\[Beta]^7) - 
          MZ^4*(9 - 18*\[Beta] - 18*\[Beta]^2 + 31*\[Beta]^3 + 6*\[Beta]^4 - 
            21*\[Beta]^5 + 3*\[Beta]^6 + 8*\[Beta]^7) + 
          MW^2*MZ^2*(72 - 117*\[Beta] - 99*\[Beta]^2 + 158*\[Beta]^3 + 
            24*\[Beta]^4 - 69*\[Beta]^5 + 3*\[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 144*MW^4*Cos[3*\[Theta]] + 
        72*MW^2*MZ^2*Cos[3*\[Theta]] - 9*MZ^4*Cos[3*\[Theta]] + 
        108*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        28*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 41*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(-432*MW^4 + 216*MW^2*MZ^2 - 27*MZ^4 + 
        100*MW^4*\[Beta]^2 - 14*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 + 
        44*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 - 7*MZ^4*\[Beta]^4 - 
        28*MW^4*\[Beta]^6 + 44*MW^2*MZ^2*\[Beta]^6 - 16*MZ^4*\[Beta]^6 + 
        4*MW^4*\[Beta]^8 - 8*MW^2*MZ^2*\[Beta]^8 + 4*MZ^4*\[Beta]^8 - 
        2*\[Beta]*(MW^2*MZ^2*(351 - 298*\[Beta]^2 + 127*\[Beta]^4 - 
            16*\[Beta]^6) + 4*MW^4*(-135 + 77*\[Beta]^2 - 20*\[Beta]^4 + 
            2*\[Beta]^6) + MZ^4*(-54 + 53*\[Beta]^2 - 47*\[Beta]^4 + 
            8*\[Beta]^6))*Cos[\[Theta]] + 
        2*(MW^2*MZ^2*(144 - 153*\[Beta]^2 + 67*\[Beta]^4 - 8*\[Beta]^6) + 
          4*MW^4*(-72 + 45*\[Beta]^2 - 11*\[Beta]^4 + \[Beta]^6) + 
          MZ^4*(-18 + 27*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6))*
         Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/27*(Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*
        (144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 120*MW^4*\[Beta] - 
         78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] - 312*MW^4*\[Beta]^2 + 
         198*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 - 544*MW^4*\[Beta]^3 + 
         194*MW^2*MZ^2*\[Beta]^3 + 26*MZ^4*\[Beta]^3 + 24*MW^4*\[Beta]^4 - 
         96*MW^2*MZ^2*\[Beta]^4 + 27*MZ^4*\[Beta]^4 + 248*MW^4*\[Beta]^5 - 
         226*MW^2*MZ^2*\[Beta]^5 + 32*MZ^4*\[Beta]^5 + 48*MW^4*\[Beta]^6 - 
         78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 - 48*MW^4*\[Beta]^7 + 
         78*MW^2*MZ^2*\[Beta]^7 - 30*MZ^4*\[Beta]^7 + 
         (2*MW^2*MZ^2*(36 + 117*\[Beta] + 106*\[Beta]^2 - 195*\[Beta]^3 - 
             100*\[Beta]^4 + 123*\[Beta]^5 + 46*\[Beta]^6 + 3*\[Beta]^7 - 
             24*\[Beta]^8) + 8*MW^4*(-18 - 45*\[Beta] + 19*\[Beta]^2 + 
             42*\[Beta]^3 + 8*\[Beta]^4 - 21*\[Beta]^5 - 8*\[Beta]^6 + 
             3*\[Beta]^8) + MZ^4*(-9 - 36*\[Beta] - 85*\[Beta]^2 + 
             90*\[Beta]^3 + 28*\[Beta]^4 - 96*\[Beta]^5 - 28*\[Beta]^6 - 
             6*\[Beta]^7 + 24*\[Beta]^8))*Cos[\[Theta]] + 
         (MZ^4*(27 + 96*\[Beta] - 54*\[Beta]^2 - 136*\[Beta]^3 + 
             33*\[Beta]^4 + 128*\[Beta]^5 + 6*\[Beta]^6 - 48*\[Beta]^7) - 
           8*MW^4*(-54 - 120*\[Beta] + 27*\[Beta]^2 + 134*\[Beta]^3 - 
             9*\[Beta]^4 - 40*\[Beta]^5 + 6*\[Beta]^7) + 
           2*MW^2*MZ^2*(-108 - 312*\[Beta] + 135*\[Beta]^2 + 424*\[Beta]^3 - 
             48*\[Beta]^4 - 224*\[Beta]^5 - 3*\[Beta]^6 + 48*\[Beta]^7))*
          Cos[2*\[Theta]] - 432*MW^4*Cos[3*\[Theta]] + 
         216*MW^2*MZ^2*Cos[3*\[Theta]] - 27*MZ^4*Cos[3*\[Theta]] + 
         624*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 57*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         184*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 248*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 64*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         24*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (GF^2*MW^4*(-432*MW^4 + 216*MW^2*MZ^2 - 27*MZ^4 + 24*MW^4*\[Beta] - 
        102*MW^2*MZ^2*\[Beta] + 24*MZ^4*\[Beta] + 552*MW^4*\[Beta]^2 - 
        384*MW^2*MZ^2*\[Beta]^2 + 48*MZ^4*\[Beta]^2 + 72*MW^4*\[Beta]^3 + 
        108*MW^2*MZ^2*\[Beta]^3 - 54*MZ^4*\[Beta]^3 - 144*MW^4*\[Beta]^4 + 
        216*MW^2*MZ^2*\[Beta]^4 - 45*MZ^4*\[Beta]^4 - 
        30*MW^2*MZ^2*\[Beta]^5 + 30*MZ^4*\[Beta]^5 + 24*MW^4*\[Beta]^6 - 
        48*MW^2*MZ^2*\[Beta]^6 + 24*MZ^4*\[Beta]^6 - 
        (MZ^4*(36 - 27*\[Beta] - 96*\[Beta]^2 + 16*\[Beta]^3 + 60*\[Beta]^4 + 
            11*\[Beta]^5) + 4*MW^4*(144 + 27*\[Beta] - 192*\[Beta]^2 - 
            53*\[Beta]^3 + 48*\[Beta]^4 + 14*\[Beta]^5) - 
          MW^2*MZ^2*(288 - 81*\[Beta] - 576*\[Beta]^2 + 2*\[Beta]^3 + 
            288*\[Beta]^4 + 67*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(-18 - 27*\[Beta] + 23*\[Beta]^2 + 15*\[Beta]^3 - 
            6*\[Beta]^4 + \[Beta]^6) - 2*MW^2*MZ^2*(-36 - 27*\[Beta] + 
            64*\[Beta]^2 + 6*\[Beta]^3 - 36*\[Beta]^4 + 9*\[Beta]^5 + 
            8*\[Beta]^6) + MZ^4*(-9 + 16*\[Beta]^2 - 18*\[Beta]^3 - 
            15*\[Beta]^4 + 18*\[Beta]^5 + 8*\[Beta]^6))*Cos[2*\[Theta]] - 
        84*MW^4*\[Beta]*Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] - 3*MZ^4*\[Beta]*Cos[3*\[Theta]] + 
        44*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 34*MW^2*MZ^2*\[Beta]^3*
         Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 
        8*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 13*MW^2*MZ^2*\[Beta]^5*
         Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^5*Cos[3*\[Theta]]))/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])*(2*MW + MZ*Sqrt[1 - \[Beta]^2])*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, 0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 24*MW^4*\[Beta] - 
        6*MW^2*MZ^2*\[Beta] + 3*MZ^4*\[Beta] + 96*MW^4*\[Beta]^2 - 
        108*MW^2*MZ^2*\[Beta]^2 + 21*MZ^4*\[Beta]^2 + 16*MW^4*\[Beta]^3 - 
        5*MW^2*MZ^2*\[Beta]^3 - 2*MZ^4*\[Beta]^3 - 24*MW^4*\[Beta]^4 + 
        36*MW^2*MZ^2*\[Beta]^4 - 12*MZ^4*\[Beta]^4 - 4*MW^4*\[Beta]^5 + 
        5*MW^2*MZ^2*\[Beta]^5 - MZ^4*\[Beta]^5 + (1 + \[Beta])*
         (MW^2*MZ^2*(72 - 45*\[Beta] - 55*\[Beta]^2 + 31*\[Beta]^3 + 
            5*\[Beta]^4 - 8*\[Beta]^5) + 4*MW^4*(-36 + 9*\[Beta] + 
            14*\[Beta]^2 - 5*\[Beta]^3 - \[Beta]^4 + \[Beta]^5) + 
          MZ^4*(-9 + 9*\[Beta] + 8*\[Beta]^2 - 11*\[Beta]^3 - \[Beta]^4 + 
            4*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-33 + 35*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(21 - 7*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(3 - 7*\[Beta]^2 + 4*\[Beta]^4))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*(2*MW - MZ*Sqrt[1 - \[Beta]^2])*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])), 0, 
     (2*GF^2*MW^4*(4*MW^4*(-36 + 23*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6) - 
        4*MW^2*MZ^2*(-18 + 25*\[Beta]^2 - 9*\[Beta]^4 + 2*\[Beta]^6) + 
        MZ^4*(-9 + 17*\[Beta]^2 - 12*\[Beta]^4 + 4*\[Beta]^6) - 
        2*\[Beta]*(MW^2*MZ^2*(-33 + 35*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(21 - 7*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(3 - 7*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]])*
       Sin[\[Theta]]^2)/(27*(-MZ + (2*MW)/Sqrt[1 - \[Beta]^2])*
       (MZ + (2*MW)/Sqrt[1 - \[Beta]^2])*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])), 0}, 
    {-1/27*(GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(432*MW^4 - 216*MW^2*MZ^2 + 
         27*MZ^4 - 600*MW^4*\[Beta] + 390*MW^2*MZ^2*\[Beta] - 
         60*MZ^4*\[Beta] - 120*MW^4*\[Beta]^2 + 6*MW^2*MZ^2*\[Beta]^2 + 
         6*MZ^4*\[Beta]^2 + 336*MW^4*\[Beta]^3 - 318*MW^2*MZ^2*\[Beta]^3 + 
         54*MZ^4*\[Beta]^3 - 168*MW^4*\[Beta]^4 + 240*MW^2*MZ^2*\[Beta]^4 - 
         99*MZ^4*\[Beta]^4 - 104*MW^4*\[Beta]^5 + 130*MW^2*MZ^2*\[Beta]^5 - 
         44*MZ^4*\[Beta]^5 + 48*MW^4*\[Beta]^6 - 78*MW^2*MZ^2*\[Beta]^6 + 
         30*MZ^4*\[Beta]^6 + 16*MW^4*\[Beta]^7 - 26*MW^2*MZ^2*\[Beta]^7 + 
         10*MZ^4*\[Beta]^7 + (MZ^4*(45 - 132*\[Beta] + 9*\[Beta]^2 + 
             234*\[Beta]^3 + 4*\[Beta]^4 - 48*\[Beta]^5 + 20*\[Beta]^6 - 
             6*\[Beta]^7 - 8*\[Beta]^8) - 8*MW^4*(-90 + 165*\[Beta] + 
             27*\[Beta]^2 - 114*\[Beta]^3 + 4*\[Beta]^4 + 21*\[Beta]^5 - 
             4*\[Beta]^6 + \[Beta]^8) + 2*MW^2*MZ^2*(-180 + 429*\[Beta] + 
             36*\[Beta]^2 - 483*\[Beta]^3 + 14*\[Beta]^4 + 99*\[Beta]^5 - 
             26*\[Beta]^6 + 3*\[Beta]^7 + 8*\[Beta]^8))*Cos[\[Theta]] + 
         (8*MW^4*(90 - 90*\[Beta] - 51*\[Beta]^2 + 60*\[Beta]^3 + 
             9*\[Beta]^4 - 16*\[Beta]^5 + 2*\[Beta]^7) - 
           2*MW^2*MZ^2*(180 - 234*\[Beta] - 183*\[Beta]^2 + 228*\[Beta]^3 + 
             24*\[Beta]^4 - 98*\[Beta]^5 + 3*\[Beta]^6 + 16*\[Beta]^7) + 
           MZ^4*(45 - 72*\[Beta] - 66*\[Beta]^2 + 84*\[Beta]^3 + 
             3*\[Beta]^4 - 68*\[Beta]^5 + 6*\[Beta]^6 + 16*\[Beta]^7))*
          Cos[2*\[Theta]] + 432*MW^4*Cos[3*\[Theta]] - 
         216*MW^2*MZ^2*Cos[3*\[Theta]] + 27*MZ^4*Cos[3*\[Theta]] - 
         288*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 252*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 45*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         72*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 108*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/108*(GF^2*MW^4*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 
         960*MW^4*\[Beta] + 624*MW^2*MZ^2*\[Beta] - 96*MZ^4*\[Beta] - 
         552*MW^4*\[Beta]^2 - 120*MW^2*MZ^2*\[Beta]^2 + 78*MZ^4*\[Beta]^2 + 
         1920*MW^4*\[Beta]^3 - 1296*MW^2*MZ^2*\[Beta]^3 + 
         240*MZ^4*\[Beta]^3 - 376*MW^4*\[Beta]^4 + 368*MW^2*MZ^2*\[Beta]^4 - 
         73*MZ^4*\[Beta]^4 - 960*MW^4*\[Beta]^5 + 528*MW^2*MZ^2*\[Beta]^5 - 
         16*MW^4*\[Beta]^6 - 88*MW^2*MZ^2*\[Beta]^6 - 40*MZ^4*\[Beta]^6 + 
         144*MW^2*MZ^2*\[Beta]^7 - 144*MZ^4*\[Beta]^7 - 24*MW^4*\[Beta]^8 + 
         72*MW^2*MZ^2*\[Beta]^8 - 48*MZ^4*\[Beta]^8 - 8*MW^4*\[Beta]^10 + 
         16*MW^2*MZ^2*\[Beta]^10 - 8*MZ^4*\[Beta]^10 + 
         4*(4*MW^4*(36 - 90*\[Beta] - 36*\[Beta]^2 + 161*\[Beta]^3 - 
             84*\[Beta]^4 - 69*\[Beta]^5 + 48*\[Beta]^6 + 17*\[Beta]^7 + 
             \[Beta]^9) + MZ^4*(9 - 36*\[Beta] + 42*\[Beta]^2 + 
             20*\[Beta]^3 - 195*\[Beta]^4 - 6*\[Beta]^5 + 144*\[Beta]^6 + 
             38*\[Beta]^7 + 4*\[Beta]^9) - 2*MW^2*MZ^2*(36 - 117*\[Beta] + 
             66*\[Beta]^2 + 179*\[Beta]^3 - 288*\[Beta]^4 - 87*\[Beta]^5 + 
             186*\[Beta]^6 + 53*\[Beta]^7 + 4*\[Beta]^9))*Cos[\[Theta]] + 
         8*(MW^2*MZ^2*(-72 + 234*\[Beta] - 59*\[Beta]^2 - 438*\[Beta]^3 + 
             123*\[Beta]^4 + 198*\[Beta]^5 - 47*\[Beta]^6 + 6*\[Beta]^7 + 
             25*\[Beta]^8 - 2*\[Beta]^10) + MW^4*(144 - 360*\[Beta] + 
             \[Beta]^2 + 528*\[Beta]^3 - 54*\[Beta]^4 - 168*\[Beta]^5 + 
             34*\[Beta]^6 - 14*\[Beta]^8 + \[Beta]^10) + 
           MZ^4*(9 - 36*\[Beta] + 22*\[Beta]^2 + 90*\[Beta]^3 - 
             24*\[Beta]^4 - 48*\[Beta]^5 + 13*\[Beta]^6 - 6*\[Beta]^7 - 
             11*\[Beta]^8 + \[Beta]^10))*Cos[2*\[Theta]] + 
         1728*MW^4*Cos[3*\[Theta]] - 864*MW^2*MZ^2*Cos[3*\[Theta]] + 
         108*MZ^4*Cos[3*\[Theta]] - 2400*MW^4*\[Beta]*Cos[3*\[Theta]] + 
         1560*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] - 240*MZ^4*\[Beta]*
          Cos[3*\[Theta]] - 1728*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         1296*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 216*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 3056*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 
         2344*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 368*MZ^4*\[Beta]^3*
          Cos[3*\[Theta]] + 576*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         384*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 60*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 1200*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 
         1416*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] - 360*MZ^4*\[Beta]^5*
          Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 240*MW^4*\[Beta]^7*
          Cos[3*\[Theta]] - 408*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 
         168*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^9*
          Cos[3*\[Theta]] + 32*MW^2*MZ^2*\[Beta]^9*Cos[3*\[Theta]] - 
         16*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 1296*MW^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^2*Cos[4*\[Theta]] + 81*MZ^4*Cos[4*\[Theta]] - 
         1632*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 1104*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 174*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         680*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 712*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 185*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         128*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 208*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 80*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 - 
        120*MW^4*\[Beta] + 78*MW^2*MZ^2*\[Beta] - 12*MZ^4*\[Beta] - 
        16*MW^4*\[Beta]^2 + 26*MW^2*MZ^2*\[Beta]^2 - MZ^4*\[Beta]^2 + 
        24*MW^4*\[Beta]^3 - 60*MW^2*MZ^2*\[Beta]^3 + 18*MZ^4*\[Beta]^3 - 
        16*MW^4*\[Beta]^4 + 2*MW^2*MZ^2*\[Beta]^4 + 5*MZ^4*\[Beta]^4 + 
        6*MW^2*MZ^2*\[Beta]^5 - 6*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 
        16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
        2*(MW^2*MZ^2*(72 - 195*\[Beta] - 66*\[Beta]^2 + 130*\[Beta]^3 + 
            6*\[Beta]^4 - 35*\[Beta]^5) + 4*MW^4*(-36 + 75*\[Beta] + 
            6*\[Beta]^2 - 23*\[Beta]^3 + 4*\[Beta]^5) + 
          MZ^4*(-9 + 30*\[Beta] + 15*\[Beta]^2 - 29*\[Beta]^3 - 6*\[Beta]^4 + 
            19*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(54 - 15*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (108 - 93*\[Beta]^2 + 19*\[Beta]^4) + MZ^4*(27 - 39*\[Beta]^2 + 
            22*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
        360*MW^4*\[Beta] - 234*MW^2*MZ^2*\[Beta] + 36*MZ^4*\[Beta] + 
        96*MW^4*\[Beta]^2 - 96*MW^2*MZ^2*\[Beta]^2 + 18*MZ^4*\[Beta]^2 - 
        440*MW^4*\[Beta]^3 + 256*MW^2*MZ^2*\[Beta]^3 - 14*MZ^4*\[Beta]^3 - 
        96*MW^4*\[Beta]^4 + 168*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
        176*MW^4*\[Beta]^5 - 178*MW^2*MZ^2*\[Beta]^5 + 38*MZ^4*\[Beta]^5 - 
        32*MW^4*\[Beta]^7 + 52*MW^2*MZ^2*\[Beta]^7 - 20*MZ^4*\[Beta]^7 + 
        (2*MW^2*MZ^2*(108 + 156*\[Beta] + 35*\[Beta]^2 - 144*\[Beta]^3 - 
            57*\[Beta]^4 - 12*\[Beta]^5 + 36*\[Beta]^6 - 16*\[Beta]^8) + 
          8*MW^4*(-54 - 60*\[Beta] + 23*\[Beta]^2 + 36*\[Beta]^3 + 
            6*\[Beta]^4 - 6*\[Beta]^6 + 2*\[Beta]^8) + 
          MZ^4*(-27 - 48*\[Beta] - 47*\[Beta]^2 + 72*\[Beta]^3 + 
            12*\[Beta]^4 + 24*\[Beta]^5 - 24*\[Beta]^6 + 16*\[Beta]^8))*
         Cos[\[Theta]] + (MZ^4*(9 + 84*\[Beta] - 6*\[Beta]^2 - 
            110*\[Beta]^3 - 15*\[Beta]^4 + 98*\[Beta]^5 - 32*\[Beta]^7) - 
          8*MW^4*(-18 - 105*\[Beta] + 12*\[Beta]^2 + 97*\[Beta]^3 - 
            28*\[Beta]^5 + 4*\[Beta]^7) + 2*MW^2*MZ^2*(-36 - 273*\[Beta] + 
            24*\[Beta]^2 + 326*\[Beta]^3 + 12*\[Beta]^4 - 161*\[Beta]^5 + 
            32*\[Beta]^7))*Cos[2*\[Theta]] - 432*MW^4*Cos[3*\[Theta]] + 
        216*MW^2*MZ^2*Cos[3*\[Theta]] - 27*MZ^4*Cos[3*\[Theta]] + 
        456*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 318*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 51*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        128*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 178*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 50*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        16*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 32*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 16*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*(1008*MW^4 - 504*MW^2*MZ^2 + 63*MZ^4 + 960*MW^4*\[Beta] - 
        624*MW^2*MZ^2*\[Beta] + 96*MZ^4*\[Beta] - 88*MW^4*\[Beta]^2 + 
        368*MW^2*MZ^2*\[Beta]^2 - 82*MZ^4*\[Beta]^2 - 1920*MW^4*\[Beta]^3 + 
        1296*MW^2*MZ^2*\[Beta]^3 - 240*MZ^4*\[Beta]^3 - 392*MW^4*\[Beta]^4 + 
        352*MW^2*MZ^2*\[Beta]^4 + 31*MZ^4*\[Beta]^4 + 960*MW^4*\[Beta]^5 - 
        528*MW^2*MZ^2*\[Beta]^5 - 240*MW^4*\[Beta]^6 + 
        96*MW^2*MZ^2*\[Beta]^6 - 72*MZ^4*\[Beta]^6 - 
        144*MW^2*MZ^2*\[Beta]^7 + 144*MZ^4*\[Beta]^7 + 56*MW^4*\[Beta]^8 - 
        40*MW^2*MZ^2*\[Beta]^8 - 16*MZ^4*\[Beta]^8 - 24*MW^4*\[Beta]^10 + 
        48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 + 
        4*(4*MW^4*(-36 - 60*\[Beta] + 36*\[Beta]^2 + 91*\[Beta]^3 + 
            84*\[Beta]^4 - 17*\[Beta]^5 - 48*\[Beta]^6 + 3*\[Beta]^7 + 
            3*\[Beta]^9) - 4*MW^2*MZ^2*(-18 - 39*\[Beta] - 33*\[Beta]^2 + 
            38*\[Beta]^3 + 144*\[Beta]^4 + 5*\[Beta]^5 - 93*\[Beta]^6 + 
            6*\[Beta]^7 + 6*\[Beta]^9) + MZ^4*(-9 - 24*\[Beta] - 
            42*\[Beta]^2 - 14*\[Beta]^3 + 195*\[Beta]^4 + 34*\[Beta]^5 - 
            144*\[Beta]^6 + 12*\[Beta]^7 + 12*\[Beta]^9))*Cos[\[Theta]] + 
        8*\[Beta]*(MW^4*(360 + 27*\[Beta] - 528*\[Beta]^2 - 114*\[Beta]^3 + 
            168*\[Beta]^4 + 78*\[Beta]^5 - 26*\[Beta]^7 + 3*\[Beta]^9) + 
          MZ^4*(36 + 45*\[Beta] - 90*\[Beta]^2 - 45*\[Beta]^3 + 
            48*\[Beta]^4 + 24*\[Beta]^5 + 6*\[Beta]^6 - 17*\[Beta]^7 + 
            3*\[Beta]^9) - MW^2*MZ^2*(234 + 153*\[Beta] - 438*\[Beta]^2 - 
            177*\[Beta]^3 + 198*\[Beta]^4 + 93*\[Beta]^5 + 6*\[Beta]^6 - 
            43*\[Beta]^7 + 6*\[Beta]^9))*Cos[2*\[Theta]] - 
        1728*MW^4*Cos[3*\[Theta]] + 864*MW^2*MZ^2*Cos[3*\[Theta]] - 
        108*MZ^4*Cos[3*\[Theta]] - 2880*MW^4*\[Beta]*Cos[3*\[Theta]] + 
        1872*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] - 288*MZ^4*\[Beta]*
         Cos[3*\[Theta]] + 1728*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
        1296*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 216*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 4176*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 
        3168*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 504*MZ^4*\[Beta]^3*
         Cos[3*\[Theta]] - 576*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
        384*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 60*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 2032*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 
        2192*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] - 520*MZ^4*\[Beta]^5*
         Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
        48*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 464*MW^4*\[Beta]^7*
         Cos[3*\[Theta]] - 736*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 
        272*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^9*
         Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^9*Cos[3*\[Theta]] - 
        48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 1296*MW^4*Cos[4*\[Theta]] - 
        648*MW^2*MZ^2*Cos[4*\[Theta]] + 81*MZ^4*Cos[4*\[Theta]] - 
        2304*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 1368*MW^2*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 198*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        1176*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 1128*MW^2*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 249*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        256*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 392*MW^2*MZ^2*\[Beta]^6*
         Cos[4*\[Theta]] - 136*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
        24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^8*
         Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
      (108*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {(2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(60*MW^4*\[Beta]^2 + 
        9*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 76*MW^4*\[Beta]^3 + 
        29*MW^2*MZ^2*\[Beta]^3 + 2*MZ^4*\[Beta]^3 + 36*MW^4*\[Beta]^4 - 
        48*MW^2*MZ^2*\[Beta]^4 + 21*MZ^4*\[Beta]^4 + 36*MW^4*\[Beta]^5 - 
        30*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 - 24*MW^4*\[Beta]^6 + 
        39*MW^2*MZ^2*\[Beta]^6 - 15*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        13*MW^2*MZ^2*\[Beta]^7 - 5*MZ^4*\[Beta]^7 + 
        \[Beta]*(4*MW^4*(45 + 14*\[Beta] - 66*\[Beta]^2 + 2*\[Beta]^3 + 
            21*\[Beta]^4 - 2*\[Beta]^5 + \[Beta]^7) + 
          MZ^4*(18 - 10*\[Beta] - 45*\[Beta]^2 + 8*\[Beta]^3 + 24*\[Beta]^4 - 
            2*\[Beta]^5 + 3*\[Beta]^6 + 4*\[Beta]^7) - 
          MW^2*MZ^2*(117 - 17*\[Beta] - 219*\[Beta]^2 + 25*\[Beta]^3 + 
            99*\[Beta]^4 - 10*\[Beta]^5 + 3*\[Beta]^6 + 8*\[Beta]^7))*
         Cos[\[Theta]] + (-4*MW^4*(36 - 45*\[Beta] - 27*\[Beta]^2 + 
            43*\[Beta]^3 + 9*\[Beta]^4 - 12*\[Beta]^5 + 2*\[Beta]^7) - 
          MZ^4*(9 - 18*\[Beta] - 18*\[Beta]^2 + 31*\[Beta]^3 + 6*\[Beta]^4 - 
            21*\[Beta]^5 + 3*\[Beta]^6 + 8*\[Beta]^7) + 
          MW^2*MZ^2*(72 - 117*\[Beta] - 99*\[Beta]^2 + 158*\[Beta]^3 + 
            24*\[Beta]^4 - 69*\[Beta]^5 + 3*\[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 144*MW^4*Cos[3*\[Theta]] + 
        72*MW^2*MZ^2*Cos[3*\[Theta]] - 9*MZ^4*Cos[3*\[Theta]] + 
        108*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        28*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 41*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 - 
        120*MW^4*\[Beta] + 78*MW^2*MZ^2*\[Beta] - 12*MZ^4*\[Beta] - 
        16*MW^4*\[Beta]^2 + 26*MW^2*MZ^2*\[Beta]^2 - MZ^4*\[Beta]^2 + 
        24*MW^4*\[Beta]^3 - 60*MW^2*MZ^2*\[Beta]^3 + 18*MZ^4*\[Beta]^3 - 
        16*MW^4*\[Beta]^4 + 2*MW^2*MZ^2*\[Beta]^4 + 5*MZ^4*\[Beta]^4 + 
        6*MW^2*MZ^2*\[Beta]^5 - 6*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 
        16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
        2*(MW^2*MZ^2*(72 - 195*\[Beta] - 66*\[Beta]^2 + 130*\[Beta]^3 + 
            6*\[Beta]^4 - 35*\[Beta]^5) + 4*MW^4*(-36 + 75*\[Beta] + 
            6*\[Beta]^2 - 23*\[Beta]^3 + 4*\[Beta]^5) + 
          MZ^4*(-9 + 30*\[Beta] + 15*\[Beta]^2 - 29*\[Beta]^3 - 6*\[Beta]^4 + 
            19*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(54 - 15*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (108 - 93*\[Beta]^2 + 19*\[Beta]^4) + MZ^4*(27 - 39*\[Beta]^2 + 
            22*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (4*GF^2*MW^4*(\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2*(-1 + 2*\[Beta]^2 + 
            2*\[Beta]^4) + 2*MW^2*MZ^2*(22 - 25*\[Beta]^2 + 5*\[Beta]^6 - 
            2*\[Beta]^8) + 2*MW^4*(-71 + 32*\[Beta]^2 + 6*\[Beta]^4 - 
            4*\[Beta]^6 + \[Beta]^8)) - 2*\[Beta]*(-1 + \[Beta]^2)^2*
         (MW^2*MZ^2*(-39 + 25*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(15 - 5*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
        (MZ^4*(-1 + \[Beta]^2)^2*(9 - 6*\[Beta]^2 + 4*\[Beta]^4) + 
          4*MW^4*(36 - 42*\[Beta]^2 + 31*\[Beta]^4 - 8*\[Beta]^6 + 
            \[Beta]^8) - 2*MW^2*MZ^2*(36 - 69*\[Beta]^2 + 52*\[Beta]^4 - 
            23*\[Beta]^6 + 4*\[Beta]^8))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-60*MW^4*\[Beta]^2 - 
        9*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 76*MW^4*\[Beta]^3 + 
        29*MW^2*MZ^2*\[Beta]^3 + 2*MZ^4*\[Beta]^3 - 36*MW^4*\[Beta]^4 + 
        48*MW^2*MZ^2*\[Beta]^4 - 21*MZ^4*\[Beta]^4 + 36*MW^4*\[Beta]^5 - 
        30*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 + 24*MW^4*\[Beta]^6 - 
        39*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        13*MW^2*MZ^2*\[Beta]^7 - 5*MZ^4*\[Beta]^7 + 
        \[Beta]*(MW^2*MZ^2*(117 + 17*\[Beta] - 219*\[Beta]^2 - 25*\[Beta]^3 + 
            99*\[Beta]^4 + 10*\[Beta]^5 + 3*\[Beta]^6 - 8*\[Beta]^7) + 
          4*MW^4*(-45 + 14*\[Beta] + 66*\[Beta]^2 + 2*\[Beta]^3 - 
            21*\[Beta]^4 - 2*\[Beta]^5 + \[Beta]^7) + 
          MZ^4*(-18 - 10*\[Beta] + 45*\[Beta]^2 + 8*\[Beta]^3 - 
            24*\[Beta]^4 - 2*\[Beta]^5 - 3*\[Beta]^6 + 4*\[Beta]^7))*
         Cos[\[Theta]] + (MZ^4*(9 + 18*\[Beta] - 18*\[Beta]^2 - 
            31*\[Beta]^3 + 6*\[Beta]^4 + 21*\[Beta]^5 + 3*\[Beta]^6 - 
            8*\[Beta]^7) - 4*MW^4*(-36 - 45*\[Beta] + 27*\[Beta]^2 + 
            43*\[Beta]^3 - 9*\[Beta]^4 - 12*\[Beta]^5 + 2*\[Beta]^7) + 
          MW^2*MZ^2*(-72 - 117*\[Beta] + 99*\[Beta]^2 + 158*\[Beta]^3 - 
            24*\[Beta]^4 - 69*\[Beta]^5 - 3*\[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 144*MW^4*Cos[3*\[Theta]] + 
        72*MW^2*MZ^2*Cos[3*\[Theta]] - 9*MZ^4*Cos[3*\[Theta]] + 
        108*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        28*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 41*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 + 
        360*MW^4*\[Beta] - 234*MW^2*MZ^2*\[Beta] + 36*MZ^4*\[Beta] - 
        16*MW^4*\[Beta]^2 + 26*MW^2*MZ^2*\[Beta]^2 - MZ^4*\[Beta]^2 - 
        72*MW^4*\[Beta]^3 + 180*MW^2*MZ^2*\[Beta]^3 - 54*MZ^4*\[Beta]^3 - 
        16*MW^4*\[Beta]^4 + 2*MW^2*MZ^2*\[Beta]^4 + 5*MZ^4*\[Beta]^4 - 
        18*MW^2*MZ^2*\[Beta]^5 + 18*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 
        16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
        2*(4*MW^4*(108 + 75*\[Beta] - 18*\[Beta]^2 - 23*\[Beta]^3 + 
            4*\[Beta]^5) + MZ^4*(27 + 30*\[Beta] - 45*\[Beta]^2 - 
            29*\[Beta]^3 + 18*\[Beta]^4 + 19*\[Beta]^5) - 
          MW^2*MZ^2*(216 + 195*\[Beta] - 198*\[Beta]^2 - 130*\[Beta]^3 + 
            18*\[Beta]^4 + 35*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(54 - 15*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (108 - 93*\[Beta]^2 + 19*\[Beta]^4) + MZ^4*(27 - 39*\[Beta]^2 + 
            22*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-144*MW^4 + 72*MW^2*MZ^2 - 
        9*MZ^4 - 24*MW^4*\[Beta] - 6*MW^2*MZ^2*\[Beta] + 3*MZ^4*\[Beta] + 
        96*MW^4*\[Beta]^2 - 108*MW^2*MZ^2*\[Beta]^2 + 21*MZ^4*\[Beta]^2 + 
        16*MW^4*\[Beta]^3 - 5*MW^2*MZ^2*\[Beta]^3 - 2*MZ^4*\[Beta]^3 - 
        24*MW^4*\[Beta]^4 + 36*MW^2*MZ^2*\[Beta]^4 - 12*MZ^4*\[Beta]^4 - 
        4*MW^4*\[Beta]^5 + 5*MW^2*MZ^2*\[Beta]^5 - MZ^4*\[Beta]^5 + 
        (1 + \[Beta])*(MW^2*MZ^2*(72 - 45*\[Beta] - 55*\[Beta]^2 + 
            31*\[Beta]^3 + 5*\[Beta]^4 - 8*\[Beta]^5) + 
          4*MW^4*(-36 + 9*\[Beta] + 14*\[Beta]^2 - 5*\[Beta]^3 - \[Beta]^4 + 
            \[Beta]^5) + MZ^4*(-9 + 9*\[Beta] + 8*\[Beta]^2 - 11*\[Beta]^3 - 
            \[Beta]^4 + 4*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-33 + 35*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(21 - 7*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(3 - 7*\[Beta]^2 + 4*\[Beta]^4))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*(2*MW - MZ*Sqrt[1 - \[Beta]^2])*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])), 0, 0, 
     (4*GF^2*MW^4*(MZ^4*(-1 + \[Beta]^2)^2*(9 - 4*\[Beta]^2 + 2*\[Beta]^4) + 
        2*MW^4*(72 - 59*\[Beta]^2 + 29*\[Beta]^4 - 7*\[Beta]^6 + \[Beta]^8) - 
        2*MW^2*MZ^2*(36 - 61*\[Beta]^2 + 34*\[Beta]^4 - 11*\[Beta]^6 + 
          2*\[Beta]^8) - 2*\[Beta]*(MZ^4*(-1 + \[Beta]^2)^2*
           (-3 + 2*\[Beta]^2) + MW^2*MZ^2*(33 - 52*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6) + 2*MW^4*(-42 + 31*\[Beta]^2 - 8*\[Beta]^4 + 
            \[Beta]^6))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
      (27*(2*MW - MZ*Sqrt[1 - \[Beta]^2])*(2*MW + MZ*Sqrt[1 - \[Beta]^2])*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 24*MW^4*\[Beta] - 
        6*MW^2*MZ^2*\[Beta] + 3*MZ^4*\[Beta] - 96*MW^4*\[Beta]^2 + 
        108*MW^2*MZ^2*\[Beta]^2 - 21*MZ^4*\[Beta]^2 + 16*MW^4*\[Beta]^3 - 
        5*MW^2*MZ^2*\[Beta]^3 - 2*MZ^4*\[Beta]^3 + 24*MW^4*\[Beta]^4 - 
        36*MW^2*MZ^2*\[Beta]^4 + 12*MZ^4*\[Beta]^4 - 4*MW^4*\[Beta]^5 + 
        5*MW^2*MZ^2*\[Beta]^5 - MZ^4*\[Beta]^5 + (-1 + \[Beta])*
         (4*MW^4*(36 + 9*\[Beta] - 14*\[Beta]^2 - 5*\[Beta]^3 + \[Beta]^4 + 
            \[Beta]^5) + MZ^4*(9 + 9*\[Beta] - 8*\[Beta]^2 - 11*\[Beta]^3 + 
            \[Beta]^4 + 4*\[Beta]^5) - MW^2*MZ^2*(72 + 45*\[Beta] - 
            55*\[Beta]^2 - 31*\[Beta]^3 + 5*\[Beta]^4 + 8*\[Beta]^5))*
         Cos[\[Theta]] - \[Beta]*(MW^2*MZ^2*(-33 + 35*\[Beta]^2 - 
            8*\[Beta]^4) + 4*MW^4*(21 - 7*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(3 - 7*\[Beta]^2 + 4*\[Beta]^4))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*(2*MW - MZ*Sqrt[1 - \[Beta]^2])*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])), 0}, 
    {(-2*GF^2*MW^4*(-1 + \[Beta]^2)*(-432*MW^4 + 216*MW^2*MZ^2 - 27*MZ^4 + 
        100*MW^4*\[Beta]^2 - 14*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 + 
        44*MW^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^4 - 7*MZ^4*\[Beta]^4 - 
        28*MW^4*\[Beta]^6 + 44*MW^2*MZ^2*\[Beta]^6 - 16*MZ^4*\[Beta]^6 + 
        4*MW^4*\[Beta]^8 - 8*MW^2*MZ^2*\[Beta]^8 + 4*MZ^4*\[Beta]^8 - 
        2*\[Beta]*(MW^2*MZ^2*(351 - 298*\[Beta]^2 + 127*\[Beta]^4 - 
            16*\[Beta]^6) + 4*MW^4*(-135 + 77*\[Beta]^2 - 20*\[Beta]^4 + 
            2*\[Beta]^6) + MZ^4*(-54 + 53*\[Beta]^2 - 47*\[Beta]^4 + 
            8*\[Beta]^6))*Cos[\[Theta]] + 
        2*(MW^2*MZ^2*(144 - 153*\[Beta]^2 + 67*\[Beta]^4 - 8*\[Beta]^6) + 
          4*MW^4*(-72 + 45*\[Beta]^2 - 11*\[Beta]^4 + \[Beta]^6) + 
          MZ^4*(-18 + 27*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6))*
         Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 
        360*MW^4*\[Beta] - 234*MW^2*MZ^2*\[Beta] + 36*MZ^4*\[Beta] + 
        96*MW^4*\[Beta]^2 - 96*MW^2*MZ^2*\[Beta]^2 + 18*MZ^4*\[Beta]^2 - 
        440*MW^4*\[Beta]^3 + 256*MW^2*MZ^2*\[Beta]^3 - 14*MZ^4*\[Beta]^3 - 
        96*MW^4*\[Beta]^4 + 168*MW^2*MZ^2*\[Beta]^4 - 63*MZ^4*\[Beta]^4 + 
        176*MW^4*\[Beta]^5 - 178*MW^2*MZ^2*\[Beta]^5 + 38*MZ^4*\[Beta]^5 - 
        32*MW^4*\[Beta]^7 + 52*MW^2*MZ^2*\[Beta]^7 - 20*MZ^4*\[Beta]^7 + 
        (2*MW^2*MZ^2*(108 + 156*\[Beta] + 35*\[Beta]^2 - 144*\[Beta]^3 - 
            57*\[Beta]^4 - 12*\[Beta]^5 + 36*\[Beta]^6 - 16*\[Beta]^8) + 
          8*MW^4*(-54 - 60*\[Beta] + 23*\[Beta]^2 + 36*\[Beta]^3 + 
            6*\[Beta]^4 - 6*\[Beta]^6 + 2*\[Beta]^8) + 
          MZ^4*(-27 - 48*\[Beta] - 47*\[Beta]^2 + 72*\[Beta]^3 + 
            12*\[Beta]^4 + 24*\[Beta]^5 - 24*\[Beta]^6 + 16*\[Beta]^8))*
         Cos[\[Theta]] + (MZ^4*(9 + 84*\[Beta] - 6*\[Beta]^2 - 
            110*\[Beta]^3 - 15*\[Beta]^4 + 98*\[Beta]^5 - 32*\[Beta]^7) - 
          8*MW^4*(-18 - 105*\[Beta] + 12*\[Beta]^2 + 97*\[Beta]^3 - 
            28*\[Beta]^5 + 4*\[Beta]^7) + 2*MW^2*MZ^2*(-36 - 273*\[Beta] + 
            24*\[Beta]^2 + 326*\[Beta]^3 + 12*\[Beta]^4 - 161*\[Beta]^5 + 
            32*\[Beta]^7))*Cos[2*\[Theta]] - 432*MW^4*Cos[3*\[Theta]] + 
        216*MW^2*MZ^2*Cos[3*\[Theta]] - 27*MZ^4*Cos[3*\[Theta]] + 
        456*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 318*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 51*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        128*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 178*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 50*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        16*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 32*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 16*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-60*MW^4*\[Beta]^2 - 
        9*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 76*MW^4*\[Beta]^3 + 
        29*MW^2*MZ^2*\[Beta]^3 + 2*MZ^4*\[Beta]^3 - 36*MW^4*\[Beta]^4 + 
        48*MW^2*MZ^2*\[Beta]^4 - 21*MZ^4*\[Beta]^4 + 36*MW^4*\[Beta]^5 - 
        30*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 + 24*MW^4*\[Beta]^6 - 
        39*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        13*MW^2*MZ^2*\[Beta]^7 - 5*MZ^4*\[Beta]^7 + 
        \[Beta]*(MW^2*MZ^2*(117 + 17*\[Beta] - 219*\[Beta]^2 - 25*\[Beta]^3 + 
            99*\[Beta]^4 + 10*\[Beta]^5 + 3*\[Beta]^6 - 8*\[Beta]^7) + 
          4*MW^4*(-45 + 14*\[Beta] + 66*\[Beta]^2 + 2*\[Beta]^3 - 
            21*\[Beta]^4 - 2*\[Beta]^5 + \[Beta]^7) + 
          MZ^4*(-18 - 10*\[Beta] + 45*\[Beta]^2 + 8*\[Beta]^3 - 
            24*\[Beta]^4 - 2*\[Beta]^5 - 3*\[Beta]^6 + 4*\[Beta]^7))*
         Cos[\[Theta]] + (MZ^4*(9 + 18*\[Beta] - 18*\[Beta]^2 - 
            31*\[Beta]^3 + 6*\[Beta]^4 + 21*\[Beta]^5 + 3*\[Beta]^6 - 
            8*\[Beta]^7) - 4*MW^4*(-36 - 45*\[Beta] + 27*\[Beta]^2 + 
            43*\[Beta]^3 - 9*\[Beta]^4 - 12*\[Beta]^5 + 2*\[Beta]^7) + 
          MW^2*MZ^2*(-72 - 117*\[Beta] + 99*\[Beta]^2 + 158*\[Beta]^3 - 
            24*\[Beta]^4 - 69*\[Beta]^5 - 3*\[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 144*MW^4*Cos[3*\[Theta]] + 
        72*MW^2*MZ^2*Cos[3*\[Theta]] - 9*MZ^4*Cos[3*\[Theta]] + 
        108*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 99*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        28*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 41*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 13*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/27*(GF^2*MW^4*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 120*MW^4*\[Beta] - 
         78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] + 12*MW^4*\[Beta]^2 + 
         111*MW^2*MZ^2*\[Beta]^2 - 42*MZ^4*\[Beta]^2 + 288*MW^4*\[Beta]^3 - 
         66*MW^2*MZ^2*\[Beta]^3 - 6*MZ^4*\[Beta]^3 + 220*MW^4*\[Beta]^4 - 
         254*MW^2*MZ^2*\[Beta]^4 + 43*MZ^4*\[Beta]^4 - 216*MW^4*\[Beta]^5 + 
         54*MW^2*MZ^2*\[Beta]^5 + 36*MZ^4*\[Beta]^5 - 64*MW^4*\[Beta]^6 + 
         107*MW^2*MZ^2*\[Beta]^6 - 16*MZ^4*\[Beta]^6 + 
         42*MW^2*MZ^2*\[Beta]^7 - 42*MZ^4*\[Beta]^7 + 24*MW^4*\[Beta]^8 - 
         48*MW^2*MZ^2*\[Beta]^8 + 24*MZ^4*\[Beta]^8 - \[Beta]*(1 + \[Beta])*
          (4*MW^4*(-135 + 117*\[Beta] + 131*\[Beta]^2 - 41*\[Beta]^3 - 
             76*\[Beta]^4 + 28*\[Beta]^5) + MZ^4*(-54 - 6*\[Beta] + 
             41*\[Beta]^2 + 169*\[Beta]^3 - 211*\[Beta]^4 + 61*\[Beta]^5) - 
           MW^2*MZ^2*(-351 + 93*\[Beta] + 466*\[Beta]^2 + 194*\[Beta]^3 - 
             551*\[Beta]^4 + 173*\[Beta]^5))*Cos[\[Theta]] + 
         (8*MW^4*(-18 - 135*\[Beta] + 29*\[Beta]^2 + 156*\[Beta]^3 - 
             15*\[Beta]^4 - 45*\[Beta]^5 + 3*\[Beta]^6 + \[Beta]^8) + 
           MZ^4*(-9 - 108*\[Beta] - 17*\[Beta]^2 + 246*\[Beta]^3 + 
             9*\[Beta]^4 - 132*\[Beta]^5 + 9*\[Beta]^6 - 6*\[Beta]^7 + 
             8*\[Beta]^8) - 2*MW^2*MZ^2*(-36 - 351*\[Beta] + 4*\[Beta]^2 + 
             567*\[Beta]^3 + 12*\[Beta]^4 - 237*\[Beta]^5 + 12*\[Beta]^6 - 
             3*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] + 
         576*MW^4*Cos[3*\[Theta]] - 288*MW^2*MZ^2*Cos[3*\[Theta]] + 
         36*MZ^4*Cos[3*\[Theta]] + 420*MW^4*\[Beta]*Cos[3*\[Theta]] - 
         273*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 42*MZ^4*\[Beta]*
          Cos[3*\[Theta]] - 648*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         450*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 416*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
         385*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 77*MZ^4*\[Beta]^3*
          Cos[3*\[Theta]] + 168*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         180*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 30*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 108*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
         171*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 54*MZ^4*\[Beta]^5*
          Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         6*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
          Cos[3*\[Theta]] + 35*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
         19*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 288*MW^4*Cos[4*\[Theta]] + 
         144*MW^2*MZ^2*Cos[4*\[Theta]] - 18*MZ^4*Cos[4*\[Theta]] + 
         300*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 231*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 39*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         68*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 118*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 32*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/27*(Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*
        (720*MW^4 - 360*MW^2*MZ^2 + 45*MZ^4 + 840*MW^4*\[Beta] - 
         546*MW^2*MZ^2*\[Beta] + 84*MZ^4*\[Beta] - 336*MW^4*\[Beta]^2 + 
         108*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 232*MW^4*\[Beta]^3 + 
         380*MW^2*MZ^2*\[Beta]^3 - 94*MZ^4*\[Beta]^3 - 240*MW^4*\[Beta]^4 + 
         312*MW^2*MZ^2*\[Beta]^4 - 135*MZ^4*\[Beta]^4 + 32*MW^4*\[Beta]^5 - 
         82*MW^2*MZ^2*\[Beta]^5 + 50*MZ^4*\[Beta]^5 + 96*MW^4*\[Beta]^6 - 
         156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 + 
         (-8*MW^4*(126 + 270*\[Beta] - 31*\[Beta]^2 - 192*\[Beta]^3 - 
             2*\[Beta]^4 + 42*\[Beta]^5 + 2*\[Beta]^6) + 
           2*MW^2*MZ^2*(252 + 702*\[Beta] - 107*\[Beta]^2 - 822*\[Beta]^3 + 
             29*\[Beta]^4 + 210*\[Beta]^5 + 16*\[Beta]^6 + 6*\[Beta]^7) - 
           MZ^4*(63 + 216*\[Beta] - 29*\[Beta]^2 - 396*\[Beta]^3 + 
             20*\[Beta]^4 + 120*\[Beta]^5 + 16*\[Beta]^6 + 12*\[Beta]^7))*
          Cos[\[Theta]] + (8*MW^4*(162 + 75*\[Beta] - 90*\[Beta]^2 - 
             23*\[Beta]^3 + 18*\[Beta]^4 + 4*\[Beta]^5) - 
           2*MW^2*MZ^2*(324 + 195*\[Beta] - 342*\[Beta]^2 - 130*\[Beta]^3 + 
             60*\[Beta]^4 + 35*\[Beta]^5 + 6*\[Beta]^6) + 
           MZ^4*(81 + 60*\[Beta] - 126*\[Beta]^2 - 58*\[Beta]^3 + 
             21*\[Beta]^4 + 38*\[Beta]^5 + 12*\[Beta]^6))*Cos[2*\[Theta]] - 
         432*MW^4*Cos[3*\[Theta]] + 216*MW^2*MZ^2*Cos[3*\[Theta]] - 
         27*MZ^4*Cos[3*\[Theta]] + 120*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         186*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 39*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         38*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 22*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sin[\[Theta]])/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (2*GF^2*MW^4*(4*MW^4*(-36 + 23*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6) - 
        4*MW^2*MZ^2*(-18 + 25*\[Beta]^2 - 9*\[Beta]^4 + 2*\[Beta]^6) + 
        MZ^4*(-9 + 17*\[Beta]^2 - 12*\[Beta]^4 + 4*\[Beta]^6) - 
        2*\[Beta]*(MW^2*MZ^2*(-33 + 35*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(21 - 7*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(3 - 7*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]])*
       Sin[\[Theta]]^2)/(27*(-MZ + (2*MW)/Sqrt[1 - \[Beta]^2])*
       (MZ + (2*MW)/Sqrt[1 - \[Beta]^2])*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])), 0, 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
        24*MW^4*\[Beta] - 6*MW^2*MZ^2*\[Beta] + 3*MZ^4*\[Beta] - 
        96*MW^4*\[Beta]^2 + 108*MW^2*MZ^2*\[Beta]^2 - 21*MZ^4*\[Beta]^2 + 
        16*MW^4*\[Beta]^3 - 5*MW^2*MZ^2*\[Beta]^3 - 2*MZ^4*\[Beta]^3 + 
        24*MW^4*\[Beta]^4 - 36*MW^2*MZ^2*\[Beta]^4 + 12*MZ^4*\[Beta]^4 - 
        4*MW^4*\[Beta]^5 + 5*MW^2*MZ^2*\[Beta]^5 - MZ^4*\[Beta]^5 + 
        (-1 + \[Beta])*(4*MW^4*(36 + 9*\[Beta] - 14*\[Beta]^2 - 5*\[Beta]^3 + 
            \[Beta]^4 + \[Beta]^5) + MZ^4*(9 + 9*\[Beta] - 8*\[Beta]^2 - 
            11*\[Beta]^3 + \[Beta]^4 + 4*\[Beta]^5) - 
          MW^2*MZ^2*(72 + 45*\[Beta] - 55*\[Beta]^2 - 31*\[Beta]^3 + 
            5*\[Beta]^4 + 8*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-33 + 35*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(21 - 7*\[Beta]^2 + \[Beta]^4) + 
          MZ^4*(3 - 7*\[Beta]^2 + 4*\[Beta]^4))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*(2*MW - MZ*Sqrt[1 - \[Beta]^2])*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])), 0, 
     (GF^2*MW^4*(432*MW^4 - 216*MW^2*MZ^2 + 27*MZ^4 + 24*MW^4*\[Beta] - 
        102*MW^2*MZ^2*\[Beta] + 24*MZ^4*\[Beta] - 552*MW^4*\[Beta]^2 + 
        384*MW^2*MZ^2*\[Beta]^2 - 48*MZ^4*\[Beta]^2 + 72*MW^4*\[Beta]^3 + 
        108*MW^2*MZ^2*\[Beta]^3 - 54*MZ^4*\[Beta]^3 + 144*MW^4*\[Beta]^4 - 
        216*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 - 
        30*MW^2*MZ^2*\[Beta]^5 + 30*MZ^4*\[Beta]^5 - 24*MW^4*\[Beta]^6 + 
        48*MW^2*MZ^2*\[Beta]^6 - 24*MZ^4*\[Beta]^6 + 
        (MW^2*MZ^2*(288 + 81*\[Beta] - 576*\[Beta]^2 - 2*\[Beta]^3 + 
            288*\[Beta]^4 - 67*\[Beta]^5) + MZ^4*(-36 - 27*\[Beta] + 
            96*\[Beta]^2 + 16*\[Beta]^3 - 60*\[Beta]^4 + 11*\[Beta]^5) + 
          4*MW^4*(-144 + 27*\[Beta] + 192*\[Beta]^2 - 53*\[Beta]^3 - 
            48*\[Beta]^4 + 14*\[Beta]^5))*Cos[\[Theta]] + 
        (MZ^4*(9 - 16*\[Beta]^2 - 18*\[Beta]^3 + 15*\[Beta]^4 + 
            18*\[Beta]^5 - 8*\[Beta]^6) - 8*MW^4*(-18 + 27*\[Beta] + 
            23*\[Beta]^2 - 15*\[Beta]^3 - 6*\[Beta]^4 + \[Beta]^6) + 
          2*MW^2*MZ^2*(-36 + 27*\[Beta] + 64*\[Beta]^2 - 6*\[Beta]^3 - 
            36*\[Beta]^4 - 9*\[Beta]^5 + 8*\[Beta]^6))*Cos[2*\[Theta]] + 
        84*MW^4*\[Beta]*Cos[3*\[Theta]] - 33*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] + 3*MZ^4*\[Beta]*Cos[3*\[Theta]] - 
        44*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 34*MW^2*MZ^2*\[Beta]^3*
         Cos[3*\[Theta]] - 8*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 
        8*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 13*MW^2*MZ^2*\[Beta]^5*
         Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^5*Cos[3*\[Theta]]))/
      (27*(2*MW - MZ*Sqrt[1 - \[Beta]^2])*(2*MW + MZ*Sqrt[1 - \[Beta]^2])*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0}, 
    {-1/27*(Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*
        (144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 120*MW^4*\[Beta] - 
         78*MW^2*MZ^2*\[Beta] + 12*MZ^4*\[Beta] - 312*MW^4*\[Beta]^2 + 
         198*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 - 544*MW^4*\[Beta]^3 + 
         194*MW^2*MZ^2*\[Beta]^3 + 26*MZ^4*\[Beta]^3 + 24*MW^4*\[Beta]^4 - 
         96*MW^2*MZ^2*\[Beta]^4 + 27*MZ^4*\[Beta]^4 + 248*MW^4*\[Beta]^5 - 
         226*MW^2*MZ^2*\[Beta]^5 + 32*MZ^4*\[Beta]^5 + 48*MW^4*\[Beta]^6 - 
         78*MW^2*MZ^2*\[Beta]^6 + 30*MZ^4*\[Beta]^6 - 48*MW^4*\[Beta]^7 + 
         78*MW^2*MZ^2*\[Beta]^7 - 30*MZ^4*\[Beta]^7 + 
         (2*MW^2*MZ^2*(36 + 117*\[Beta] + 106*\[Beta]^2 - 195*\[Beta]^3 - 
             100*\[Beta]^4 + 123*\[Beta]^5 + 46*\[Beta]^6 + 3*\[Beta]^7 - 
             24*\[Beta]^8) + 8*MW^4*(-18 - 45*\[Beta] + 19*\[Beta]^2 + 
             42*\[Beta]^3 + 8*\[Beta]^4 - 21*\[Beta]^5 - 8*\[Beta]^6 + 
             3*\[Beta]^8) + MZ^4*(-9 - 36*\[Beta] - 85*\[Beta]^2 + 
             90*\[Beta]^3 + 28*\[Beta]^4 - 96*\[Beta]^5 - 28*\[Beta]^6 - 
             6*\[Beta]^7 + 24*\[Beta]^8))*Cos[\[Theta]] + 
         (MZ^4*(27 + 96*\[Beta] - 54*\[Beta]^2 - 136*\[Beta]^3 + 
             33*\[Beta]^4 + 128*\[Beta]^5 + 6*\[Beta]^6 - 48*\[Beta]^7) - 
           8*MW^4*(-54 - 120*\[Beta] + 27*\[Beta]^2 + 134*\[Beta]^3 - 
             9*\[Beta]^4 - 40*\[Beta]^5 + 6*\[Beta]^7) + 
           2*MW^2*MZ^2*(-108 - 312*\[Beta] + 135*\[Beta]^2 + 424*\[Beta]^3 - 
             48*\[Beta]^4 - 224*\[Beta]^5 - 3*\[Beta]^6 + 48*\[Beta]^7))*
          Cos[2*\[Theta]] - 432*MW^4*Cos[3*\[Theta]] + 
         216*MW^2*MZ^2*Cos[3*\[Theta]] - 27*MZ^4*Cos[3*\[Theta]] + 
         624*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 57*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         184*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 248*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 64*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         24*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*(1008*MW^4 - 504*MW^2*MZ^2 + 63*MZ^4 + 960*MW^4*\[Beta] - 
        624*MW^2*MZ^2*\[Beta] + 96*MZ^4*\[Beta] - 88*MW^4*\[Beta]^2 + 
        368*MW^2*MZ^2*\[Beta]^2 - 82*MZ^4*\[Beta]^2 - 1920*MW^4*\[Beta]^3 + 
        1296*MW^2*MZ^2*\[Beta]^3 - 240*MZ^4*\[Beta]^3 - 392*MW^4*\[Beta]^4 + 
        352*MW^2*MZ^2*\[Beta]^4 + 31*MZ^4*\[Beta]^4 + 960*MW^4*\[Beta]^5 - 
        528*MW^2*MZ^2*\[Beta]^5 - 240*MW^4*\[Beta]^6 + 
        96*MW^2*MZ^2*\[Beta]^6 - 72*MZ^4*\[Beta]^6 - 
        144*MW^2*MZ^2*\[Beta]^7 + 144*MZ^4*\[Beta]^7 + 56*MW^4*\[Beta]^8 - 
        40*MW^2*MZ^2*\[Beta]^8 - 16*MZ^4*\[Beta]^8 - 24*MW^4*\[Beta]^10 + 
        48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 + 
        4*(4*MW^4*(-36 - 60*\[Beta] + 36*\[Beta]^2 + 91*\[Beta]^3 + 
            84*\[Beta]^4 - 17*\[Beta]^5 - 48*\[Beta]^6 + 3*\[Beta]^7 + 
            3*\[Beta]^9) - 4*MW^2*MZ^2*(-18 - 39*\[Beta] - 33*\[Beta]^2 + 
            38*\[Beta]^3 + 144*\[Beta]^4 + 5*\[Beta]^5 - 93*\[Beta]^6 + 
            6*\[Beta]^7 + 6*\[Beta]^9) + MZ^4*(-9 - 24*\[Beta] - 
            42*\[Beta]^2 - 14*\[Beta]^3 + 195*\[Beta]^4 + 34*\[Beta]^5 - 
            144*\[Beta]^6 + 12*\[Beta]^7 + 12*\[Beta]^9))*Cos[\[Theta]] + 
        8*\[Beta]*(MW^4*(360 + 27*\[Beta] - 528*\[Beta]^2 - 114*\[Beta]^3 + 
            168*\[Beta]^4 + 78*\[Beta]^5 - 26*\[Beta]^7 + 3*\[Beta]^9) + 
          MZ^4*(36 + 45*\[Beta] - 90*\[Beta]^2 - 45*\[Beta]^3 + 
            48*\[Beta]^4 + 24*\[Beta]^5 + 6*\[Beta]^6 - 17*\[Beta]^7 + 
            3*\[Beta]^9) - MW^2*MZ^2*(234 + 153*\[Beta] - 438*\[Beta]^2 - 
            177*\[Beta]^3 + 198*\[Beta]^4 + 93*\[Beta]^5 + 6*\[Beta]^6 - 
            43*\[Beta]^7 + 6*\[Beta]^9))*Cos[2*\[Theta]] - 
        1728*MW^4*Cos[3*\[Theta]] + 864*MW^2*MZ^2*Cos[3*\[Theta]] - 
        108*MZ^4*Cos[3*\[Theta]] - 2880*MW^4*\[Beta]*Cos[3*\[Theta]] + 
        1872*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] - 288*MZ^4*\[Beta]*
         Cos[3*\[Theta]] + 1728*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
        1296*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 216*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 4176*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 
        3168*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 504*MZ^4*\[Beta]^3*
         Cos[3*\[Theta]] - 576*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
        384*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 60*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 2032*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 
        2192*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] - 520*MZ^4*\[Beta]^5*
         Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
        48*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 464*MW^4*\[Beta]^7*
         Cos[3*\[Theta]] - 736*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 
        272*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^9*
         Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^9*Cos[3*\[Theta]] - 
        48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 1296*MW^4*Cos[4*\[Theta]] - 
        648*MW^2*MZ^2*Cos[4*\[Theta]] + 81*MZ^4*Cos[4*\[Theta]] - 
        2304*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 1368*MW^2*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 198*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        1176*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 1128*MW^2*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 249*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        256*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 392*MW^2*MZ^2*\[Beta]^6*
         Cos[4*\[Theta]] - 136*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
        24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^8*
         Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
      (108*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 + 
        360*MW^4*\[Beta] - 234*MW^2*MZ^2*\[Beta] + 36*MZ^4*\[Beta] - 
        16*MW^4*\[Beta]^2 + 26*MW^2*MZ^2*\[Beta]^2 - MZ^4*\[Beta]^2 - 
        72*MW^4*\[Beta]^3 + 180*MW^2*MZ^2*\[Beta]^3 - 54*MZ^4*\[Beta]^3 - 
        16*MW^4*\[Beta]^4 + 2*MW^2*MZ^2*\[Beta]^4 + 5*MZ^4*\[Beta]^4 - 
        18*MW^2*MZ^2*\[Beta]^5 + 18*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 
        16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
        2*(4*MW^4*(108 + 75*\[Beta] - 18*\[Beta]^2 - 23*\[Beta]^3 + 
            4*\[Beta]^5) + MZ^4*(27 + 30*\[Beta] - 45*\[Beta]^2 - 
            29*\[Beta]^3 + 18*\[Beta]^4 + 19*\[Beta]^5) - 
          MW^2*MZ^2*(216 + 195*\[Beta] - 198*\[Beta]^2 - 130*\[Beta]^3 + 
            18*\[Beta]^4 + 35*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(54 - 15*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (108 - 93*\[Beta]^2 + 19*\[Beta]^4) + MZ^4*(27 - 39*\[Beta]^2 + 
            22*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/27*(Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*
        (720*MW^4 - 360*MW^2*MZ^2 + 45*MZ^4 + 840*MW^4*\[Beta] - 
         546*MW^2*MZ^2*\[Beta] + 84*MZ^4*\[Beta] - 336*MW^4*\[Beta]^2 + 
         108*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 232*MW^4*\[Beta]^3 + 
         380*MW^2*MZ^2*\[Beta]^3 - 94*MZ^4*\[Beta]^3 - 240*MW^4*\[Beta]^4 + 
         312*MW^2*MZ^2*\[Beta]^4 - 135*MZ^4*\[Beta]^4 + 32*MW^4*\[Beta]^5 - 
         82*MW^2*MZ^2*\[Beta]^5 + 50*MZ^4*\[Beta]^5 + 96*MW^4*\[Beta]^6 - 
         156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 + 
         (-8*MW^4*(126 + 270*\[Beta] - 31*\[Beta]^2 - 192*\[Beta]^3 - 
             2*\[Beta]^4 + 42*\[Beta]^5 + 2*\[Beta]^6) + 
           2*MW^2*MZ^2*(252 + 702*\[Beta] - 107*\[Beta]^2 - 822*\[Beta]^3 + 
             29*\[Beta]^4 + 210*\[Beta]^5 + 16*\[Beta]^6 + 6*\[Beta]^7) - 
           MZ^4*(63 + 216*\[Beta] - 29*\[Beta]^2 - 396*\[Beta]^3 + 
             20*\[Beta]^4 + 120*\[Beta]^5 + 16*\[Beta]^6 + 12*\[Beta]^7))*
          Cos[\[Theta]] + (8*MW^4*(162 + 75*\[Beta] - 90*\[Beta]^2 - 
             23*\[Beta]^3 + 18*\[Beta]^4 + 4*\[Beta]^5) - 
           2*MW^2*MZ^2*(324 + 195*\[Beta] - 342*\[Beta]^2 - 130*\[Beta]^3 + 
             60*\[Beta]^4 + 35*\[Beta]^5 + 6*\[Beta]^6) + 
           MZ^4*(81 + 60*\[Beta] - 126*\[Beta]^2 - 58*\[Beta]^3 + 
             21*\[Beta]^4 + 38*\[Beta]^5 + 12*\[Beta]^6))*Cos[2*\[Theta]] - 
         432*MW^4*Cos[3*\[Theta]] + 216*MW^2*MZ^2*Cos[3*\[Theta]] - 
         27*MZ^4*Cos[3*\[Theta]] + 120*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         186*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 39*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         38*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 22*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sin[\[Theta]])/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*(2448*MW^4 - 1224*MW^2*MZ^2 + 153*MZ^4 - 2880*MW^4*\[Beta] + 
        1872*MW^2*MZ^2*\[Beta] - 288*MZ^4*\[Beta] + 1480*MW^4*\[Beta]^2 + 
        1096*MW^2*MZ^2*\[Beta]^2 - 398*MZ^4*\[Beta]^2 + 5760*MW^4*\[Beta]^3 - 
        3888*MW^2*MZ^2*\[Beta]^3 + 720*MZ^4*\[Beta]^3 + 344*MW^4*\[Beta]^4 - 
        400*MW^2*MZ^2*\[Beta]^4 + 281*MZ^4*\[Beta]^4 - 2880*MW^4*\[Beta]^5 + 
        1584*MW^2*MZ^2*\[Beta]^5 - 432*MW^4*\[Beta]^6 + 
        456*MW^2*MZ^2*\[Beta]^6 - 24*MZ^4*\[Beta]^6 + 
        432*MW^2*MZ^2*\[Beta]^7 - 432*MZ^4*\[Beta]^7 + 184*MW^4*\[Beta]^8 - 
        296*MW^2*MZ^2*\[Beta]^8 + 112*MZ^4*\[Beta]^8 - 24*MW^4*\[Beta]^10 + 
        48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 + 
        4*(4*MW^4*(108 + 150*\[Beta] - 108*\[Beta]^2 - 301*\[Beta]^3 - 
            252*\[Beta]^4 + 173*\[Beta]^5 + 144*\[Beta]^6 - 45*\[Beta]^7 + 
            3*\[Beta]^9) - 2*MW^2*MZ^2*(108 + 195*\[Beta] + 198*\[Beta]^2 - 
            385*\[Beta]^3 - 864*\[Beta]^4 + 281*\[Beta]^5 + 558*\[Beta]^6 - 
            135*\[Beta]^7 + 12*\[Beta]^9) + MZ^4*(27 + 60*\[Beta] + 
            126*\[Beta]^2 - 88*\[Beta]^3 - 585*\[Beta]^4 + 86*\[Beta]^5 + 
            432*\[Beta]^6 - 90*\[Beta]^7 + 12*\[Beta]^9))*Cos[\[Theta]] + 
        8*(MW^2*MZ^2*(216 + 702*\[Beta] - 129*\[Beta]^2 - 1314*\[Beta]^3 - 
            15*\[Beta]^4 + 594*\[Beta]^5 - 45*\[Beta]^6 + 18*\[Beta]^7 + 
            11*\[Beta]^8 - 6*\[Beta]^10) + MW^4*(-432 - 1080*\[Beta] + 
            51*\[Beta]^2 + 1584*\[Beta]^3 - 66*\[Beta]^4 - 504*\[Beta]^5 + 
            54*\[Beta]^6 - 10*\[Beta]^8 + 3*\[Beta]^10) + 
          MZ^4*(-27 - 108*\[Beta] + 24*\[Beta]^2 + 270*\[Beta]^3 - 
            18*\[Beta]^4 - 144*\[Beta]^5 + 9*\[Beta]^6 - 18*\[Beta]^7 - 
            \[Beta]^8 + 3*\[Beta]^10))*Cos[2*\[Theta]] + 
        5184*MW^4*Cos[3*\[Theta]] - 2592*MW^2*MZ^2*Cos[3*\[Theta]] + 
        324*MZ^4*Cos[3*\[Theta]] + 1440*MW^4*\[Beta]*Cos[3*\[Theta]] - 
        936*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 144*MZ^4*\[Beta]*
         Cos[3*\[Theta]] - 5184*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
        3888*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 648*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 816*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
        696*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 96*MZ^4*\[Beta]^3*
         Cos[3*\[Theta]] + 1728*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
        1152*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 464*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 
        136*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 40*MZ^4*\[Beta]^5*
         Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
        144*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 208*MW^4*\[Beta]^7*
         Cos[3*\[Theta]] - 248*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 
        40*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^9*
         Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^9*Cos[3*\[Theta]] - 
        48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] - 1296*MW^4*Cos[4*\[Theta]] + 
        648*MW^2*MZ^2*Cos[4*\[Theta]] - 81*MZ^4*Cos[4*\[Theta]] + 
        288*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 576*MW^2*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 126*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        312*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 120*MW^2*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 57*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        128*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 160*MW^2*MZ^2*\[Beta]^6*
         Cos[4*\[Theta]] - 32*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
        24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^8*
         Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
      (324*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}}


==> anc/Diboson_Rmat/dd_zz/AEFT.dat <==
AEFTtab = {{cpDC, (4*Sqrt[2]*GF*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 
        17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpWB, (32*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
        30*MW^2*MZ^4 + 7*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1, (8*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2, (8*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221, (-8*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpqMi, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpq3i, (-32*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpd, (-128*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC^2, -1/2187*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
        (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
         \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
        10*MW^2*MZ^4 + 7*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpDC, (4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpDC, (4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpDC, (4*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpqMi, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpq3i, (16*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpd*cpDC, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpWB^2, (64*MW^2*(MW - MZ)*(MW + MZ)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
        30*MW^2*MZ^4 - 7*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
        30*MW^2*MZ^4 - 7*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
        30*MW^2*MZ^4 + 7*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpqMi*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpq3i*cpWB, (-128*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpd*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1^2, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*c3pl2, (-8*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cll1221, (8*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpqMi, (16*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpq3i, (32*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2^2, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cll1221, (8*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpqMi, (16*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpq3i, (32*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221^2, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpqMi, (-16*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpq3i, (-32*(2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpd, (128*(-MW + MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpqMi^2, (-16*(2*MW^2 + MZ^2)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpq3i*cpqMi, (-64*(2*MW^2 + MZ^2)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
    {cpq3i^2, (-64*(2*MW^2 + MZ^2)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
    {cpd^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}


==> anc/Diboson_Rmat/dd_zz/ASM.dat <==
ASM = (-8*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
      17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
      \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
      \[Beta]^4*Cos[4*\[Theta]]))/(2187*MZ^4*
     (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)


==> anc/Diboson_Rmat/dd_zz/RmatrixSM.dat <==
RmatrixSM = 
   {{((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*
         (4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s))^(3/2)*Csc[\[Theta]/2]^2*
         ((GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                 s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                 s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                 s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                 s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                 s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s)*(-2*MZ^2 + s - 
          Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (64*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + Sqrt[-((4*MZ^2 - s)*s)] - 
          2*t)*(2*MZ^2*s - s^2 + 2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + Sqrt[-((4*MZ^2 - s)*s)] - 
          2*t)*(2*MZ^2*s - s^2 + 2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*
         s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (64*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + Sqrt[-((4*MZ^2 - s)*s)] - 
          2*t)*(2*MZ^2*s - s^2 + 2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + Sqrt[-((4*MZ^2 - s)*s)] - 
          2*t)*(2*MZ^2*s - s^2 + 2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])))*
         Csc[\[Theta]/2]^2)/(9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*
         s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*
         s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*
         s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
              (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((16*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*
         s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
         Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s)*
         (-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*(-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
             (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*(-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
             (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (64*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + Sqrt[-((4*MZ^2 - s)*s)] - 
          2*t)*(2*MZ^2*s - s^2 + 2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*(-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
             (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW^2 + MZ^2)^2*Sqrt[s]*(2*MZ^2 - s + Sqrt[-((4*MZ^2 - s)*s)] - 
          2*t)*(2*MZ^2*s - s^2 + 2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (16*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(2*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (32*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         Csc[\[Theta]/2]^2*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}}


==> anc/Diboson_Rmat/dd_zz/aitildeEFT.dat <==
aiTildeEFTtab = 
   {{{cpDC, (4*GF*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 
         96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
         108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         9*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (16*GF*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (32*GF*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (128*GF*(-MW + MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((24*MW^4*MZ^4 - 15*MZ^8 - 48*MW^4*MZ^4*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(8*MW^4 - 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Sqrt[2]*Lambda^4*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 + 6*MW^2*MZ^4 - 
         9*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 - 12*MW^2*MZ^4*\[Beta]^2 + 
         18*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 + 
         18*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-1 - \[Beta]^2 + 
           3*\[Beta]^4)*Cos[\[Theta]] + 6*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 
           3*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 
         96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
         108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (-2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (-8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-32*MW^2*(-MW^2 + MZ^2)*(-12*MW^2*MZ^2 + 3*MZ^4 + 
         24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 36*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 - (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 4*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
      (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (-4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (-8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (-8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (8*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
     {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
     {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
     {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
     {cpd^2, 0}}, {{cpDC, (GF*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 
         17*MZ^8 + 384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
         336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
         68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
         84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 288*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[2]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/729*(Sqrt[2]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
          672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
          128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
          224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
          96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
          168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/729*(Sqrt[2]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
          672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
          128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
          224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
          96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
          168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (64*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (-32*MW^8 + 40*MW^4*MZ^4 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        480*MW^4*MZ^4*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        160*MW^4*MZ^4*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        120*MW^4*MZ^4*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 4*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 7*MZ^6 + 192*MW^6*\[Beta]^2 - 
         48*MW^4*MZ^2*\[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 
         84*MZ^6*\[Beta]^2 - 64*MW^6*\[Beta]^4 + 16*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         12*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 12*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 96*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^6*\[Beta]^2*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 21*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
        336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
        84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
        336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
        84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
        84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
        12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 288*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 4*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 48*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 16*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 12*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 + 
         12*MZ^2*(-4*MW^2 + MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         12*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        Cos[\[Theta]/2]^2*(1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, -1/729*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, -1/729*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpq3i*cpqMi, 
      (-32*(2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (-32*(2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (32*(MW - MZ)^2*(MW + MZ)^2*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, (2*Sqrt[2]*GF*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (-64*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, -1/1458*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-128*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpqMi, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpqMi, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-32*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (-32*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (-32*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
     {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
     {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
     {cpd^2, 0}}, {{cpDC, (4*GF*(-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
         96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 - 144*MW^6*MZ^2*\[Beta]^4 + 
         108*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         9*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-16*GF*(2*MW^2 + MZ^2)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-32*GF*(2*MW^2 + MZ^2)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (128*GF*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(-8*MW^4 + 5*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
         9*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 - 
         18*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-1 - \[Beta]^2 + 
           3*\[Beta]^4)*Cos[\[Theta]] + 6*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 
           3*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 
         96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
         108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (-2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(-MW^2 + MZ^2)*(-12*MW^2*MZ^2 + 3*MZ^4 + 
         24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 36*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 9*MZ^6 + 
         72*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
         18*MZ^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^4 + 
         54*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (-4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (-4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (-8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (32*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
     {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
     {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
     {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
     {cpd^2, 0}}, {{cpDC, (GF*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
         17*MZ^8 - 384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
         336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
         64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
         68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
         84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
         36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[6]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (4*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 - 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/729*(Sqrt[2/3]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 
          120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
          672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
          128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
          224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
          96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
          168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
          36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-2*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-4*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (-16*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 384*MW^8*\[Beta]^2 + 
        480*MW^4*MZ^4*\[Beta]^2 - 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        160*MW^4*MZ^4*\[Beta]^4 + 68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 
        120*MW^4*MZ^4*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(5832*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 4*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 7*MZ^6 + 192*MW^6*\[Beta]^2 - 
         48*MW^4*MZ^2*\[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 
         84*MZ^6*\[Beta]^2 - 64*MW^6*\[Beta]^4 + 16*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         12*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^6*\[Beta]^2*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 21*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/
       (729*Sqrt[3]*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
      (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
        84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
        84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
        336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
        84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
        36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, ((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
      (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
      (-8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpWB^2, 
      (8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 4*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 48*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 16*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 12*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 - 
         36*MZ^2*(-4*MW^2 + MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         12*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 84*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 - 120*MW^2*MZ^4*
          \[Beta]^4 + 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 + 90*MW^2*MZ^4*\[Beta]^6 - 
         21*MZ^6*\[Beta]^6 + 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 84*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 - 120*MW^2*MZ^4*
          \[Beta]^4 + 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 + 90*MW^2*MZ^4*\[Beta]^6 - 
         21*MZ^6*\[Beta]^6 + 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 - 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 - 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
        672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
        224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
        168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpqMi, (2*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpq3i, 
      (4*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (16*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2^2, 
      (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
        672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
        224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
        168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpqMi, (2*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpq3i, 
      (4*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (16*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221^2, 
      (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-2*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
      (-4*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (16*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpqMi^2, 
      (-2*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-8*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cpd*cpqMi, 0}, {cpq3i^2, 
      (-8*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (-8*(MW - MZ)^2*(MW + MZ)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}}}


==> anc/Diboson_Rmat/dd_zz/aitildeSM.dat <==
aiTildeSM = {(-4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       72*MW^2*MZ^6 + 15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^4 + 
       216*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
       45*MZ^8*\[Beta]^4 - (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
        Cos[\[Theta]] + 6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
         5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
       32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
       56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (GF^2*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 17*MZ^8 + 
       384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
       1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
       204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
       480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
       68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
       360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
       51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
         5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
       (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
        (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
       768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
       120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
        Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
       360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
        Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
       32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
        Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
       56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
        Cos[4*\[Theta]]))/(729*MZ^4*
      (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
    (-4*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
       17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
       2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       72*MW^2*MZ^6 + 15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^4 + 
       216*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
       45*MZ^8*\[Beta]^4 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
        Cos[\[Theta]] + 6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
         5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
       32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    -1/729*(GF^2*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]]))/(Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}


==> anc/Diboson_Rmat/dd_zz/bitildeEFT.dat <==
biTildeEFTtab = 
   {{{cpDC, (4*GF*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 
         96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
         108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         9*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (16*GF*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (32*GF*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (128*GF*(-MW + MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((24*MW^4*MZ^4 - 15*MZ^8 - 48*MW^4*MZ^4*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(8*MW^4 - 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Sqrt[2]*Lambda^4*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 + 6*MW^2*MZ^4 - 
         9*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 - 12*MW^2*MZ^4*\[Beta]^2 + 
         18*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 + 
         18*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-1 - \[Beta]^2 + 
           3*\[Beta]^4)*Cos[\[Theta]] + 6*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 
           3*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 
         96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
         108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (-2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (-8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-32*MW^2*(-MW^2 + MZ^2)*(-12*MW^2*MZ^2 + 3*MZ^4 + 
         24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 36*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 - (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 4*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
      (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (-4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (-8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (-8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (8*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
     {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
     {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
     {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
     {cpd^2, 0}}, {{cpDC, (GF*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 
         17*MZ^8 + 384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
         336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
         68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
         84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 288*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[2]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/729*(Sqrt[2]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
          672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
          128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
          224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
          96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
          168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/729*(Sqrt[2]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
          672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
          128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
          224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
          96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
          168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (64*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (-32*MW^8 + 40*MW^4*MZ^4 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        480*MW^4*MZ^4*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        160*MW^4*MZ^4*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        120*MW^4*MZ^4*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 4*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 7*MZ^6 + 192*MW^6*\[Beta]^2 - 
         48*MW^4*MZ^2*\[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 
         84*MZ^6*\[Beta]^2 - 64*MW^6*\[Beta]^4 + 16*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         12*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 12*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 96*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^6*\[Beta]^2*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 21*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
        336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
        84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
        336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
        84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
        84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
        12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 288*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 4*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 48*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 16*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 12*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 + 
         12*MZ^2*(-4*MW^2 + MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         12*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        Cos[\[Theta]/2]^2*(1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, -1/729*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, -1/729*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpq3i*cpqMi, 
      (-32*(2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (-32*(2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (32*(MW - MZ)^2*(MW + MZ)^2*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, (2*Sqrt[2]*GF*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (-64*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, -1/1458*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-128*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpqMi, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpqMi, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-32*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (-32*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (-32*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
     {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
     {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
     {cpd^2, 0}}, {{cpDC, (4*GF*(-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
         96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 - 144*MW^6*MZ^2*\[Beta]^4 + 
         108*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         9*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (8*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-16*GF*(2*MW^2 + MZ^2)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-32*GF*(2*MW^2 + MZ^2)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (128*GF*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(-8*MW^4 + 5*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
         9*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 - 
         18*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-1 - \[Beta]^2 + 
           3*\[Beta]^4)*Cos[\[Theta]] + 6*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 
           3*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 
         96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
         108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (-2*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 - 96*MW^6*MZ^2*\[Beta]^2 + 
         72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*
          \[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(-MW^2 + MZ^2)*(-12*MW^2*MZ^2 + 3*MZ^4 + 
         24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 36*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 9*MZ^6 - 
         72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 9*MZ^6 + 
         72*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
         18*MZ^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^4 + 
         54*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (-4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (-4*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
         192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (-8*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
     {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (32*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
     {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
     {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
     {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
     {cpd^2, 0}}, {{cpDC, (GF*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
         17*MZ^8 - 384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
         336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
         64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
         68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
         84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
         36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[6]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (4*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 - 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/729*(Sqrt[2/3]*GF*(-32*MW^8 + 32*MW^6*MZ^2 - 
          120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
          672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
          128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
          224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
          96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
          168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
          36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-2*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i, (-4*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd, (-16*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 384*MW^8*\[Beta]^2 + 
        480*MW^4*MZ^4*\[Beta]^2 - 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        160*MW^4*MZ^4*\[Beta]^4 + 68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 
        120*MW^4*MZ^4*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(5832*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 4*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 7*MZ^6 + 192*MW^6*\[Beta]^2 - 
         48*MW^4*MZ^2*\[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 
         84*MZ^6*\[Beta]^2 - 64*MW^6*\[Beta]^4 + 16*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         12*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^6*\[Beta]^2*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 21*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/
       (729*Sqrt[3]*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
      (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
        84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        64*MW^6*MZ^2*\[Beta]^4 - 112*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 48*MW^6*MZ^2*\[Beta]^6 + 
        84*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*\[Beta]^2 - 
        336*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        64*MW^6*MZ^2*\[Beta]^4 + 112*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 48*MW^6*MZ^2*\[Beta]^6 - 
        84*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
        36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        1152*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 16*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        28*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, ((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
      (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
      (-8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpWB^2, 
      (8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 4*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 48*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 16*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 12*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 - 
         36*MZ^2*(-4*MW^2 + MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         12*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         4*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 84*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 - 120*MW^2*MZ^4*
          \[Beta]^4 + 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 + 90*MW^2*MZ^4*\[Beta]^6 - 
         21*MZ^6*\[Beta]^6 + 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 7*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 84*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 - 120*MW^2*MZ^4*
          \[Beta]^4 + 28*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 + 90*MW^2*MZ^4*\[Beta]^6 - 
         21*MZ^6*\[Beta]^6 + 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 7*MZ^6 - 192*MW^6*\[Beta]^2 + 144*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 84*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 48*MW^4*MZ^2*\[Beta]^4 + 120*MW^2*MZ^4*
          \[Beta]^4 - 28*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         36*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         21*MZ^6*\[Beta]^6 - 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         864*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         21*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpd*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 - 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
        672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
        224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
        168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpqMi, (2*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpq3i, 
      (4*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpd, (16*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2^2, 
      (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        384*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
        672*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        128*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
        224*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        96*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
        168*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpqMi, (2*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpq3i, 
      (4*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpd, (16*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221^2, 
      (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 672*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 128*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 224*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 96*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 168*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-2*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
      (-4*(2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpd, (16*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpqMi^2, 
      (-2*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-8*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cpd*cpqMi, 0}, {cpq3i^2, 
      (-8*(2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
     {cpd^2, (-8*(MW - MZ)^2*(MW + MZ)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}}}


==> anc/Diboson_Rmat/dd_zz/bitildeSM.dat <==
biTildeSM = {(-4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       72*MW^2*MZ^6 + 15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^4 + 
       216*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
       45*MZ^8*\[Beta]^4 - (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
        Cos[\[Theta]] + 6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
         5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
       32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
       56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (GF^2*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 17*MZ^8 + 
       384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
       1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
       204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
       480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
       68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
       360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
       51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
         5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
       (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
        (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
       768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
       120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
        Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
       360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
        Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
       32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
        Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
       56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
        Cos[4*\[Theta]]))/(729*MZ^4*
      (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
    (-4*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
       17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
       2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       72*MW^2*MZ^6 + 15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^4 + 
       216*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
       45*MZ^8*\[Beta]^4 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         56*MW^2*MZ^6 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
        Cos[\[Theta]] + 6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
         5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
       32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 32*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    -1/729*(GF^2*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 672*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 128*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 224*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 96*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 168*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
          5*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 168*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]]))/(Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}


==> anc/Diboson_Rmat/dd_zz/cijtildeEFT.dat <==
cijTildeEFTtab = 
   {{{{cpDC, (GF*(-1 + \[Beta]^2)*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 
          17*MZ^8 + 96*MW^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^2 + 
          84*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 96*MW^8*\[Beta]^4 + 
          48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*\[Beta]^4 + 
          51*MZ^8*\[Beta]^4 - 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          192*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] - 64*MW^8*Cos[4*\[Theta]] + 
          32*MW^6*MZ^2*Cos[4*\[Theta]] - 56*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Sqrt[2]*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB, (4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-1 + \[Beta]^2)*(-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6 + 
          48*MW^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^2 + 90*MW^2*MZ^4*
           \[Beta]^2 - 21*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          36*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          21*MZ^6*\[Beta]^4 - 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 144*MW^4*MZ^2*Cos[3*\[Theta]] + 
          72*MW^2*MZ^4*Cos[3*\[Theta]] - 36*MZ^6*Cos[3*\[Theta]] - 
          32*MW^6*Cos[4*\[Theta]] + 24*MW^4*MZ^2*Cos[4*\[Theta]] - 
          60*MW^2*MZ^4*Cos[4*\[Theta]] + 14*MZ^6*Cos[4*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-32*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-128*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (5 + 4*\[Beta]^2 + \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 
           96*MW^8*\[Beta]^2 + 120*MW^4*MZ^4*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 
           96*MW^8*\[Beta]^4 - 120*MW^4*MZ^4*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^4*(8*MW^4 - 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^4*MZ^4*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 80*MW^4*MZ^4*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           40*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6 - 48*MW^6*\[Beta]^2 + 
          12*MW^4*MZ^2*\[Beta]^2 + 30*MW^2*MZ^4*\[Beta]^2 - 
          21*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 12*MW^4*MZ^2*\[Beta]^4 - 
          30*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          12*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^4*MZ^2*Cos[3*\[Theta]] + 24*MW^2*MZ^4*Cos[3*\[Theta]] - 
          36*MZ^6*Cos[3*\[Theta]] + 32*MW^6*Cos[4*\[Theta]] - 
          8*MW^4*MZ^2*Cos[4*\[Theta]] - 20*MW^2*MZ^4*Cos[4*\[Theta]] + 
          14*MZ^6*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
          17*MZ^8 - 96*MW^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^2 - 
          84*MW^2*MZ^6*\[Beta]^2 + 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
          51*MZ^8*\[Beta]^4 + 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          192*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          32*MW^6*MZ^2*Cos[4*\[Theta]] + 56*MW^2*MZ^6*Cos[4*\[Theta]] - 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
          17*MZ^8 - 96*MW^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^2 - 
          84*MW^2*MZ^6*\[Beta]^2 + 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
          51*MZ^8*\[Beta]^4 + 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          192*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          32*MW^6*MZ^2*Cos[4*\[Theta]] + 56*MW^2*MZ^6*Cos[4*\[Theta]] - 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-32*MW^8 + 16*MW^6*MZ^2 - 
          28*MW^2*MZ^6 + 17*MZ^8 + 96*MW^8*\[Beta]^2 - 48*MW^6*MZ^2*
           \[Beta]^2 + 84*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 
          96*MW^8*\[Beta]^4 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 51*MZ^8*\[Beta]^4 - 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          192*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] - 64*MW^8*Cos[4*\[Theta]] + 
          32*MW^6*MZ^2*Cos[4*\[Theta]] - 56*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (16*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*(8*MW^4 - 4*MW^2*MZ^2 + 
          5*MZ^4 - 24*MW^4*\[Beta]^2 + 12*MW^2*MZ^2*\[Beta]^2 - 
          15*MZ^4*\[Beta]^2 + 24*MW^4*\[Beta]^4 - 12*MW^2*MZ^2*\[Beta]^4 + 
          15*MZ^4*\[Beta]^4 - 12*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^2*MZ^2*Cos[3*\[Theta]] - 12*MZ^4*Cos[3*\[Theta]] + 
          16*MW^4*Cos[4*\[Theta]] - 8*MW^2*MZ^2*Cos[4*\[Theta]] + 
          10*MZ^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
          4*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6 - 
          48*MW^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^2 - 90*MW^2*MZ^4*
           \[Beta]^2 + 21*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
          36*MW^4*MZ^2*\[Beta]^4 + 90*MW^2*MZ^4*\[Beta]^4 - 
          21*MZ^6*\[Beta]^4 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 144*MW^4*MZ^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*Cos[3*\[Theta]] + 36*MZ^6*Cos[3*\[Theta]] + 
          32*MW^6*Cos[4*\[Theta]] - 24*MW^4*MZ^2*Cos[4*\[Theta]] + 
          60*MW^2*MZ^4*Cos[4*\[Theta]] - 14*MZ^6*Cos[4*\[Theta]] + 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6 - 
          48*MW^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^2 - 90*MW^2*MZ^4*
           \[Beta]^2 + 21*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
          36*MW^4*MZ^2*\[Beta]^4 + 90*MW^2*MZ^4*\[Beta]^4 - 
          21*MZ^6*\[Beta]^4 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 144*MW^4*MZ^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*Cos[3*\[Theta]] + 36*MZ^6*Cos[3*\[Theta]] + 
          32*MW^6*Cos[4*\[Theta]] - 24*MW^4*MZ^2*Cos[4*\[Theta]] + 
          60*MW^2*MZ^4*Cos[4*\[Theta]] - 14*MZ^6*Cos[4*\[Theta]] + 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6 + 
          48*MW^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^2 + 90*MW^2*MZ^4*
           \[Beta]^2 - 21*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          36*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          21*MZ^6*\[Beta]^4 - 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 144*MW^4*MZ^2*Cos[3*\[Theta]] + 
          72*MW^2*MZ^4*Cos[3*\[Theta]] - 36*MZ^6*Cos[3*\[Theta]] - 
          32*MW^6*Cos[4*\[Theta]] + 24*MW^4*MZ^2*Cos[4*\[Theta]] - 
          60*MW^2*MZ^4*Cos[4*\[Theta]] + 14*MZ^6*Cos[4*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-128*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 4*(2 + \[Beta]^2)*
           Cos[\[Theta]]^2))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       -1/243*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*
            \[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 168*MW^2*MZ^6*\[Beta]^2 - 
           51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 96*MW^6*MZ^2*\[Beta]^4 + 
           360*MW^4*MZ^4*\[Beta]^4 - 168*MW^2*MZ^6*\[Beta]^4 + 
           51*MZ^8*\[Beta]^4 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
             56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*
           \[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 168*MW^2*MZ^6*\[Beta]^2 - 
          51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 96*MW^6*MZ^2*\[Beta]^4 + 
          360*MW^4*MZ^4*\[Beta]^4 - 168*MW^2*MZ^6*\[Beta]^4 + 
          51*MZ^8*\[Beta]^4 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          384*MW^6*MZ^2*Cos[3*\[Theta]] - 288*MW^4*MZ^4*Cos[3*\[Theta]] + 
          288*MW^2*MZ^6*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] + 
          64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*
           \[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 168*MW^2*MZ^6*\[Beta]^2 - 
          51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 96*MW^6*MZ^2*\[Beta]^4 + 
          360*MW^4*MZ^4*\[Beta]^4 - 168*MW^2*MZ^6*\[Beta]^4 + 
          51*MZ^8*\[Beta]^4 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          384*MW^6*MZ^2*Cos[3*\[Theta]] - 288*MW^4*MZ^4*Cos[3*\[Theta]] + 
          288*MW^2*MZ^6*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] + 
          64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/486*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-64*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-64*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(-144*MW^6*MZ^2 + 108*MW^2*MZ^6 - 45*MZ^8 + 
          288*MW^6*MZ^2*\[Beta]^2 - 216*MW^2*MZ^6*\[Beta]^2 + 
          90*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 36*MW^2*MZ^6*
           \[Beta]^4 + 15*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 
          54*MW^2*MZ^4 + 27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^4*\[Beta]^2 - 54*MZ^6*\[Beta]^2 - 
          36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*\[Beta]^4 - 
          9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 21*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-32*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*(-3 + \[Beta]^2)*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-72*MW^4*MZ^4 + 45*MZ^8 + 144*MW^4*MZ^4*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
          27*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*\[Beta]^4 + 
          6*MW^2*MZ^4*\[Beta]^4 - 9*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 12*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 21*MZ^6*Cos[3*\[Theta]] + 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 4*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((144*MW^6*MZ^2 - 108*MW^2*MZ^6 + 45*MZ^8 - 
          288*MW^6*MZ^2*\[Beta]^2 + 216*MW^2*MZ^6*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 36*MW^2*MZ^6*
           \[Beta]^4 - 15*MZ^8*\[Beta]^4 - (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       ((144*MW^6*MZ^2 - 108*MW^2*MZ^6 + 45*MZ^8 - 288*MW^6*MZ^2*\[Beta]^2 + 
          216*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 36*MW^2*MZ^6*\[Beta]^4 - 
          15*MZ^8*\[Beta]^4 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       -1/486*((144*MW^6*MZ^2 - 108*MW^2*MZ^6 + 45*MZ^8 - 
           288*MW^6*MZ^2*\[Beta]^2 + 216*MW^2*MZ^6*\[Beta]^2 - 
           90*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 36*MW^2*MZ^6*
            \[Beta]^4 - 15*MZ^8*\[Beta]^4 - (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
           48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(-MW^2 + MZ^2)*(-36*MW^2*MZ^2 + 9*MZ^4 + 
          72*MW^2*MZ^2*\[Beta]^2 - 18*MZ^4*\[Beta]^2 + 12*MW^2*MZ^2*
           \[Beta]^4 - 3*MZ^4*\[Beta]^4 + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          24*MW^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*Cos[3*\[Theta]] - 
          15*MZ^4*Cos[3*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          4*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 - (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(-2 + 3*\[Beta]^2 + \[Beta]^4 - 
          (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
          576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
          576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       -1/243*((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
           576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
           72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
             24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
           168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
          576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       -1/243*((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
           576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
           72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
             24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
           168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*(-2 + 3*\[Beta]^2 + \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (-2*GF*(-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 16*MW^6*MZ^2*
           Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 
          12*MW^4*MZ^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(-192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(-192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(-192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-32*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-64*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 40*MW^4*MZ^4*
           Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (486*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 - 
          12*MW^2*MZ^4*\[Beta]^2 + 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 
            3*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 4*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 7*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 16*MW^6*MZ^2*
           Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 16*MW^6*MZ^2*
           Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*
            \[Beta]^2 - 30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           16*MW^6*MZ^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
       (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (16*MW^2*(-MW^2 + MZ^2)*
         (24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 8*MW^4*Cos[3*\[Theta]] + 4*MW^2*MZ^2*
           Cos[3*\[Theta]] - 5*MZ^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 
          12*MW^4*MZ^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 
          12*MW^4*MZ^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          18*MZ^6*\[Beta]^2 + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            7*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*
           Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (-2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpd, 
       (-64*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       ((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (-2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpd, 
       (-64*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpd, 
       (-64*(MW - MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (-8*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (Sqrt[2]*GF*(-32*MW^8 + 16*MW^6*MZ^2 - 
          28*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-32*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/972*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
          (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
          18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
          54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[MZ^2/(1 - \[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1, 
       (-2*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*GF*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (8*GF*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*GF*(-MW + MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          200*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 85*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[6]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-12*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
          9*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
          18*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 27*MZ^6*\[Beta]^4 + (16*MW^6 - 4*MW^4*MZ^2 - 
            10*MW^2*MZ^4 + 7*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 21*MZ^6*Cos[3*\[Theta]] - 
          80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 20*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/486*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
           30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 108*MW^2*MZ^6*
            \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*Cos[3*\[Theta]] + 
           84*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
           160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[3]*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/486*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
           30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 108*MW^2*MZ^6*
            \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*Cos[3*\[Theta]] + 
           84*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
           160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[3]*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Sqrt[3]*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
       -1/81*((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + 
           3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
       (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (-8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(12*MW^2*MZ^2 - 
          3*MZ^4 - 24*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
          36*MW^2*MZ^2*\[Beta]^4 + 9*MZ^4*\[Beta]^4 - 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 24*MW^4*Cos[3*\[Theta]] + 
          12*MW^2*MZ^2*Cos[3*\[Theta]] - 15*MZ^4*Cos[3*\[Theta]] + 
          40*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 20*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 25*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (16*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*
         (MW + MZ)^2*((1 + \[Beta]^2)^2 - 2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[MZ^2/(1 - \[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 - 
          192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (2*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (2*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-2*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (-32*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-2*Sqrt[2]*(2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (16*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(-1 + \[Beta]^2)*
         (-12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(243*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*
          (12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
            Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
             56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (-32*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (-128*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(12*MZ^4*(8*MW^4 - 5*MZ^4)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (12*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((-1 + \[Beta]^2)*(-12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpq3i, 
       (16*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpDC, 
       (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (-12*MZ^2*(-4*MW^2 + MZ^2)*Cos[\[Theta]] + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpq3i*cpWB, 
       (-128*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       -1/243*((-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
            5*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpq3i, (32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
            5*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpq3i, (32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (-16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpq3i, (-32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpd, 
       (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (-64*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-64*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpq3i, 0}, {cpd^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
      {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, 
      {cll1221*cpd, 0}, {cpqMi^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, 
      {cpq3i^2, 0}, {cpd*cpq3i, 0}, {cpd^2, 0}}, 
     {{cpDC, (2*GF*(-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
          15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-4*GF*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (-8*GF*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (64*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((3*MZ^4*(8*MW^4 - 5*MZ^4) + 
           (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 + 6*MW^2*MZ^4 - 9*MZ^6 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       -1/243*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, -1/243*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(12*MW^2*MZ^2 - 3*MZ^4 + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + 
            MZ^6) + (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + 
            MZ^6) + (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpq3i, 
       (4*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpd, 
       (64*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpq3i, 
       (4*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpd, 
       (64*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -1/243*((96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpq3i, 
       (-4*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpd, 
       (64*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (-8*MZ*(2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-8*MZ*(2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpq3i, 0}, 
      {cpd^2, (32*(MW - MZ)^2*MZ*(MW + MZ)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (Sqrt[2]*GF*(32*MW^8 - 16*MW^6*MZ^2 + 
          28*MW^2*MZ^6 - 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (32*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
          7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, ((-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpqMi, (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpq3i, 
       (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpDC, 
       (16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, ((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       ((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpq3i, 0}, 
      {cpd^2, (16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}}, 
    {{{cpDC, (GF*(-144*MW^6*MZ^2 + 108*MW^2*MZ^6 - 45*MZ^8 + 
          288*MW^6*MZ^2*\[Beta]^2 - 216*MW^2*MZ^6*\[Beta]^2 + 
          90*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 36*MW^2*MZ^6*
           \[Beta]^4 + 15*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 
          54*MW^2*MZ^4 + 27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^4*\[Beta]^2 - 54*MZ^6*\[Beta]^2 - 
          36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*\[Beta]^4 - 
          9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 21*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-32*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*(-3 + \[Beta]^2)*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-72*MW^4*MZ^4 + 45*MZ^8 + 144*MW^4*MZ^4*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-36*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
          27*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*\[Beta]^4 + 
          6*MW^2*MZ^4*\[Beta]^4 - 9*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 12*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 21*MZ^6*Cos[3*\[Theta]] + 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 4*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((144*MW^6*MZ^2 - 108*MW^2*MZ^6 + 45*MZ^8 - 
          288*MW^6*MZ^2*\[Beta]^2 + 216*MW^2*MZ^6*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 36*MW^2*MZ^6*
           \[Beta]^4 - 15*MZ^8*\[Beta]^4 - (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       ((144*MW^6*MZ^2 - 108*MW^2*MZ^6 + 45*MZ^8 - 288*MW^6*MZ^2*\[Beta]^2 + 
          216*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 36*MW^2*MZ^6*\[Beta]^4 - 
          15*MZ^8*\[Beta]^4 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       -1/486*((144*MW^6*MZ^2 - 108*MW^2*MZ^6 + 45*MZ^8 - 
           288*MW^6*MZ^2*\[Beta]^2 + 216*MW^2*MZ^6*\[Beta]^2 - 
           90*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 36*MW^2*MZ^6*
            \[Beta]^4 - 15*MZ^8*\[Beta]^4 - (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
           48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(-MW^2 + MZ^2)*(-36*MW^2*MZ^2 + 9*MZ^4 + 
          72*MW^2*MZ^2*\[Beta]^2 - 18*MZ^4*\[Beta]^2 + 12*MW^2*MZ^2*
           \[Beta]^4 - 3*MZ^4*\[Beta]^4 + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          24*MW^4*Cos[3*\[Theta]] + 12*MW^2*MZ^2*Cos[3*\[Theta]] - 
          15*MZ^4*Cos[3*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          4*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(108*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          27*MZ^6 - 216*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 9*MZ^6*\[Beta]^4 - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 - (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(-2 + 3*\[Beta]^2 + \[Beta]^4 - 
          (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
          576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
          576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       -1/243*((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
           576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
           72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
             24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
           168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
          576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       -1/243*((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
           576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
           72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
             24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
           168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 
          45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 
            24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (-64*(MW - MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*(-2 + 3*\[Beta]^2 + \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
          17*MZ^8 + 576*MW^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^2 + 
          504*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
          176*MW^6*MZ^2*\[Beta]^4 - 308*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
          336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          576*MW^6*MZ^2*Cos[3*\[Theta]] + 432*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 7*MZ^6 + 288*MW^6*\[Beta]^2 - 216*MW^4*MZ^2*
           \[Beta]^2 + 540*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
          176*MW^6*\[Beta]^4 + 132*MW^4*MZ^2*\[Beta]^4 - 
          330*MW^2*MZ^4*\[Beta]^4 + 77*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          432*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          120*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 300*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 70*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
          17*MZ^8 - 576*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
          2160*MW^4*MZ^4*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          306*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 352*MW^6*MZ^2*\[Beta]^4 + 
          1320*MW^4*MZ^4*\[Beta]^4 - 616*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
            8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] - 864*MW^4*MZ^4*Cos[3*\[Theta]] + 
          864*MW^2*MZ^6*Cos[3*\[Theta]] - 180*MZ^8*Cos[3*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 320*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (GF*(-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
          17*MZ^8 - 576*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
          2160*MW^4*MZ^4*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          306*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 352*MW^6*MZ^2*\[Beta]^4 + 
          1320*MW^4*MZ^4*\[Beta]^4 - 616*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
            8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] - 864*MW^4*MZ^4*Cos[3*\[Theta]] + 
          864*MW^2*MZ^6*Cos[3*\[Theta]] - 180*MZ^8*Cos[3*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 320*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8 + 576*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
          2160*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
          306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 352*MW^6*MZ^2*\[Beta]^4 - 
          1320*MW^4*MZ^4*\[Beta]^4 + 616*MW^2*MZ^6*\[Beta]^4 - 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
          1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
            8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
          504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 320*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (2*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (16*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 + 576*MW^8*\[Beta]^2 - 
         720*MW^4*MZ^4*\[Beta]^2 + 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
         440*MW^4*MZ^4*\[Beta]^4 - 187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
         480*MW^4*MZ^4*\[Beta]^6 + 204*MZ^8*\[Beta]^6 + 
         12*MZ^4*(8*MW^4 - 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         360*MW^4*MZ^4*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 400*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (7776*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpDC*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 7*MZ^6 + 288*MW^6*\[Beta]^2 - 72*MW^4*MZ^2*
           \[Beta]^2 - 180*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 - 
          176*MW^6*\[Beta]^4 + 44*MW^4*MZ^2*\[Beta]^4 + 
          110*MW^2*MZ^4*\[Beta]^4 - 77*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          48*MW^4*MZ^2*\[Beta]^6 - 120*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 12*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          144*MW^4*MZ^2*Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 108*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*Cos[4*\[Theta]] + 90*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          40*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 100*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 70*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 20*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/1944*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 + 
          576*MW^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^2 + 
          504*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
          176*MW^6*MZ^2*\[Beta]^4 - 308*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
          336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          576*MW^6*MZ^2*Cos[3*\[Theta]] + 432*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/1944*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 + 
          576*MW^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^2 + 
          504*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
          176*MW^6*MZ^2*\[Beta]^4 - 308*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
          336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          576*MW^6*MZ^2*Cos[3*\[Theta]] + 432*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8 + 
         576*MW^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^2 + 
         504*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
         176*MW^6*MZ^2*\[Beta]^4 - 308*MW^2*MZ^6*\[Beta]^4 + 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
         336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         576*MW^6*MZ^2*Cos[3*\[Theta]] + 432*MW^2*MZ^6*Cos[3*\[Theta]] - 
         180*MZ^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (2*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 4*MW^2*MZ^2 - 5*MZ^4 - 
          144*MW^4*\[Beta]^2 + 72*MW^2*MZ^2*\[Beta]^2 - 90*MZ^4*\[Beta]^2 + 
          88*MW^4*\[Beta]^4 - 44*MW^2*MZ^2*\[Beta]^4 + 55*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
          12*MZ^2*(-4*MW^2 + MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          144*MW^2*MZ^2*Cos[3*\[Theta]] - 36*MZ^4*Cos[3*\[Theta]] - 
          96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          36*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] - 
          80*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 40*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 50*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 20*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, -1/243*(MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
           30*MW^2*MZ^4 - 7*MZ^6 + 288*MW^6*\[Beta]^2 - 216*MW^4*MZ^2*
            \[Beta]^2 + 540*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
           176*MW^6*\[Beta]^4 + 132*MW^4*MZ^2*\[Beta]^4 - 
           330*MW^2*MZ^4*\[Beta]^4 + 77*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
           144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
           84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
            (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
            (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
           432*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
           108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
           72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
           108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
           63*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
           120*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 300*MW^2*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 70*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
           80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
           35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^3*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, -1/243*(MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
           30*MW^2*MZ^4 - 7*MZ^6 + 288*MW^6*\[Beta]^2 - 216*MW^4*MZ^2*
            \[Beta]^2 + 540*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
           176*MW^6*\[Beta]^4 + 132*MW^4*MZ^2*\[Beta]^4 - 
           330*MW^2*MZ^4*\[Beta]^4 + 77*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
           144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
           84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
            (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
            (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
           432*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
           108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
           72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
           108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
           63*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
           120*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 300*MW^2*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 70*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
           80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
           35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^3*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 7*MZ^6 + 288*MW^6*\[Beta]^2 - 216*MW^4*MZ^2*
           \[Beta]^2 + 540*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
          176*MW^6*\[Beta]^4 + 132*MW^4*MZ^2*\[Beta]^4 - 
          330*MW^2*MZ^4*\[Beta]^4 + 77*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          432*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          120*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 300*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 70*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8 + 576*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         2160*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
         306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 352*MW^6*MZ^2*\[Beta]^4 - 
         1320*MW^4*MZ^4*\[Beta]^4 + 616*MW^2*MZ^6*\[Beta]^4 - 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 320*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8 + 576*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         2160*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
         306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 352*MW^6*MZ^2*\[Beta]^4 - 
         1320*MW^4*MZ^4*\[Beta]^4 + 616*MW^2*MZ^6*\[Beta]^4 - 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 320*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 - 576*MW^8*\[Beta]^2 + 
         576*MW^6*MZ^2*\[Beta]^2 - 2160*MW^4*MZ^4*\[Beta]^2 + 
         1008*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 
         352*MW^6*MZ^2*\[Beta]^4 + 1320*MW^4*MZ^4*\[Beta]^4 - 
         616*MW^2*MZ^6*\[Beta]^4 + 187*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         384*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         672*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] - 864*MW^4*MZ^4*Cos[3*\[Theta]] + 
         864*MW^2*MZ^6*Cos[3*\[Theta]] - 180*MZ^8*Cos[3*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 320*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (2*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (4*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (16*(-MW + MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8 + 576*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         2160*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
         306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 352*MW^6*MZ^2*\[Beta]^4 - 
         1320*MW^4*MZ^4*\[Beta]^4 + 616*MW^2*MZ^6*\[Beta]^4 - 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 320*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-32*MW^8 + 32*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         56*MW^2*MZ^6 - 17*MZ^8 - 576*MW^8*\[Beta]^2 + 
         576*MW^6*MZ^2*\[Beta]^2 - 2160*MW^4*MZ^4*\[Beta]^2 + 
         1008*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 
         352*MW^6*MZ^2*\[Beta]^4 + 1320*MW^4*MZ^4*\[Beta]^4 - 
         616*MW^2*MZ^6*\[Beta]^4 + 187*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         384*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         672*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] - 864*MW^4*MZ^4*Cos[3*\[Theta]] + 
         864*MW^2*MZ^6*Cos[3*\[Theta]] - 180*MZ^8*Cos[3*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 320*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (2*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (4*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (16*(-MW + MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         17*MZ^8 + 576*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         2160*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
         306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 352*MW^6*MZ^2*\[Beta]^4 - 
         1320*MW^4*MZ^4*\[Beta]^4 + 616*MW^2*MZ^6*\[Beta]^4 - 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 320*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (2*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (4*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (16*(MW - MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (2*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 10*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (8*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (8*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 10*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (8*(MW - MZ)^2*(MW + MZ)^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(-6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (32*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(6*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (-6*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (-2*GF*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*GF*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*GF*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*GF*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*MZ*(2*MW^2 + MZ^2)^3*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-16*GF*MZ*(2*MW^2 + MZ^2)^3*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*GF*(MW - MZ)^3*(MW + MZ)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(162*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*Sqrt[2]*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (4*Sqrt[2]*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (16*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-4*MW^2 + MZ^2)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*MZ^2*(MW + MZ)^2*
         Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*MZ*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (16*MZ*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (16*MZ*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (16*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(224*MW^8 - 112*MW^6*MZ^2 + 196*MW^2*MZ^6 - 
          119*MZ^8 + 192*MW^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          304*MW^6*MZ^2*\[Beta]^4 + 532*MW^2*MZ^6*\[Beta]^4 - 
          323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 192*MW^6*MZ^2*\[Beta]^6 - 
          336*MW^2*MZ^6*\[Beta]^6 + 204*MZ^8*\[Beta]^6 + 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 576*MW^6*MZ^2*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          144*MW^6*MZ^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*Cos[4*\[Theta]] - 
          153*MZ^8*Cos[4*\[Theta]] - 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 504*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(112*MW^6 - 84*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 49*MZ^6 + 96*MW^6*\[Beta]^2 - 
          72*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 228*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 133*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          144*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 432*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, -1/486*(GF*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
           392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
           192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
           336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
           2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
           323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*
            \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
           204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
           768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 288*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
           504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, -1/486*(GF*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
           392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
           192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
           336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
           2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
           323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*
            \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
           204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
           768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 288*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
           504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (2*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (4*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (16*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (224*MW^8 - 280*MW^4*MZ^4 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         240*MW^4*MZ^4*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         760*MW^4*MZ^4*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         480*MW^4*MZ^4*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^4*(8*MW^4 - 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (7776*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 28*MW^4*MZ^2 - 70*MW^2*MZ^4 + 
          49*MZ^6 + 96*MW^6*\[Beta]^2 - 24*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 42*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 
          76*MW^4*MZ^2*\[Beta]^4 - 190*MW^2*MZ^4*\[Beta]^4 + 
          133*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 48*MW^4*MZ^2*\[Beta]^6 + 
          120*MW^2*MZ^4*\[Beta]^6 - 84*MZ^6*\[Beta]^6 + 
          12*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 144*MW^4*MZ^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 108*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          36*MW^4*MZ^2*Cos[4*\[Theta]] - 90*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 20*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (-224*MW^8 + 112*MW^6*MZ^2 - 196*MW^2*MZ^6 + 119*MZ^8 - 
         192*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^2 - 
         168*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         304*MW^6*MZ^2*\[Beta]^4 - 532*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
         336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 576*MW^6*MZ^2*
          Cos[3*\[Theta]] - 432*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 504*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (-224*MW^8 + 112*MW^6*MZ^2 - 196*MW^2*MZ^6 + 119*MZ^8 - 
         192*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^2 - 
         168*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         304*MW^6*MZ^2*\[Beta]^4 - 532*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
         336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 576*MW^6*MZ^2*
          Cos[3*\[Theta]] - 432*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 504*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/1944*(-224*MW^8 + 112*MW^6*MZ^2 - 196*MW^2*MZ^6 + 
          119*MZ^8 - 192*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^2 - 
          168*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
          304*MW^6*MZ^2*\[Beta]^4 - 532*MW^2*MZ^6*\[Beta]^4 + 
          323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
          336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 576*MW^6*MZ^2*
           Cos[3*\[Theta]] - 432*MW^2*MZ^6*Cos[3*\[Theta]] + 
          180*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 504*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, -1/81*((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
          (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
           (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
           5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
         (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
           2)}, {cpDC*cpq3i, (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-2*MW^2*(MW^2 - MZ^2)*(56*MW^4 - 28*MW^2*MZ^2 + 35*MZ^4 + 
          48*MW^4*\[Beta]^2 - 24*MW^2*MZ^2*\[Beta]^2 + 30*MZ^4*\[Beta]^2 + 
          152*MW^4*\[Beta]^4 - 76*MW^2*MZ^2*\[Beta]^4 + 95*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
          12*MZ^2*(-4*MW^2 + MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          144*MW^2*MZ^2*Cos[3*\[Theta]] + 36*MZ^4*Cos[3*\[Theta]] + 
          96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          36*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 90*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 20*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 84*MW^4*MZ^2 - 210*MW^2*MZ^4 + 
          49*MZ^6 - 96*MW^6*\[Beta]^2 + 72*MW^4*MZ^2*\[Beta]^2 - 
          180*MW^2*MZ^4*\[Beta]^2 + 42*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 
          228*MW^4*MZ^2*\[Beta]^4 - 570*MW^2*MZ^4*\[Beta]^4 + 
          133*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 144*MW^4*MZ^2*\[Beta]^6 + 
          360*MW^2*MZ^4*\[Beta]^6 - 84*MZ^6*\[Beta]^6 - 
          36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 432*MW^4*MZ^2*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 84*MW^4*MZ^2 - 
          210*MW^2*MZ^4 + 49*MZ^6 - 96*MW^6*\[Beta]^2 + 
          72*MW^4*MZ^2*\[Beta]^2 - 180*MW^2*MZ^4*\[Beta]^2 + 
          42*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 228*MW^4*MZ^2*\[Beta]^4 - 
          570*MW^2*MZ^4*\[Beta]^4 + 133*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          84*MZ^6*\[Beta]^6 - 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 432*MW^4*MZ^2*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 84*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 49*MZ^6 + 96*MW^6*\[Beta]^2 - 
          72*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 228*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 133*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          144*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 432*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpq3i*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Sqrt[3]*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 
         119*MZ^8 + 192*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 336*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
         392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
         336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
         1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         384*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         672*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/972*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-2*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpq3i, 
       (-4*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpd, 
       (16*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, (224*MW^8 - 224*MW^6*MZ^2 + 
         840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
         336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
         1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         384*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         672*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/972*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-2*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpq3i, 
       (-4*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpd, 
       (16*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       (224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 119*MZ^8 + 
         192*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 336*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (2*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
       (4*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpd, 
       (16*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (2*(2*MW^2 + MZ^2)^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpq3i*cpqMi, (8*(2*MW^2 + MZ^2)^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpqMi, 0}, {cpq3i^2, (8*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpq3i, 0}, {cpd^2, (8*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cpDC, (-2*GF*(-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 16*MW^6*MZ^2*
           Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 
          12*MW^4*MZ^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(-192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(-192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(-192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-32*GF*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-64*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 40*MW^4*MZ^4*
           Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (486*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 - 
          12*MW^2*MZ^4*\[Beta]^2 + 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 
            3*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 4*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 7*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 16*MW^6*MZ^2*
           Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 16*MW^6*MZ^2*
           Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*
            \[Beta]^2 - 30*MZ^8*\[Beta]^2 + (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           16*MW^6*MZ^2*Cos[3*\[Theta]] + 28*MW^2*MZ^6*Cos[3*\[Theta]] - 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
       (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (16*MW^2*(-MW^2 + MZ^2)*
         (24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 8*MW^4*Cos[3*\[Theta]] + 4*MW^2*MZ^2*
           Cos[3*\[Theta]] - 5*MZ^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 
          12*MW^4*MZ^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 
          12*MW^4*MZ^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-72*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          18*MZ^6*\[Beta]^2 + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            7*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*
           Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (-2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpd, 
       (-64*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       ((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (-2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpd, 
       (-64*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          56*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-16*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpd, 
       (-64*(MW - MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (-8*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (-6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (32*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(6*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-6*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (-6*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (2*Sqrt[2]*GF*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 7*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (2*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (2*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (2*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (-8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-32*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (-16*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (8*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (16*(2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (8*(2*MW^2 + MZ^2)^2*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (32*(2*MW^2 + MZ^2)^2*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (32*(2*MW^2 + MZ^2)^2*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (32*(MW - MZ)^2*(MW + MZ)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (2*GF*(-96*MW^6*MZ^2*\[Beta]^2 + 
          72*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          32*MW^8*Cos[3*\[Theta]] + 16*MW^6*MZ^2*Cos[3*\[Theta]] - 
          28*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (8*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (16*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (128*GF*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/486*((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 40*MW^4*MZ^4*
            Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(24*MW^4*MZ^2*\[Beta]^2 + 
          12*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 
            3*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 4*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 7*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/243*((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
           30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
             17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 16*MW^6*MZ^2*
            Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*
            \[Beta]^2 - 30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 16*MW^6*MZ^2*
           Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*
         (24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 8*MW^4*Cos[3*\[Theta]] - 4*MW^2*MZ^2*
           Cos[3*\[Theta]] + 5*MZ^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpq3i, 
       (-8*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       -1/243*((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpq3i, 
       (-8*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       -1/243*((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
       (-16*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpd, 
       (-64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpq3i*cpqMi, 
       (-32*MZ*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, -1/243*(Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
          (18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-8*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (32*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(18*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-1 + \[Beta]^2)*
          (18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
       (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*
         (-1 + \[Beta]^2)*(18*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpq3i*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, ((-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpd, 
       (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpd, 
       (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
       (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (-4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpqMi, 0}, {cpq3i^2, (-16*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpq3i, 0}, {cpd^2, (16*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}}}, {{{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
      {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, 
      {cll1221*cpd, 0}, {cpqMi^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, 
      {cpq3i^2, 0}, {cpd*cpq3i, 0}, {cpd^2, 0}}, 
     {{cpDC, (2*GF*(-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
          15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-4*GF*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (-8*GF*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (64*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((3*MZ^4*(8*MW^4 - 5*MZ^4) + 
           (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 + 6*MW^2*MZ^4 - 9*MZ^6 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       -1/243*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, -1/243*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(12*MW^2*MZ^2 - 3*MZ^4 + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + 
            MZ^6) + (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + 
            MZ^6) + (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpq3i, 
       (4*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpd, 
       (64*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpq3i, 
       (4*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpd, 
       (64*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -1/243*((96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpq3i, 
       (-4*(2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpd, 
       (64*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (-8*MZ*(2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-8*MZ*(2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpq3i, 0}, 
      {cpd^2, (32*(MW - MZ)^2*MZ*(MW + MZ)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
      {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, 
      {cll1221*cpd, 0}, {cpqMi^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, 
      {cpq3i^2, 0}, {cpd*cpq3i, 0}, {cpd^2, 0}}, 
     {{cpDC, (2*Sqrt[2]*GF*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (4*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (64*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*Sin[\[Theta]]^2)/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 7*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, (2*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       (2*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, (2*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpq3i, (-8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpDC, (32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-32*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
          7*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
          7*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
          7*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpq3i, (-16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (-4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpq3i, (-16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpd, (64*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpq3i, (16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpd, (64*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (8*(2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (32*(2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (32*(2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpq3i, 0}, {cpd^2, (32*(MW - MZ)^2*(MW + MZ)^2*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (2*GF*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + (-16*MW^6 + 12*MW^4*MZ^2 - 
            30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-8*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (-16*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (32*GF*(-MW + MZ)^3*(MW + MZ)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((-24*MW^4*MZ^4 + 15*MZ^8 + (32*MW^8 - 40*MW^4*MZ^4 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 - 
          6*MW^2*MZ^4 + 9*MZ^6 + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
            7*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, -1/243*((48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, -1/243*((48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpq3i, (-8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpDC, (-8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(3*MZ^2*(-4*MW^2 + MZ^2) + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpq3i, 
       (-16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpd, 
       (64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpq3i, 
       (-16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpd, 
       (64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -1/243*((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpq3i, 
       (16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpd, 
       (64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (8*MZ*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (32*MZ*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (32*MZ*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpq3i, 0}, 
      {cpd^2, (-8*(MW - MZ)^2*MZ*(MW + MZ)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}}, 
    {{{cpDC, (Sqrt[2]*GF*(-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-32*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/972*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
          (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (-2*GF*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*GF*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*GF*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*GF*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*MZ*(2*MW^2 + MZ^2)^3*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-16*GF*MZ*(2*MW^2 + MZ^2)^3*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*GF*(MW - MZ)^3*(MW + MZ)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(162*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 
            28*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*Sqrt[2]*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (4*Sqrt[2]*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (16*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-4*MW^2 + MZ^2)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*MZ^2*(MW + MZ)^2*
         Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*MZ*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (16*MZ*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (16*MZ*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (16*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (2*GF*(-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 16*MW^6*MZ^2*
           Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (8*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (16*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (128*GF*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/486*((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 40*MW^4*MZ^4*
            Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(24*MW^4*MZ^2*\[Beta]^2 + 
          12*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 
            3*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 4*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 7*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/243*((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
           30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
             17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 16*MW^6*MZ^2*
            Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*
            \[Beta]^2 - 30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-96*MW^6*MZ^2*\[Beta]^2 + 72*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 16*MW^6*MZ^2*
           Cos[3*\[Theta]] - 28*MW^2*MZ^6*Cos[3*\[Theta]] + 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-32*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*
         (24*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 8*MW^4*Cos[3*\[Theta]] - 4*MW^2*MZ^2*
           Cos[3*\[Theta]] + 5*MZ^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-72*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 18*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + 
            MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 16*MW^6*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*Cos[3*\[Theta]] + 
          7*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpq3i, 
       (-8*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       -1/243*((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpq3i, 
       (-8*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (-64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       -1/243*((192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-8*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
       (-16*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpd, 
       (-64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpq3i*cpqMi, 
       (-32*MZ*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-32*MZ*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(-1 + \[Beta]^2)*(-32*MW^8 + 16*MW^6*MZ^2 - 
          28*MW^2*MZ^6 + 17*MZ^8 + 96*MW^8*\[Beta]^2 - 48*MW^6*MZ^2*
           \[Beta]^2 + 84*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 
          96*MW^8*\[Beta]^4 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 51*MZ^8*\[Beta]^4 + 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          192*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] - 64*MW^8*Cos[4*\[Theta]] + 
          32*MW^6*MZ^2*Cos[4*\[Theta]] - 56*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Sqrt[2]*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB, (4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-1 + \[Beta]^2)*(-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6 + 
          48*MW^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^2 + 90*MW^2*MZ^4*
           \[Beta]^2 - 21*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          36*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          21*MZ^6*\[Beta]^4 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 144*MW^4*MZ^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*Cos[3*\[Theta]] + 36*MZ^6*Cos[3*\[Theta]] - 
          32*MW^6*Cos[4*\[Theta]] + 24*MW^4*MZ^2*Cos[4*\[Theta]] - 
          60*MW^2*MZ^4*Cos[4*\[Theta]] + 14*MZ^6*Cos[4*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           384*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           288*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (5 + 4*\[Beta]^2 + \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-32*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (5 + 4*\[Beta]^2 + \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-128*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 
           96*MW^8*\[Beta]^2 + 120*MW^4*MZ^4*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 
           96*MW^8*\[Beta]^4 - 120*MW^4*MZ^4*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^4*(-8*MW^4 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           96*MW^4*MZ^4*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 80*MW^4*MZ^4*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           40*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6 - 48*MW^6*\[Beta]^2 + 
          12*MW^4*MZ^2*\[Beta]^2 + 30*MW^2*MZ^4*\[Beta]^2 - 
          21*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 12*MW^4*MZ^2*\[Beta]^4 - 
          30*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          12*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 24*MW^2*MZ^4*Cos[3*\[Theta]] + 
          36*MZ^6*Cos[3*\[Theta]] + 32*MW^6*Cos[4*\[Theta]] - 
          8*MW^4*MZ^2*Cos[4*\[Theta]] - 20*MW^2*MZ^4*Cos[4*\[Theta]] + 
          14*MZ^6*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
          17*MZ^8 - 96*MW^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^2 - 
          84*MW^2*MZ^6*\[Beta]^2 + 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
          51*MZ^8*\[Beta]^4 - 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          192*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          32*MW^6*MZ^2*Cos[4*\[Theta]] + 56*MW^2*MZ^6*Cos[4*\[Theta]] - 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
          17*MZ^8 - 96*MW^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^2 - 
          84*MW^2*MZ^6*\[Beta]^2 + 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
          51*MZ^8*\[Beta]^4 - 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          192*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          32*MW^6*MZ^2*Cos[4*\[Theta]] + 56*MW^2*MZ^6*Cos[4*\[Theta]] - 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-32*MW^8 + 16*MW^6*MZ^2 - 
          28*MW^2*MZ^6 + 17*MZ^8 + 96*MW^8*\[Beta]^2 - 48*MW^6*MZ^2*
           \[Beta]^2 + 84*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 
          96*MW^8*\[Beta]^4 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 51*MZ^8*\[Beta]^4 + 12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          192*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] - 64*MW^8*Cos[4*\[Theta]] + 
          32*MW^6*MZ^2*Cos[4*\[Theta]] - 56*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*(8*MW^4 - 4*MW^2*MZ^2 + 
          5*MZ^4 - 24*MW^4*\[Beta]^2 + 12*MW^2*MZ^2*\[Beta]^2 - 
          15*MZ^4*\[Beta]^2 + 24*MW^4*\[Beta]^4 - 12*MW^2*MZ^2*\[Beta]^4 + 
          15*MZ^4*\[Beta]^4 + 12*MZ^2*(-4*MW^2 + MZ^2)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^2*MZ^2*Cos[3*\[Theta]] + 12*MZ^4*Cos[3*\[Theta]] + 
          16*MW^4*Cos[4*\[Theta]] - 8*MW^2*MZ^2*Cos[4*\[Theta]] + 
          10*MZ^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
          4*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6 + 
          48*MW^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^2 + 90*MW^2*MZ^4*
           \[Beta]^2 - 21*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          36*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          21*MZ^6*\[Beta]^4 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 144*MW^4*MZ^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*Cos[3*\[Theta]] + 36*MZ^6*Cos[3*\[Theta]] - 
          32*MW^6*Cos[4*\[Theta]] + 24*MW^4*MZ^2*Cos[4*\[Theta]] - 
          60*MW^2*MZ^4*Cos[4*\[Theta]] + 14*MZ^6*Cos[4*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6 + 
          48*MW^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^2 + 90*MW^2*MZ^4*
           \[Beta]^2 - 21*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          36*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          21*MZ^6*\[Beta]^4 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 144*MW^4*MZ^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*Cos[3*\[Theta]] + 36*MZ^6*Cos[3*\[Theta]] - 
          32*MW^6*Cos[4*\[Theta]] + 24*MW^4*MZ^2*Cos[4*\[Theta]] - 
          60*MW^2*MZ^4*Cos[4*\[Theta]] + 14*MZ^6*Cos[4*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6 + 
          48*MW^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^2 + 90*MW^2*MZ^4*
           \[Beta]^2 - 21*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          36*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          21*MZ^6*\[Beta]^4 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (16*MW^6 - 12*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 7*MZ^6)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 144*MW^4*MZ^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*Cos[3*\[Theta]] + 36*MZ^6*Cos[3*\[Theta]] - 
          32*MW^6*Cos[4*\[Theta]] + 24*MW^4*MZ^2*Cos[4*\[Theta]] - 
          60*MW^2*MZ^4*Cos[4*\[Theta]] + 14*MZ^6*Cos[4*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 12*MW^4*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          7*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 4*(2 + \[Beta]^2)*
           Cos[\[Theta]]^2))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 4*(2 + \[Beta]^2)*
           Cos[\[Theta]]^2))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           384*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           288*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, -1/243*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           384*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           288*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, ((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           384*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           288*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, ((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/486*((-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           384*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           288*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 64*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 112*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (128*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*
         ((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, -1/243*(GF*(240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 
           75*MZ^8 - 480*MW^6*MZ^2*\[Beta]^2 + 360*MW^2*MZ^6*\[Beta]^2 - 
           150*MZ^8*\[Beta]^2 - 144*MW^6*MZ^2*\[Beta]^4 + 
           108*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(180*MW^4*MZ^2 - 
          90*MW^2*MZ^4 + 45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 90*MZ^6*\[Beta]^2 - 
          108*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          27*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            7*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*GF*(480*MW^6*MZ^2 - 360*MW^4*MZ^4 + 360*MW^2*MZ^6 - 
          75*MZ^8 - 960*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          720*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*GF*(480*MW^6*MZ^2 - 360*MW^4*MZ^4 + 360*MW^2*MZ^6 - 
          75*MZ^8 - 960*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          720*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 
          75*MZ^8 + 960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*(2*MW^2 + MZ^2)^3*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-16*GF*(2*MW^2 + MZ^2)^3*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-32*GF*(-MW + MZ)^3*(MW + MZ)^3*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (120*MW^4*MZ^4 - 75*MZ^8 - 240*MW^4*MZ^4*\[Beta]^2 + 
          150*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(60*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 45*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 90*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*
           \[Beta]^4 - 18*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-7 + 5*\[Beta]^2 + 
            6*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 
            3*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 12*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 21*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 480*MW^6*MZ^2*
            \[Beta]^2 + 360*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
           144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
           45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
             17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 480*MW^6*MZ^2*
            \[Beta]^2 + 360*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
           144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
           45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
             17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 480*MW^6*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
          144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
          45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] - \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-60*MW^2*MZ^2 + 15*MZ^4 + 120*MW^2*MZ^2*
           \[Beta]^2 - 30*MZ^4*\[Beta]^2 + 36*MW^2*MZ^2*\[Beta]^4 - 
          9*MZ^4*\[Beta]^4 - (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-4*MW^2 + MZ^2)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 24*MW^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*
           Cos[3*\[Theta]] + 15*MZ^4*Cos[3*\[Theta]] + 8*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 4*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(180*MW^4*MZ^2 - 
          90*MW^2*MZ^4 + 45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 90*MZ^6*\[Beta]^2 - 
          108*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          27*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            7*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(180*MW^4*MZ^2 - 90*MW^2*MZ^4 + 
          45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          90*MZ^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^4 + 
          54*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(180*MW^4*MZ^2 - 90*MW^2*MZ^4 + 
          45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          90*MZ^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^4 + 
          54*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (-16*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*(MW + MZ)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] + \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
           960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (480*MW^6*MZ^2 - 360*MW^4*MZ^4 + 360*MW^2*MZ^6 - 75*MZ^8 - 
          960*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          720*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
          960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (16*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
           960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
          960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (16*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
           960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (16*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*Sqrt[2]*(2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (16*Sqrt[2]*(2*MW^2 + MZ^2)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (16*Sqrt[2]*(2*MW^2 + MZ^2)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-8*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (Sqrt[2]*GF*(32*MW^8 - 16*MW^6*MZ^2 + 
          28*MW^2*MZ^6 - 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (2*Sqrt[2]*GF*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (4*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (8*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (32*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
          7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, ((-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpqMi, (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpq3i, 
       (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpDC, 
       (16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 7*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, ((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpq3i, (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       ((32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpd, (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpq3i, 0}, 
      {cpd^2, (16*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
      {c3pl2*cpd, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, 
      {cll1221*cpd, 0}, {cpqMi^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, 
      {cpq3i^2, 0}, {cpd*cpq3i, 0}, {cpd^2, 0}}, 
     {{cpDC, (2*GF*(48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + (-16*MW^6 + 12*MW^4*MZ^2 - 
            30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-8*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (-16*GF*(2*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (32*GF*(-MW + MZ)^3*(MW + MZ)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((-24*MW^4*MZ^4 + 15*MZ^8 + (32*MW^8 - 40*MW^4*MZ^4 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 - 
          6*MW^2*MZ^4 + 9*MZ^6 + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
            7*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, -1/243*((48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, -1/243*((48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
           (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (-4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpq3i, (-8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpDC, (-8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(3*MZ^2*(-4*MW^2 + MZ^2) + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(4*MW^4*MZ^2 - 2*MW^2*MZ^4 + MZ^6) + 
          (-16*MW^6 + 12*MW^4*MZ^2 - 30*MW^2*MZ^4 + 7*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpWB, (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2*MW^2 + MZ^2)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpq3i, 
       (-16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpd, 
       (64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpqMi, 
       (-8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpq3i, 
       (-16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpd, 
       (64*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -1/243*((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (8*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpq3i, 
       (16*(2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpd, 
       (64*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (8*MZ*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (32*MZ*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (32*MZ*(2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpq3i, 0}, 
      {cpd^2, (-8*(MW - MZ)^2*MZ*(MW + MZ)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] - 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(243*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*
          (12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
             56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-16*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i, (-32*Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd, (-128*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*((-96*MW^4*MZ^4 + 60*MZ^8)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (12*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-1 + \[Beta]^2)*(-12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       ((-1 + \[Beta]^2)*(-12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           Cos[\[Theta]] - (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (8*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpq3i, 
       (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpDC, 
       (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (12*MZ^2*(-4*MW^2 + MZ^2)*Cos[\[Theta]] + 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (-64*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpq3i*cpWB, 
       (-128*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpWB, 
       (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
             24*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       -1/243*((-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
             24*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpq3i, 
       (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
             24*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            56*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpq3i, 
       (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpd, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
             24*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (-16*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpq3i, (-32*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpd, 
       (128*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpq3i*cpqMi, (-64*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-64*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpd*cpq3i, 0}, {cpd^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}}, 
    {{{cpDC, (GF*(-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
          18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
          54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          15*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*GF*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (8*GF*(2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (64*GF*(-MW + MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          200*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 85*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[6]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-12*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
          9*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
          18*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 27*MZ^6*\[Beta]^4 + (16*MW^6 - 4*MW^4*MZ^2 - 
            10*MW^2*MZ^4 + 7*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 21*MZ^6*Cos[3*\[Theta]] - 
          80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 20*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/486*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
           30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 108*MW^2*MZ^6*
            \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*Cos[3*\[Theta]] + 
           84*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
           160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[3]*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/486*((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
           96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
           30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 108*MW^2*MZ^6*
            \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 
             28*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
            Cos[\[Theta]] + 3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
            (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*Cos[3*\[Theta]] + 
           84*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
           160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[3]*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 15*MZ^8 + 
          96*MW^6*MZ^2*\[Beta]^2 - 72*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Sqrt[3]*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
       -1/81*((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + 
           3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
       (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (-8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(12*MW^2*MZ^2 - 
          3*MZ^4 - 24*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
          36*MW^2*MZ^2*\[Beta]^4 + 9*MZ^4*\[Beta]^4 - 
          (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^2*(-4*MW^2 + MZ^2)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 24*MW^4*Cos[3*\[Theta]] + 
          12*MW^2*MZ^2*Cos[3*\[Theta]] - 15*MZ^4*Cos[3*\[Theta]] + 
          40*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 20*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 25*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
          18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
          54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-36*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          9*MZ^6 + 72*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
          18*MZ^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^4 - 
          54*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          21*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          60*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 35*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (16*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-64*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*
         (MW + MZ)^2*((1 + \[Beta]^2)^2 - 2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 72*MW^2*MZ^6 - 15*MZ^8 - 
          192*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          144*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (2*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (32*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (2*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (32*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 72*MW^2*MZ^6 + 15*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-2*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (-4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (-32*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-2*Sqrt[2]*(2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (16*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(224*MW^8 - 112*MW^6*MZ^2 + 196*MW^2*MZ^6 - 
          119*MZ^8 + 192*MW^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^2 + 
          168*MW^2*MZ^6*\[Beta]^2 - 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          304*MW^6*MZ^2*\[Beta]^4 + 532*MW^2*MZ^6*\[Beta]^4 - 
          323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 192*MW^6*MZ^2*\[Beta]^6 - 
          336*MW^2*MZ^6*\[Beta]^6 + 204*MZ^8*\[Beta]^6 + 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 576*MW^6*MZ^2*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          144*MW^6*MZ^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*Cos[4*\[Theta]] - 
          153*MZ^8*Cos[4*\[Theta]] - 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 504*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(112*MW^6 - 84*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 49*MZ^6 + 96*MW^6*\[Beta]^2 - 
          72*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 228*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 133*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          144*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 432*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, -1/486*(GF*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
           392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
           192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
           336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
           2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
           323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*
            \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
           204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
           768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 288*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
           504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, -1/486*(GF*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
           392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
           192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
           336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
           2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
           323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*
            \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
           204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
             24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
           768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 288*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
           504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (2*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (4*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (16*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (224*MW^8 - 280*MW^4*MZ^4 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         240*MW^4*MZ^4*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         760*MW^4*MZ^4*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         480*MW^4*MZ^4*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^4*(8*MW^4 - 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (7776*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 28*MW^4*MZ^2 - 70*MW^2*MZ^4 + 
          49*MZ^6 + 96*MW^6*\[Beta]^2 - 24*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 42*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 
          76*MW^4*MZ^2*\[Beta]^4 - 190*MW^2*MZ^4*\[Beta]^4 + 
          133*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 48*MW^4*MZ^2*\[Beta]^6 + 
          120*MW^2*MZ^4*\[Beta]^6 - 84*MZ^6*\[Beta]^6 + 
          12*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 144*MW^4*MZ^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 108*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          36*MW^4*MZ^2*Cos[4*\[Theta]] - 90*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 20*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(486*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (-224*MW^8 + 112*MW^6*MZ^2 - 196*MW^2*MZ^6 + 119*MZ^8 - 
         192*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^2 - 
         168*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         304*MW^6*MZ^2*\[Beta]^4 - 532*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
         336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 576*MW^6*MZ^2*
          Cos[3*\[Theta]] - 432*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 504*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (-224*MW^8 + 112*MW^6*MZ^2 - 196*MW^2*MZ^6 + 119*MZ^8 - 
         192*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^2 - 
         168*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         304*MW^6*MZ^2*\[Beta]^4 - 532*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
         336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 576*MW^6*MZ^2*
          Cos[3*\[Theta]] - 432*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 504*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/1944*(-224*MW^8 + 112*MW^6*MZ^2 - 196*MW^2*MZ^6 + 
          119*MZ^8 - 192*MW^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^2 - 
          168*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
          304*MW^6*MZ^2*\[Beta]^4 - 532*MW^2*MZ^6*\[Beta]^4 + 
          323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
          336*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
          12*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 576*MW^6*MZ^2*
           Cos[3*\[Theta]] - 432*MW^2*MZ^6*Cos[3*\[Theta]] + 
          180*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 288*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 432*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 504*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, -1/81*((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
          (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
           (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
           5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
         (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
           2)}, {cpDC*cpq3i, (-2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-2*MW^2*(MW^2 - MZ^2)*(56*MW^4 - 28*MW^2*MZ^2 + 35*MZ^4 + 
          48*MW^4*\[Beta]^2 - 24*MW^2*MZ^2*\[Beta]^2 + 30*MZ^4*\[Beta]^2 + 
          152*MW^4*\[Beta]^4 - 76*MW^2*MZ^2*\[Beta]^4 + 95*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
          12*MZ^2*(-4*MW^2 + MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          144*MW^2*MZ^2*Cos[3*\[Theta]] + 36*MZ^4*Cos[3*\[Theta]] + 
          96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          36*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 90*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 20*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 84*MW^4*MZ^2 - 210*MW^2*MZ^4 + 
          49*MZ^6 - 96*MW^6*\[Beta]^2 + 72*MW^4*MZ^2*\[Beta]^2 - 
          180*MW^2*MZ^4*\[Beta]^2 + 42*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 
          228*MW^4*MZ^2*\[Beta]^4 - 570*MW^2*MZ^4*\[Beta]^4 + 
          133*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 144*MW^4*MZ^2*\[Beta]^6 + 
          360*MW^2*MZ^4*\[Beta]^6 - 84*MZ^6*\[Beta]^6 - 
          36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 432*MW^4*MZ^2*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 84*MW^4*MZ^2 - 
          210*MW^2*MZ^4 + 49*MZ^6 - 96*MW^6*\[Beta]^2 + 
          72*MW^4*MZ^2*\[Beta]^2 - 180*MW^2*MZ^4*\[Beta]^2 + 
          42*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 228*MW^4*MZ^2*\[Beta]^4 - 
          570*MW^2*MZ^4*\[Beta]^4 + 133*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          84*MZ^6*\[Beta]^6 - 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 432*MW^4*MZ^2*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          108*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 84*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 49*MZ^6 + 96*MW^6*\[Beta]^2 - 
          72*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 228*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 133*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          144*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 432*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          108*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          72*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          108*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 126*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpq3i*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Sqrt[3]*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 
         119*MZ^8 + 192*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 336*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
         392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
         336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
         1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         384*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         672*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/972*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-2*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpq3i, 
       (-4*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpd, 
       (16*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, (224*MW^8 - 224*MW^6*MZ^2 + 
         840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
         336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
         1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         384*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         672*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/972*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          392*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          192*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          336*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          608*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1064*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-2*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpq3i, 
       (-4*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpd, 
       (16*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       (224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 119*MZ^8 + 
         192*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 336*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (2*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
       (4*(2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpd, 
       (16*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (2*(2*MW^2 + MZ^2)^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpq3i*cpqMi, (8*(2*MW^2 + MZ^2)^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpqMi, 0}, {cpq3i^2, (8*(2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpq3i, 0}, {cpd^2, (8*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, -1/243*(Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
          (18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-8*Sqrt[2/3]*GF*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (32*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(18*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 3*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-1 + \[Beta]^2)*
          (18*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpq3i, 
       (4*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*
         (-1 + \[Beta]^2)*(18*MZ^2*(-4*MW^2 + MZ^2)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpq3i*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, ((-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
            5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpd, 
       (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpd, 
       (32*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpq3i, 
       (-8*(2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (32*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (-4*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (-16*(2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpqMi, 0}, {cpq3i^2, (-16*(2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpd*cpq3i, 0}, {cpd^2, (16*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, 
      {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, 
      {cpd*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, 
      {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, 
      {cll1221*cpd, 0}, {cpqMi^2, 0}, {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, 
      {cpq3i^2, 0}, {cpd*cpq3i, 0}, {cpd^2, 0}}, 
     {{cpDC, -1/243*(GF*(240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 
           480*MW^6*MZ^2*\[Beta]^2 + 360*MW^2*MZ^6*\[Beta]^2 - 
           150*MZ^8*\[Beta]^2 - 144*MW^6*MZ^2*\[Beta]^4 + 
           108*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(180*MW^4*MZ^2 - 
          90*MW^2*MZ^4 + 45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 90*MZ^6*\[Beta]^2 - 
          108*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          27*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            7*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*GF*(480*MW^6*MZ^2 - 360*MW^4*MZ^4 + 360*MW^2*MZ^6 - 
          75*MZ^8 - 960*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          720*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*GF*(480*MW^6*MZ^2 - 360*MW^4*MZ^4 + 360*MW^2*MZ^6 - 
          75*MZ^8 - 960*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          720*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 
          75*MZ^8 + 960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*(2*MW^2 + MZ^2)^3*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (-16*GF*(2*MW^2 + MZ^2)^3*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-32*GF*(-MW + MZ)^3*(MW + MZ)^3*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (120*MW^4*MZ^4 - 75*MZ^8 - 240*MW^4*MZ^4*\[Beta]^2 + 
          150*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(60*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 45*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 90*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*
           \[Beta]^4 - 18*MW^2*MZ^4*\[Beta]^4 + 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*(-7 + 5*\[Beta]^2 + 
            6*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^2*(4*MW^4 + 2*MW^2*MZ^2 - 
            3*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 12*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 21*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 4*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 480*MW^6*MZ^2*
            \[Beta]^2 + 360*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
           144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
           45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
             17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 480*MW^6*MZ^2*
            \[Beta]^2 + 360*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
           144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
           45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
             17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (240*MW^6*MZ^2 - 180*MW^2*MZ^6 + 75*MZ^8 - 480*MW^6*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
          144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
          45*MZ^8*\[Beta]^4 + (32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 
            17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          16*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 28*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, (2*(-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] - \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpd*cpDC, 
       (8*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-60*MW^2*MZ^2 + 15*MZ^4 + 120*MW^2*MZ^2*
           \[Beta]^2 - 30*MZ^4*\[Beta]^2 + 36*MW^2*MZ^2*\[Beta]^4 - 
          9*MZ^4*\[Beta]^4 - (8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-4*MW^2 + MZ^2)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 24*MW^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*
           Cos[3*\[Theta]] + 15*MZ^4*Cos[3*\[Theta]] + 8*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 4*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(180*MW^4*MZ^2 - 
          90*MW^2*MZ^4 + 45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 90*MZ^6*\[Beta]^2 - 
          108*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          27*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            7*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(180*MW^4*MZ^2 - 90*MW^2*MZ^4 + 
          45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          90*MZ^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^4 + 
          54*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(180*MW^4*MZ^2 - 90*MW^2*MZ^4 + 
          45*MZ^6 - 360*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          90*MZ^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^4 + 
          54*MW^2*MZ^4*\[Beta]^4 - 27*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          21*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 7*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (-16*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (-32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(2*MW^2 + MZ^2)^2*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*(MW + MZ)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] + \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
           960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (480*MW^6*MZ^2 - 360*MW^4*MZ^4 + 360*MW^2*MZ^6 - 75*MZ^8 - 
          960*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          720*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          288*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
          960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (16*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
           960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
          960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, (-8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (16*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 360*MW^2*MZ^6 + 75*MZ^8 + 
           960*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           720*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           216*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, (8*Sqrt[2]*(2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (16*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*Sqrt[2]*(2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (16*Sqrt[2]*(2*MW^2 + MZ^2)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpqMi, 0}, {cpq3i^2, (16*Sqrt[2]*(2*MW^2 + MZ^2)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpq3i, 0}, {cpd^2, (-8*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpq3i, 0}, {cpd, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, 
      {cpd*cpDC, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpd, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cpqMi^2, 0}, 
      {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpq3i^2, 0}, {cpd*cpq3i, 0}, 
      {cpd^2, 0}}, {{cpDC, (GF*(544*MW^8 - 272*MW^6*MZ^2 + 476*MW^2*MZ^6 - 
          289*MZ^8 + 2112*MW^8*\[Beta]^2 - 1056*MW^6*MZ^2*\[Beta]^2 + 
          1848*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 80*MW^6*MZ^2*\[Beta]^4 + 
          140*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
          192*MW^6*MZ^2*\[Beta]^6 + 336*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 - 36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          1728*MW^6*MZ^2*Cos[3*\[Theta]] - 1296*MW^2*MZ^6*Cos[3*\[Theta]] + 
          540*MZ^8*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 1296*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2916*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(272*MW^6 - 204*MW^4*MZ^2 + 
          510*MW^2*MZ^4 - 119*MZ^6 + 1056*MW^6*\[Beta]^2 - 
          792*MW^4*MZ^2*\[Beta]^2 + 1980*MW^2*MZ^4*\[Beta]^2 - 
          462*MZ^6*\[Beta]^2 + 80*MW^6*\[Beta]^4 - 60*MW^4*MZ^2*\[Beta]^4 + 
          150*MW^2*MZ^4*\[Beta]^4 - 35*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          84*MZ^6*\[Beta]^6 - 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          1296*MW^4*MZ^2*Cos[3*\[Theta]] - 648*MW^2*MZ^4*Cos[3*\[Theta]] + 
          324*MZ^6*Cos[3*\[Theta]] - 864*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1296*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          324*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] - 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 42*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (GF*(-544*MW^8 + 544*MW^6*MZ^2 - 2040*MW^4*MZ^4 + 
          952*MW^2*MZ^6 - 289*MZ^8 - 2112*MW^8*\[Beta]^2 + 
          2112*MW^6*MZ^2*\[Beta]^2 - 7920*MW^4*MZ^4*\[Beta]^2 + 
          3696*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 - 
          160*MW^8*\[Beta]^4 + 160*MW^6*MZ^2*\[Beta]^4 - 
          600*MW^4*MZ^4*\[Beta]^4 + 280*MW^2*MZ^6*\[Beta]^4 - 
          85*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
            12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 3456*MW^6*MZ^2*
           Cos[3*\[Theta]] + 2592*MW^4*MZ^4*Cos[3*\[Theta]] - 
          2592*MW^2*MZ^6*Cos[3*\[Theta]] + 540*MZ^8*Cos[3*\[Theta]] + 
          2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 3456*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] + 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(1458*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (GF*(-544*MW^8 + 544*MW^6*MZ^2 - 2040*MW^4*MZ^4 + 
          952*MW^2*MZ^6 - 289*MZ^8 - 2112*MW^8*\[Beta]^2 + 
          2112*MW^6*MZ^2*\[Beta]^2 - 7920*MW^4*MZ^4*\[Beta]^2 + 
          3696*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 - 
          160*MW^8*\[Beta]^4 + 160*MW^6*MZ^2*\[Beta]^4 - 
          600*MW^4*MZ^4*\[Beta]^4 + 280*MW^2*MZ^6*\[Beta]^4 - 
          85*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
            24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
            12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 3456*MW^6*MZ^2*
           Cos[3*\[Theta]] + 2592*MW^4*MZ^4*Cos[3*\[Theta]] - 
          2592*MW^2*MZ^6*Cos[3*\[Theta]] + 540*MZ^8*Cos[3*\[Theta]] + 
          2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 3456*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] + 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(1458*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(544*MW^8 - 544*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 
          952*MW^2*MZ^6 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
          2112*MW^6*MZ^2*\[Beta]^2 + 7920*MW^4*MZ^4*\[Beta]^2 - 
          3696*MW^2*MZ^6*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 160*MW^6*MZ^2*\[Beta]^4 + 
          600*MW^4*MZ^4*\[Beta]^4 - 280*MW^2*MZ^6*\[Beta]^4 + 
          85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
          1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
          204*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
            24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
            12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 3456*MW^6*MZ^2*
           Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
          2592*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
          2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 3456*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
          504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
          160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(1458*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (GF*(2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[2]*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i, (Sqrt[2]*GF*(2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 
          5*\[Beta]^4 + 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd, (-4*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (544*MW^8 - 680*MW^4*MZ^4 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         2640*MW^4*MZ^4*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 200*MW^4*MZ^4*\[Beta]^4 + 85*MZ^8*\[Beta]^4 + 
         384*MW^8*\[Beta]^6 - 480*MW^4*MZ^4*\[Beta]^6 + 204*MZ^8*\[Beta]^6 + 
         36*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         360*MW^4*MZ^4*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (23328*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpDC*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(272*MW^6 - 68*MW^4*MZ^2 - 
          170*MW^2*MZ^4 + 119*MZ^6 + 1056*MW^6*\[Beta]^2 - 
          264*MW^4*MZ^2*\[Beta]^2 - 660*MW^2*MZ^4*\[Beta]^2 + 
          462*MZ^6*\[Beta]^2 + 80*MW^6*\[Beta]^4 - 20*MW^4*MZ^2*\[Beta]^4 - 
          50*MW^2*MZ^4*\[Beta]^4 + 35*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          48*MW^4*MZ^2*\[Beta]^6 - 120*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 36*MZ^2*(-4*MW^4 - 2*MW^2*MZ^2 + 3*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 4*MW^4*MZ^2 - 10*MW^2*MZ^4 + 7*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          432*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          324*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          324*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*Cos[4*\[Theta]] + 90*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] - 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          24*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 60*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 42*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 20*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(1458*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/5832*(544*MW^8 - 272*MW^6*MZ^2 + 476*MW^2*MZ^6 - 
          289*MZ^8 + 2112*MW^8*\[Beta]^2 - 1056*MW^6*MZ^2*\[Beta]^2 + 
          1848*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 80*MW^6*MZ^2*\[Beta]^4 + 
          140*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
          192*MW^6*MZ^2*\[Beta]^6 + 336*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 - 36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          1728*MW^6*MZ^2*Cos[3*\[Theta]] - 1296*MW^2*MZ^6*Cos[3*\[Theta]] + 
          540*MZ^8*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 1296*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/5832*(544*MW^8 - 272*MW^6*MZ^2 + 476*MW^2*MZ^6 - 
          289*MZ^8 + 2112*MW^8*\[Beta]^2 - 1056*MW^6*MZ^2*\[Beta]^2 + 
          1848*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 80*MW^6*MZ^2*\[Beta]^4 + 
          140*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
          192*MW^6*MZ^2*\[Beta]^6 + 336*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 - 36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          1728*MW^6*MZ^2*Cos[3*\[Theta]] - 1296*MW^2*MZ^6*Cos[3*\[Theta]] + 
          540*MZ^8*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 1296*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (544*MW^8 - 272*MW^6*MZ^2 + 476*MW^2*MZ^6 - 289*MZ^8 + 
         2112*MW^8*\[Beta]^2 - 1056*MW^6*MZ^2*\[Beta]^2 + 
         1848*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 80*MW^6*MZ^2*\[Beta]^4 + 
         140*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
         192*MW^6*MZ^2*\[Beta]^6 + 336*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 - 36*MZ^2*(16*MW^6 - 12*MW^2*MZ^4 + 5*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 17*MZ^8)*
          (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1728*MW^6*MZ^2*Cos[3*\[Theta]] - 1296*MW^2*MZ^6*Cos[3*\[Theta]] + 
         540*MZ^8*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 1296*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         144*MW^6*MZ^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 168*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 140*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, -1/972*((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
          (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
           12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
           36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
           36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
           6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
         (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpq3i, -1/486*((-2*MW^2 + MZ^2)*(2*MW^2 + MZ^2)^2*
          (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
           12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
           36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
           36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
           6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
         (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpDC, (-2*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (2*MW^2*(MW^2 - MZ^2)*(-136*MW^4 + 68*MW^2*MZ^2 - 85*MZ^4 - 
          528*MW^4*\[Beta]^2 + 264*MW^2*MZ^2*\[Beta]^2 - 330*MZ^4*\[Beta]^2 - 
          40*MW^4*\[Beta]^4 + 20*MW^2*MZ^2*\[Beta]^4 - 25*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
          36*MZ^2*(-4*MW^2 + MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 4*MW^2*MZ^2 + 5*MZ^4)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          432*MW^2*MZ^2*Cos[3*\[Theta]] + 108*MZ^4*Cos[3*\[Theta]] + 
          288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 432*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          108*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          36*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] + 
          48*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 30*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 20*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-272*MW^6 + 204*MW^4*MZ^2 - 
          510*MW^2*MZ^4 + 119*MZ^6 - 1056*MW^6*\[Beta]^2 + 
          792*MW^4*MZ^2*\[Beta]^2 - 1980*MW^2*MZ^4*\[Beta]^2 + 
          462*MZ^6*\[Beta]^2 - 80*MW^6*\[Beta]^4 + 60*MW^4*MZ^2*\[Beta]^4 - 
          150*MW^2*MZ^4*\[Beta]^4 + 35*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          144*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          1296*MW^4*MZ^2*Cos[3*\[Theta]] + 648*MW^2*MZ^4*Cos[3*\[Theta]] - 
          324*MZ^6*Cos[3*\[Theta]] + 864*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 1296*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          324*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] + 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 42*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-272*MW^6 + 204*MW^4*MZ^2 - 
          510*MW^2*MZ^4 + 119*MZ^6 - 1056*MW^6*\[Beta]^2 + 
          792*MW^4*MZ^2*\[Beta]^2 - 1980*MW^2*MZ^4*\[Beta]^2 + 
          462*MZ^6*\[Beta]^2 - 80*MW^6*\[Beta]^4 + 60*MW^4*MZ^2*\[Beta]^4 - 
          150*MW^2*MZ^4*\[Beta]^4 + 35*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          144*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          84*MZ^6*\[Beta]^6 + 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          1296*MW^4*MZ^2*Cos[3*\[Theta]] + 648*MW^2*MZ^4*Cos[3*\[Theta]] - 
          324*MZ^6*Cos[3*\[Theta]] + 864*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 1296*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          324*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          63*MZ^6*Cos[4*\[Theta]] + 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 42*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(272*MW^6 - 204*MW^4*MZ^2 + 
          510*MW^2*MZ^4 - 119*MZ^6 + 1056*MW^6*\[Beta]^2 - 
          792*MW^4*MZ^2*\[Beta]^2 + 1980*MW^2*MZ^4*\[Beta]^2 - 
          462*MZ^6*\[Beta]^2 + 80*MW^6*\[Beta]^4 - 60*MW^4*MZ^2*\[Beta]^4 + 
          150*MW^2*MZ^4*\[Beta]^4 - 35*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          84*MZ^6*\[Beta]^6 - 108*MZ^2*(4*MW^4 - 2*MW^2*MZ^2 + MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 + 30*MW^2*MZ^4 - 7*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          1296*MW^4*MZ^2*Cos[3*\[Theta]] - 648*MW^2*MZ^4*Cos[3*\[Theta]] + 
          324*MZ^6*Cos[3*\[Theta]] - 864*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          216*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1296*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          324*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          63*MZ^6*Cos[4*\[Theta]] - 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 42*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          35*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
          6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(2*MW^2 + MZ^2)^2*
         (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
          6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpd*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (544*MW^8 - 544*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 952*MW^2*MZ^6 + 
         289*MZ^8 + 2112*MW^8*\[Beta]^2 - 2112*MW^6*MZ^2*\[Beta]^2 + 
         7920*MW^4*MZ^4*\[Beta]^2 - 3696*MW^2*MZ^6*\[Beta]^2 + 
         1122*MZ^8*\[Beta]^2 + 160*MW^8*\[Beta]^4 - 160*MW^6*MZ^2*\[Beta]^4 + 
         600*MW^4*MZ^4*\[Beta]^4 - 280*MW^2*MZ^6*\[Beta]^4 + 
         85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
           24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 3456*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (544*MW^8 - 544*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 
         952*MW^2*MZ^6 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         2112*MW^6*MZ^2*\[Beta]^2 + 7920*MW^4*MZ^4*\[Beta]^2 - 
         3696*MW^2*MZ^6*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 160*MW^6*MZ^2*\[Beta]^4 + 
         600*MW^4*MZ^4*\[Beta]^4 - 280*MW^2*MZ^6*\[Beta]^4 + 
         85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
           24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 3456*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(2916*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-544*MW^8 + 544*MW^6*MZ^2 - 2040*MW^4*MZ^4 + 
         952*MW^2*MZ^6 - 289*MZ^8 - 2112*MW^8*\[Beta]^2 + 
         2112*MW^6*MZ^2*\[Beta]^2 - 7920*MW^4*MZ^4*\[Beta]^2 + 
         3696*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 - 
         160*MW^8*\[Beta]^4 + 160*MW^6*MZ^2*\[Beta]^4 - 
         600*MW^4*MZ^4*\[Beta]^4 + 280*MW^2*MZ^6*\[Beta]^4 - 
         85*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3456*MW^6*MZ^2*Cos[3*\[Theta]] + 2592*MW^4*MZ^4*Cos[3*\[Theta]] - 
         2592*MW^2*MZ^6*Cos[3*\[Theta]] + 540*MZ^8*Cos[3*\[Theta]] + 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 3456*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] + 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(2916*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, ((2*MW^2 + MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 + 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 36*Cos[3*\[Theta]] + 24*\[Beta]^2*
           Cos[3*\[Theta]] - 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpq3i, ((2*MW^2 + MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 + 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 36*Cos[3*\[Theta]] + 24*\[Beta]^2*
           Cos[3*\[Theta]] - 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpd, (4*(MW - MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (544*MW^8 - 544*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 952*MW^2*MZ^6 + 
         289*MZ^8 + 2112*MW^8*\[Beta]^2 - 2112*MW^6*MZ^2*\[Beta]^2 + 
         7920*MW^4*MZ^4*\[Beta]^2 - 3696*MW^2*MZ^6*\[Beta]^2 + 
         1122*MZ^8*\[Beta]^2 + 160*MW^8*\[Beta]^4 - 160*MW^6*MZ^2*\[Beta]^4 + 
         600*MW^4*MZ^4*\[Beta]^4 - 280*MW^2*MZ^6*\[Beta]^4 + 
         85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
           24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 3456*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-544*MW^8 + 544*MW^6*MZ^2 - 2040*MW^4*MZ^4 + 
         952*MW^2*MZ^6 - 289*MZ^8 - 2112*MW^8*\[Beta]^2 + 
         2112*MW^6*MZ^2*\[Beta]^2 - 7920*MW^4*MZ^4*\[Beta]^2 + 
         3696*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 - 
         160*MW^8*\[Beta]^4 + 160*MW^6*MZ^2*\[Beta]^4 - 
         600*MW^4*MZ^4*\[Beta]^4 + 280*MW^2*MZ^6*\[Beta]^4 - 
         85*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 36*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3456*MW^6*MZ^2*Cos[3*\[Theta]] + 2592*MW^4*MZ^4*Cos[3*\[Theta]] - 
         2592*MW^2*MZ^6*Cos[3*\[Theta]] + 540*MZ^8*Cos[3*\[Theta]] + 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 3456*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] + 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(2916*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, ((2*MW^2 + MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 + 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 36*Cos[3*\[Theta]] + 24*\[Beta]^2*
           Cos[3*\[Theta]] - 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpq3i, ((2*MW^2 + MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 + 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 36*Cos[3*\[Theta]] + 24*\[Beta]^2*
           Cos[3*\[Theta]] - 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpd, (4*(MW - MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (544*MW^8 - 544*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 
         952*MW^2*MZ^6 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         2112*MW^6*MZ^2*\[Beta]^2 + 7920*MW^4*MZ^4*\[Beta]^2 - 
         3696*MW^2*MZ^6*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 160*MW^6*MZ^2*\[Beta]^4 + 
         600*MW^4*MZ^4*\[Beta]^4 - 280*MW^2*MZ^6*\[Beta]^4 + 
         85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
           24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 3456*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, ((2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpq3i, ((2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpd, (4*(-MW + MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, ((2*MW^2 + MZ^2)^2*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(162*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpq3i*cpqMi, (2*(2*MW^2 + MZ^2)^2*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(81*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpqMi, 0}, 
      {cpq3i^2, (2*(2*MW^2 + MZ^2)^2*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(81*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, 
      {cpd^2, (-2*(MW - MZ)^2*(MW + MZ)^2*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(81*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}}


==> anc/Diboson_Rmat/dd_zz/cijtildeSM.dat <==
cijTildeSM = {{-1/243*(GF^2*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
         120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
         96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
         168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
         96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
         12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
           \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
         60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
         64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
         112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]]))/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2), 0, (GF^2*Sqrt[2 - 2*\[Beta]^2]*
       (-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 216*MW^2*MZ^6 + 45*MZ^8 + 
        576*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
        432*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
        96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
        72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
          24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
         Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
        96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
        168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
        32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]])*Sin[\[Theta]])/(243*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-192*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 144*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, (-2*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
        \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        72*MW^2*MZ^6 - 15*MZ^8 - 192*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 144*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^4 + 
        216*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
        45*MZ^8*\[Beta]^4 - (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
         Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
        360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
        51*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*Sqrt[3 - 3*\[Beta]^2]*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {0, -1/243*(GF^2*(-1 + \[Beta]^2)*(12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
           24*MW^2*MZ^4 - 5*MZ^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (3 + Cos[2*\[Theta]])))/(MZ^4*(1 + \[Beta]^4 - 
         2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        72*MW^2*MZ^6 - 15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     (2*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(GF^2*Sqrt[2 - 2*\[Beta]^2]*(-288*MW^6*MZ^2 + 216*MW^4*MZ^4 - 
        216*MW^2*MZ^6 + 45*MZ^8 + 576*MW^6*MZ^2*\[Beta]^2 - 
        432*MW^4*MZ^4*\[Beta]^2 + 432*MW^2*MZ^6*\[Beta]^2 - 
        90*MZ^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
        72*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
          24*MW^2*MZ^4 + 5*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
         Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
        96*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
        168*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
        32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]])*Sin[\[Theta]])/(243*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 + 
        576*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        2160*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
        306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 352*MW^6*MZ^2*\[Beta]^4 - 
        1320*MW^4*MZ^4*\[Beta]^4 + 616*MW^2*MZ^6*\[Beta]^4 - 
        187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
        1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
        204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
          5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
         Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*Cos[3*\[Theta]] + 
        864*MW^4*MZ^4*Cos[3*\[Theta]] - 864*MW^2*MZ^6*Cos[3*\[Theta]] + 
        180*MZ^8*Cos[3*\[Theta]] + 768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1152*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
        180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
        288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
        504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
        320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 320*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (972*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*(-1 + \[Beta]^2)*(6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 
          24*MW^2*MZ^4 - 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
       Sin[\[Theta]]^2)/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
          Cos[2*\[Theta]])^2), 0, (2*Sqrt[2]*GF^2*(1 - \[Beta]^2)^(3/2)*
       Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
         (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
          Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (81*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 
        119*MZ^8 + 192*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        720*MW^4*MZ^4*\[Beta]^2 - 336*MW^2*MZ^6*\[Beta]^2 + 
        102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
        2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
        323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
        1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
        204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
          5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
         Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] - 1152*MW^6*MZ^2*Cos[3*\[Theta]] + 
        864*MW^4*MZ^4*Cos[3*\[Theta]] - 864*MW^2*MZ^6*Cos[3*\[Theta]] + 
        180*MZ^8*Cos[3*\[Theta]] + 768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1152*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
        180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
        288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
        504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
        576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {(-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-192*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 144*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, (-2*GF^2*(-1 + \[Beta]^2)*
       (6*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 5*MZ^6)*
         (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
          \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (4*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
          Cos[2*\[Theta]])^2), 0, (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*
       (192*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
        144*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, (2*GF^2*(-1 + \[Beta]^2)*
       (18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
         (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
          \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
      (243*Sqrt[3]*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {0, (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        72*MW^2*MZ^6 - 15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (4*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*Sin[\[Theta]]^2)/(243*MZ^4*(1 + \[Beta]^4 - 
        2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
        72*MW^2*MZ^6 + 15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(-2*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
        2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (2*Sqrt[2]*GF^2*(1 - \[Beta]^2)^(3/2)*Cos[\[Theta]]*
       (MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
         (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
          Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (81*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(192*MW^6*MZ^2*\[Beta]^2 - 
        144*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        32*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        56*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, -1/243*(GF^2*(-1 + \[Beta]^2)*(32*MW^8 - 32*MW^6*MZ^2 + 
         120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
         96*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
         168*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
         96*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
         12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 5*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 32*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
           \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         288*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
         60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
         64*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
         112*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         56*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]]))/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2), 0, 
     -1/243*(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 
         360*MW^2*MZ^6 + 75*MZ^8 + 960*MW^6*MZ^2*\[Beta]^2 - 
         720*MW^4*MZ^4*\[Beta]^2 + 720*MW^2*MZ^6*\[Beta]^2 - 
         150*MZ^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^4 - 
         216*MW^4*MZ^4*\[Beta]^4 + 216*MW^2*MZ^6*\[Beta]^4 - 
         45*MZ^8*\[Beta]^4 - (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
          Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
           5*MZ^6)*(9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
         96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
         360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
         51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
       (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, 
    {0, (2*GF^2*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
        72*MW^2*MZ^6 + 15*MZ^8 + (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     -1/243*(GF^2*(-1 + \[Beta]^2)*(12*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
           24*MW^2*MZ^4 + 5*MZ^6)*Cos[\[Theta]] + 
         (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
          (3 + Cos[2*\[Theta]])))/(MZ^4*(1 + \[Beta]^4 - 
         2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(96*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        72*MW^2*MZ^6 - 15*MZ^8 - 192*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 144*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 - 288*MW^6*MZ^2*\[Beta]^4 + 
        216*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
        45*MZ^8*\[Beta]^4 - (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
         Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
          5*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        96*MW^8*Cos[3*\[Theta]] + 96*MW^6*MZ^2*Cos[3*\[Theta]] - 
        360*MW^4*MZ^4*Cos[3*\[Theta]] + 168*MW^2*MZ^6*Cos[3*\[Theta]] - 
        51*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        160*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*Sqrt[3 - 3*\[Beta]^2]*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(224*MW^8 - 224*MW^6*MZ^2 + 840*MW^4*MZ^4 - 392*MW^2*MZ^6 + 
        119*MZ^8 + 192*MW^8*\[Beta]^2 - 192*MW^6*MZ^2*\[Beta]^2 + 
        720*MW^4*MZ^4*\[Beta]^2 - 336*MW^2*MZ^6*\[Beta]^2 + 
        102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 608*MW^6*MZ^2*\[Beta]^4 + 
        2280*MW^4*MZ^4*\[Beta]^4 - 1064*MW^2*MZ^6*\[Beta]^4 + 
        323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 384*MW^6*MZ^2*\[Beta]^6 - 
        1440*MW^4*MZ^4*\[Beta]^6 + 672*MW^2*MZ^6*\[Beta]^6 - 
        204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 24*MW^4*MZ^2 + 24*MW^2*MZ^4 - 
          5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
         Cos[\[Theta]] - 4*(32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          56*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] - 1152*MW^6*MZ^2*Cos[3*\[Theta]] + 
        864*MW^4*MZ^4*Cos[3*\[Theta]] - 864*MW^2*MZ^6*Cos[3*\[Theta]] + 
        180*MZ^8*Cos[3*\[Theta]] + 768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1152*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
        180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
        288*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
        504*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
        576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        1008*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (2*GF^2*(-1 + \[Beta]^2)*(18*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
          24*MW^2*MZ^4 + 5*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*
         (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
       Sin[\[Theta]]^2)/(243*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     -1/243*(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(-480*MW^6*MZ^2 + 360*MW^4*MZ^4 - 
         360*MW^2*MZ^6 + 75*MZ^8 + 960*MW^6*MZ^2*\[Beta]^2 - 
         720*MW^4*MZ^4*\[Beta]^2 + 720*MW^2*MZ^6*\[Beta]^2 - 
         150*MZ^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^4 - 
         216*MW^4*MZ^4*\[Beta]^4 + 216*MW^2*MZ^6*\[Beta]^4 - 
         45*MZ^8*\[Beta]^4 - (32*MW^8 - 32*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           56*MW^2*MZ^6 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
          Cos[\[Theta]] + 3*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 24*MW^2*MZ^4 + 
           5*MZ^6)*(9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
         96*MW^8*Cos[3*\[Theta]] - 96*MW^6*MZ^2*Cos[3*\[Theta]] + 
         360*MW^4*MZ^4*Cos[3*\[Theta]] - 168*MW^2*MZ^6*Cos[3*\[Theta]] + 
         51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         32*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 56*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
       (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2), 0, 
     (GF^2*(544*MW^8 - 544*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 952*MW^2*MZ^6 + 
        289*MZ^8 + 2112*MW^8*\[Beta]^2 - 2112*MW^6*MZ^2*\[Beta]^2 + 
        7920*MW^4*MZ^4*\[Beta]^2 - 3696*MW^2*MZ^6*\[Beta]^2 + 
        1122*MZ^8*\[Beta]^2 + 160*MW^8*\[Beta]^4 - 160*MW^6*MZ^2*\[Beta]^4 + 
        600*MW^4*MZ^4*\[Beta]^4 - 280*MW^2*MZ^6*\[Beta]^4 + 
        85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
        1440*MW^4*MZ^4*\[Beta]^6 - 672*MW^2*MZ^6*\[Beta]^6 + 
        204*MZ^8*\[Beta]^6 + 36*MZ^2*(-32*MW^6 + 24*MW^4*MZ^2 - 
          24*MW^2*MZ^4 + 5*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
          4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 32*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 56*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
          12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        3456*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
        2592*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
        2304*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1728*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 3456*MW^6*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        2592*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
         Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
        288*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
        504*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
        192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        160*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 280*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2916*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}


==> anc/Diboson_Rmat/ee_ww/AEFT.dat <==
AEFTtab = {{cWWW, (32*2^(3/4)*GF*MW^5*Sqrt[-MW^2 + MZ^2]*
       Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(-2*MW^4*(-1 + \[Beta]^2)^2 + MZ^4*(1 + \[Beta]^2 - 
            2*\[Beta]^4) + MW^2*MZ^2*(-1 - 5*\[Beta]^2 + 4*\[Beta]^4)) + 
        (MW^2*MZ^2*(-7 + 26*\[Beta]^2 - 15*\[Beta]^4) + 
          4*MW^4*(3 - 5*\[Beta]^2 + 2*\[Beta]^4) + 
          MZ^4*(1 - 8*\[Beta]^2 + 7*\[Beta]^4))*Cos[\[Theta]]))/
      (3*Lambda^2*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC, (2*Sqrt[2]*GF*MW^6*\[Beta]*
       ((MW^2*(64 - 200*\[Beta]^2 + 138*\[Beta]^4 - 6*\[Beta]^6) + 
          MZ^2*(-16 + 133*\[Beta]^2 - 117*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MZ^2 + 2*(-MW + MZ)*(MW + MZ)*\[Beta]^2)*
           (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 
              3*\[Beta]^4)*Cos[2*\[Theta]]) + \[Beta]*
           (MZ^2*(-5 + 5*\[Beta]^2 - 6*\[Beta]^4) + 2*MW^2*(4 - 5*\[Beta]^2 + 
              3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpWB, (8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]*
       ((MW^2*(16 - 47*\[Beta]^2 + 99*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MZ^2*(-2 + 4*\[Beta]^2 - 41*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(2*MZ^2*(4 + 10*\[Beta]^2 + 21*\[Beta]^4 - 
            3*\[Beta]^6) + MW^2*(-17 + 4*\[Beta]^2 - 45*\[Beta]^4 + 
            6*\[Beta]^6) + (-(MW^2*(-1 + 4*\[Beta]^2 + 3*\[Beta]^4 + 6*
                \[Beta]^6)) + 2*MZ^2*\[Beta]^2*(2 + 3*(\[Beta]^2 + 
                \[Beta]^4)))*Cos[2*\[Theta]] + \[Beta]*
           (-2*MZ^2*\[Beta]^2*(1 + 3*\[Beta]^2) + MW^2*(-1 - 3*\[Beta]^2 + 
              6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpe, (8*Sqrt[2]*GF*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(9*Lambda^2*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpl1, (8*Sqrt[2]*GF*MW^6*\[Beta]*
       ((MW^2*(-1 + \[Beta])*(1 + \[Beta])*(64 - 69*\[Beta]^2 + 
            3*\[Beta]^4) + MZ^2*(16 - 66*\[Beta]^2 + 51*\[Beta]^4 - 
            3*\[Beta]^6))*Cos[\[Theta]] + 
        \[Beta]*((-(MZ^2*\[Beta]^2) + MW^2*(-1 + \[Beta]^2))*
           (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 
              3*\[Beta]^4)*Cos[2*\[Theta]]) + \[Beta]*
           (MW^2*(-5 + 8*\[Beta]^2 - 3*\[Beta]^4) + 
            MZ^2*(2 - 3*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl1, (4*Sqrt[2]*GF*MW^4*(MZ^4*(-8 + 49*\[Beta]^2 + 194*\[Beta]^4 - 
          424*\[Beta]^6 + 139*\[Beta]^8 + 56*\[Beta]^10 - 6*\[Beta]^12) - 
        2*MW^4*(64 + 22*\[Beta]^2 - 319*\[Beta]^4 + 307*\[Beta]^6 - 
          46*\[Beta]^8 - 31*\[Beta]^10 + 3*\[Beta]^12) + 
        2*MW^2*MZ^2*(32 - 40*\[Beta]^2 - 357*\[Beta]^4 + 528*\[Beta]^6 - 
          120*\[Beta]^8 - 59*\[Beta]^10 + 6*\[Beta]^12) + 
        2*\[Beta]*(MZ^4*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*
           (-16 + 149*\[Beta]^2 - 132*\[Beta]^4 + 6*\[Beta]^6) + 
          2*MW^4*(-1 + \[Beta])*(1 + \[Beta])*(-96 + 102*\[Beta]^2 + 
            61*\[Beta]^4 - 66*\[Beta]^6 + 3*\[Beta]^8) - 
          2*MW^2*MZ^2*(56 - 239*\[Beta]^2 + 111*\[Beta]^4 + 197*\[Beta]^6 - 
            135*\[Beta]^8 + 6*\[Beta]^10))*Cos[\[Theta]] + 
        \[Beta]^2*((2*MW^4*(-1 + \[Beta])*(1 + \[Beta])*(42 - 121*\[Beta]^2 + 
              59*\[Beta]^4 + \[Beta]^6 + 3*\[Beta]^8) + MZ^4*(-1 + \[Beta])*
             (1 + \[Beta])*(17 - 130*\[Beta]^2 + 127*\[Beta]^4 + 
              8*\[Beta]^6 + 6*\[Beta]^8) + 2*MW^2*MZ^2*(40 - 225*\[Beta]^2 + 
              315*\[Beta]^4 - 117*\[Beta]^6 + \[Beta]^8 - 6*\[Beta]^10))*
           Cos[2*\[Theta]] + 2*\[Beta]*(MZ^4*(5 - 4*\[Beta]^2 + \[Beta]^4 + 
              4*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(6 - 9*\[Beta]^2 + 
              \[Beta]^4 + 5*\[Beta]^6 - 3*\[Beta]^8) + 2*MW^2*MZ^2*
             (-7 + 7*\[Beta]^2 - 3*\[Beta]^4 - 7*\[Beta]^6 + 6*\[Beta]^8))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(-1 + \[Beta]^2)^2*
             (-2 + 3*\[Beta]^2) + 2*MW^2*MZ^2*(6 - 11*\[Beta]^2 + 
              13*\[Beta]^4 - 6*\[Beta]^6) + MZ^4*(-5 + 9*\[Beta]^2 - 
              10*\[Beta]^4 + 6*\[Beta]^6))*Cos[4*\[Theta]])))/
      (9*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2, (4*Sqrt[2]*GF*MW^4*(MZ^4*(-8 + 3*\[Beta]^2 - 173*\[Beta]^4 + 
          103*\[Beta]^6 + 56*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(-64 + 77*\[Beta]^2 - 105*\[Beta]^4 + 34*\[Beta]^6 + 
          31*\[Beta]^8 - 3*\[Beta]^10) + 2*MW^2*MZ^2*(32 - 69*\[Beta]^2 + 
          194*\[Beta]^4 - 84*\[Beta]^6 - 59*\[Beta]^8 + 6*\[Beta]^10) + 
        2*\[Beta]*(MZ^4*\[Beta]^2*(51 + 67*\[Beta]^2 - 114*\[Beta]^4 + 
            6*\[Beta]^6) + 2*MW^4*(32 - 65*\[Beta]^2 + 103*\[Beta]^4 - 
            69*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(4 - 3*\[Beta]^2 + 
            63*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]^2*((2*MW^2*MZ^2*(-59 + 167*\[Beta]^2 - 119*\[Beta]^4 + 
              \[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(83 - 130*\[Beta]^2 + 
              70*\[Beta]^4 - 2*\[Beta]^6 + 3*\[Beta]^8) + 
            MZ^4*(21 - 112*\[Beta]^2 + 103*\[Beta]^4 + 2*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] + 2*\[Beta]*
           (2*MW^4*(1 - 7*\[Beta]^2 + 5*\[Beta]^4 - 3*\[Beta]^6) - 
            MZ^4*(3 + 3*\[Beta]^2 - 2*\[Beta]^4 + 6*\[Beta]^6) + 
            4*MW^2*MZ^2*(1 + 3*(\[Beta]^2 - \[Beta]^4 + \[Beta]^6)))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(11 - 8*\[Beta]^2 + 
              3*\[Beta]^4) - 2*MW^2*MZ^2*(9 - 11*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^4*(5 - 6*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (9*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221, (4*Sqrt[2]*GF*MW^4*(2*MW^4*(64 - 77*\[Beta]^2 + 105*\[Beta]^4 - 
          34*\[Beta]^6 - 31*\[Beta]^8 + 3*\[Beta]^10) - 
        2*MW^2*MZ^2*(32 - 69*\[Beta]^2 + 194*\[Beta]^4 - 84*\[Beta]^6 - 
          59*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(8 - 3*\[Beta]^2 + 
          173*\[Beta]^4 - 103*\[Beta]^6 - 56*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(MZ^4*\[Beta]^2*(51 + 67*\[Beta]^2 - 114*\[Beta]^4 + 
            6*\[Beta]^6) + 2*MW^4*(32 - 65*\[Beta]^2 + 103*\[Beta]^4 - 
            69*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(4 - 3*\[Beta]^2 + 
            63*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]^2*(-((2*MW^2*MZ^2*(-59 + 167*\[Beta]^2 - 119*\[Beta]^4 + 
               \[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(83 - 130*\[Beta]^2 + 70*
                \[Beta]^4 - 2*\[Beta]^6 + 3*\[Beta]^8) + 
             MZ^4*(21 - 112*\[Beta]^2 + 103*\[Beta]^4 + 2*\[Beta]^6 + 6*
                \[Beta]^8))*Cos[2*\[Theta]]) + 2*\[Beta]*
           (2*MW^4*(-1 + 7*\[Beta]^2 - 5*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 3*\[Beta]^2 - 2*\[Beta]^4 + 6*\[Beta]^6) - 
            4*MW^2*MZ^2*(1 + 3*(\[Beta]^2 - \[Beta]^4 + \[Beta]^6)))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-5 + 6*\[Beta]^2 - 
              6*\[Beta]^4) - 2*MW^4*(11 - 8*\[Beta]^2 + 3*\[Beta]^4) + 
            2*MW^2*MZ^2*(9 - 11*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (9*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cWWW^2, (-8*Sqrt[2]*GF*MW^6*\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2 + 
        MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
         (2 - 3*\[Beta]^2 + \[Beta]^4))*(-7 + 3*\[Beta]^2 + 
        (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*(-1 + \[Beta]^2)^2*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cWWW, (64*2^(1/4)*MW^7*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]^2*
       (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2)))/
      (3*Lambda^4*Sqrt[-MW^2 + MZ^2]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpWB*cWWW, (32*2^(1/4)*MW^6*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]^2*
       (MZ^2*(2 + 5*\[Beta]^2 - 7*\[Beta]^4) + 
        MW^2*(-1 - 12*\[Beta]^2 + 7*\[Beta]^4) + 
        (-(MW^2*(-3 + \[Beta]^4)) + MZ^2*(-2 + \[Beta]^2 + \[Beta]^4))*
         Cos[\[Theta]]^2))/(3*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpe*cWWW, (128*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]^2)/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpl1*cWWW, (-128*2^(1/4)*MW^7*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]^2*
       (MW^2*(-3 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2)))/
      (3*Lambda^4*Sqrt[-MW^2 + MZ^2]*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cWWW, (32*2^(1/4)*MW^5*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(MZ^4*(-3 + 4*\[Beta]^2 + \[Beta]^4 - 2*\[Beta]^6) - 
          2*MW^4*(8 - 3*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) + 
          MW^2*MZ^2*(13 - 12*\[Beta]^2 - 5*\[Beta]^4 + 4*\[Beta]^6)) + 
        (MZ^4*(-1 + \[Beta]^2)^2*(1 + 9*\[Beta]^2) + 
          4*MW^4*(3 + 6*\[Beta]^2 - 7*\[Beta]^4 + 2*\[Beta]^6) - 
          MW^2*MZ^2*(7 + 23*\[Beta]^2 - 47*\[Beta]^4 + 17*\[Beta]^6))*
         Cos[\[Theta]]))/(3*Lambda^4*Sqrt[-MW^2 + MZ^2]*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {c3pl2*cWWW, 
     (32*2^(1/4)*MW^5*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(-2*MW^4*(-1 + \[Beta]^2)^2 + MZ^4*(1 + \[Beta]^2 - 
            2*\[Beta]^4) + MW^2*MZ^2*(-1 - 5*\[Beta]^2 + 4*\[Beta]^4)) + 
        (MW^2*MZ^2*(-7 + 26*\[Beta]^2 - 15*\[Beta]^4) + 
          4*MW^4*(3 - 5*\[Beta]^2 + 2*\[Beta]^4) + 
          MZ^4*(1 - 8*\[Beta]^2 + 7*\[Beta]^4))*Cos[\[Theta]]))/
      (3*Lambda^4*Sqrt[-MW^2 + MZ^2]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cWWW, (32*2^(1/4)*MW^5*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*(1 + 5*\[Beta]^2 - 
            4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 2*\[Beta]^4)) - 
        (MW^2*MZ^2*(-7 + 26*\[Beta]^2 - 15*\[Beta]^4) + 
          4*MW^4*(3 - 5*\[Beta]^2 + 2*\[Beta]^4) + 
          MZ^4*(1 - 8*\[Beta]^2 + 7*\[Beta]^4))*Cos[\[Theta]]))/
      (3*Lambda^4*Sqrt[-MW^2 + MZ^2]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC^2, (2*MW^8*\[Beta]^2*(19 + 3*\[Beta]^2*(-6 + \[Beta]^2) + 
        (-3 + 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]]^2))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cpWB, (-4*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*
       (-1 + 45*\[Beta]^2 - 6*\[Beta]^4 + (1 + 3*\[Beta]^2 + 6*\[Beta]^4)*
         Cos[2*\[Theta]]))/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cpe, (4*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cpl1, (4*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpDC, (2*MW^6*\[Beta]*
       ((MZ^2*(16 + 119*\[Beta]^2 - 282*\[Beta]^4 + 153*\[Beta]^6 - 
            6*\[Beta]^8) + 2*MW^2*(-32 - 69*\[Beta]^2 + 163*\[Beta]^4 - 
            69*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]*((2*MW^2*(-3 + \[Beta]^4) - MZ^2*(-3 + \[Beta]^2 + 
              2*\[Beta]^4))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(-2*MW^2*(-5 + 3*\[Beta]^2)*(1 + \[Beta]^4) + 
            MZ^2*(-7 + 10*\[Beta]^2 - 9*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[3*\[Theta]])))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {c3pl2*cpDC, 
     (2*MW^6*\[Beta]*((MZ^2*(16 - 133*\[Beta]^2 + 117*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MW^2*(-32 + 100*\[Beta]^2 - 69*\[Beta]^4 + 
            3*\[Beta]^6))*Cos[\[Theta]] + 
        \[Beta]*(-((MZ^2 + 2*(-MW + MZ)*(MW + MZ)*\[Beta]^2)*
            (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*
                \[Beta]^4)*Cos[2*\[Theta]])) + \[Beta]*
           (-2*MW^2*(4 - 5*\[Beta]^2 + 3*\[Beta]^4) + 
            MZ^2*(5 - 5*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpDC, (2*MW^6*\[Beta]*
       ((MW^2*(64 - 200*\[Beta]^2 + 138*\[Beta]^4 - 6*\[Beta]^6) + 
          MZ^2*(-16 + 133*\[Beta]^2 - 117*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MZ^2 + 2*(-MW + MZ)*(MW + MZ)*\[Beta]^2)*
           (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 
              3*\[Beta]^4)*Cos[2*\[Theta]]) + \[Beta]*
           (MZ^2*(-5 + 5*\[Beta]^2 - 6*\[Beta]^4) + 2*MW^2*(4 - 5*\[Beta]^2 + 
              3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpWB^2, (8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*(6 - \[Beta]^2 + 
        31*\[Beta]^4 - 6*\[Beta]^6 + (-2 + \[Beta]^2 + 5*\[Beta]^4 + 
          6*\[Beta]^6)*Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpe*cpWB, (16*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*(8 + 21*\[Beta]^2 - 
        3*\[Beta]^4 + 3*(\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]]))/
      (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpl1*cpWB, (16*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*
       (-3*(3 - 8*\[Beta]^2 + \[Beta]^4) + (1 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpWB, (8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((-2*MZ^2*(-2 + 5*\[Beta]^2 + 49*\[Beta]^4 - 55*\[Beta]^6 + 
            3*\[Beta]^8) + MW^2*(-16 + 27*\[Beta]^2 + 138*\[Beta]^4 - 
            99*\[Beta]^6 + 6*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]*(MW^2*(37 - 141*\[Beta]^2 + 17*\[Beta]^4 + 45*\[Beta]^6 - 
            6*\[Beta]^8) + 2*MZ^2*(-5 + 39*\[Beta]^2 - 16*\[Beta]^4 - 
            21*\[Beta]^6 + 3*\[Beta]^8) + 
          (2*MZ^2*(1 + \[Beta]^2 + 4*\[Beta]^4 - 3*\[Beta]^6 - 3*\[Beta]^8) + 
            MW^2*(-5 - 3*\[Beta]^2 - 17*\[Beta]^4 + 3*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] + \[Beta]*
           (2*MZ^2*(-1 + \[Beta])*(1 + \[Beta])*(1 + 2*\[Beta]^2 + 
              3*\[Beta]^4) + MW^2*(5 + 6*\[Beta]^2 + 3*\[Beta]^4 - 
              6*\[Beta]^6))*Cos[3*\[Theta]])))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {c3pl2*cpWB, 
     (8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((2*MZ^2*(2 - 4*\[Beta]^2 + 41*\[Beta]^4 - 3*\[Beta]^6) + 
          MW^2*(-16 + 47*\[Beta]^2 - 99*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(MW^2*(17 - 4*\[Beta]^2 + 45*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MZ^2*(-4 - 10*\[Beta]^2 - 21*\[Beta]^4 + 
            3*\[Beta]^6) + (MW^2*(-1 + 4*\[Beta]^2 + 3*\[Beta]^4 + 
              6*\[Beta]^6) - 2*MZ^2*\[Beta]^2*(2 + 3*(\[Beta]^2 + 
                \[Beta]^4)))*Cos[2*\[Theta]] + \[Beta]*
           (2*MZ^2*\[Beta]^2*(1 + 3*\[Beta]^2) + MW^2*(1 + 3*\[Beta]^2 - 
              6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpWB, (-8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((2*MZ^2*(2 - 4*\[Beta]^2 + 41*\[Beta]^4 - 3*\[Beta]^6) + 
          MW^2*(-16 + 47*\[Beta]^2 - 99*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(MW^2*(17 - 4*\[Beta]^2 + 45*\[Beta]^4 - 
            6*\[Beta]^6) + 2*MZ^2*(-4 - 10*\[Beta]^2 - 21*\[Beta]^4 + 
            3*\[Beta]^6) + (MW^2*(-1 + 4*\[Beta]^2 + 3*\[Beta]^4 + 
              6*\[Beta]^6) - 2*MZ^2*\[Beta]^2*(2 + 3*(\[Beta]^2 + 
                \[Beta]^4)))*Cos[2*\[Theta]] + \[Beta]*
           (2*MZ^2*\[Beta]^2*(1 + 3*\[Beta]^2) + MW^2*(1 + 3*\[Beta]^2 - 
              6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpe^2, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (9*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpe*cpl1, 0}, {c3pl1*cpe, (-8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl2*cpe, (-8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cll1221*cpe, (8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpl1^2, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (9*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpl1, (8*MW^6*\[Beta]*
       ((MZ^2*(-1 + \[Beta])*(1 + \[Beta])*(16 + 68*\[Beta]^2 - 
            81*\[Beta]^4 + 3*\[Beta]^6) + MW^2*(64 + 71*\[Beta]^2 - 
            193*\[Beta]^4 + 69*\[Beta]^6 - 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]*(-((MW^2*(-5 + \[Beta]^4) - MZ^2*(-2 + \[Beta]^2 + \[Beta]^
                4))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(MZ^2*(4 - 5*\[Beta]^2 + 4*\[Beta]^4 - 3*\[Beta]^6) + 
            MW^2*(-7 + \[Beta]^2 - 5*\[Beta]^4 + 3*\[Beta]^6))*
           Cos[3*\[Theta]])))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]]))}, {c3pl2*cpl1, 
     (8*MW^6*\[Beta]*((MW^2*(64 - 133*\[Beta]^2 + 72*\[Beta]^4 - 
            3*\[Beta]^6) + MZ^2*(-16 + 66*\[Beta]^2 - 51*\[Beta]^4 + 
            3*\[Beta]^6))*Cos[\[Theta]] + 
        \[Beta]*(-((-(MZ^2*\[Beta]^2) + MW^2*(-1 + \[Beta]^2))*
            (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*
                \[Beta]^4)*Cos[2*\[Theta]])) + \[Beta]*
           (MZ^2*(-2 + 3*\[Beta]^2 - 3*\[Beta]^4) + 
            MW^2*(5 - 8*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpl1, (8*MW^6*\[Beta]*
       ((MW^2*(-1 + \[Beta])*(1 + \[Beta])*(64 - 69*\[Beta]^2 + 
            3*\[Beta]^4) + MZ^2*(16 - 66*\[Beta]^2 + 51*\[Beta]^4 - 
            3*\[Beta]^6))*Cos[\[Theta]] + 
        \[Beta]*((-(MZ^2*\[Beta]^2) + MW^2*(-1 + \[Beta]^2))*
           (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 
              3*\[Beta]^4)*Cos[2*\[Theta]]) + \[Beta]*
           (MW^2*(-5 + 8*\[Beta]^2 - 3*\[Beta]^4) + 
            MZ^2*(2 - 3*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl1^2, (2*MW^4*(MZ^4*(-1 + \[Beta]^2)^2*(8 + 201*\[Beta]^2 + 
          181*\[Beta]^4 - 287*\[Beta]^6 - 44*\[Beta]^8 + 6*\[Beta]^10) - 
        2*MW^2*MZ^2*(-1 + \[Beta])*(1 + \[Beta])*(-32 - 441*\[Beta]^2 + 
          21*\[Beta]^4 + 642*\[Beta]^6 - 203*\[Beta]^8 - 53*\[Beta]^10 + 
          6*\[Beta]^12) + 2*MW^4*(64 + 471*\[Beta]^2 - 395*\[Beta]^4 + 
          \[Beta]^6*(-7 + 3*\[Beta]^2)*(69 - 37*\[Beta]^2 - 8*\[Beta]^4 + 
            \[Beta]^6)) - 2*\[Beta]*(MZ^4*(-1 + \[Beta]^2)^2*
           (32 + 219*\[Beta]^2 - 93*\[Beta]^4 - 138*\[Beta]^6 + 
            6*\[Beta]^8) - 4*MW^2*MZ^2*(-1 + \[Beta])*(1 + \[Beta])*
           (-52 - 170*\[Beta]^2 + 217*\[Beta]^4 + 59*\[Beta]^6 - 
            69*\[Beta]^8 + 3*\[Beta]^10) + 2*MW^4*(160 + 211*\[Beta]^2 - 
            581*\[Beta]^4 + 138*\[Beta]^6 + 154*\[Beta]^8 - 69*\[Beta]^10 + 
            3*\[Beta]^12))*Cos[\[Theta]] + \[Beta]^2*
         ((-(MZ^4*(-1 + \[Beta]^2)^2*(-31 - 108*\[Beta]^2 + 171*\[Beta]^4 + 
               14*\[Beta]^6 + 6*\[Beta]^8)) + 2*MW^2*MZ^2*(-1 + \[Beta])*
             (1 + \[Beta])*(103 + 68*\[Beta]^2 - 356*\[Beta]^4 + 
              126*\[Beta]^6 + 5*\[Beta]^8 + 6*\[Beta]^10) - 
            2*MW^4*(-137 + 70*\[Beta]^2 + 293*\[Beta]^4 - 244*\[Beta]^6 + 
              49*\[Beta]^8 - 2*\[Beta]^10 + 3*\[Beta]^12))*Cos[2*\[Theta]] + 
          2*\[Beta]*(MZ^4*(-1 + \[Beta]^2)^2*(11 + 3*\[Beta]^2 + 
              6*\[Beta]^4 + 6*\[Beta]^6) - 4*MW^2*MZ^2*(-1 + \[Beta])*
             (1 + \[Beta])*(-10 + \[Beta]^2 - 5*\[Beta]^4 - \[Beta]^6 + 
              3*\[Beta]^8) + 2*MW^4*(19 - 5*\[Beta]^2 + \[Beta]^4*(-5 + 
                3*\[Beta]^2)*(-2 + \[Beta]^4)))*Cos[3*\[Theta]] + 
          \[Beta]^2*(-(MZ^4*(-1 + \[Beta]^2)^2*(9 - 2*\[Beta]^2 + 6*
                \[Beta]^4)) + 6*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 5*\[Beta]^4 - 
              5*\[Beta]^6 + 2*\[Beta]^8) - 2*MW^4*(15 - 8*\[Beta]^2 + 
              6*\[Beta]^4 - 8*\[Beta]^6 + 3*\[Beta]^8))*Cos[4*\[Theta]])))/
      (9*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*c3pl2, (4*MW^4*(MZ^4*(-1 + \[Beta])*(1 + \[Beta])*
         (-8 + 41*\[Beta]^2 + 235*\[Beta]^4 - 189*\[Beta]^6 - 50*\[Beta]^8 + 
          6*\[Beta]^10) + 2*MW^2*MZ^2*(-32 + 40*\[Beta]^2 + 357*\[Beta]^4 - 
          528*\[Beta]^6 + 120*\[Beta]^8 + 59*\[Beta]^10 - 6*\[Beta]^12) + 
        2*MW^4*(64 + 22*\[Beta]^2 - 319*\[Beta]^4 + 307*\[Beta]^6 - 
          46*\[Beta]^8 - 31*\[Beta]^10 + 3*\[Beta]^12) - 
        2*\[Beta]*(MZ^4*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*
           (-16 + 149*\[Beta]^2 - 132*\[Beta]^4 + 6*\[Beta]^6) + 
          2*MW^4*(-1 + \[Beta])*(1 + \[Beta])*(-96 + 102*\[Beta]^2 + 
            61*\[Beta]^4 - 66*\[Beta]^6 + 3*\[Beta]^8) - 
          2*MW^2*MZ^2*(56 - 239*\[Beta]^2 + 111*\[Beta]^4 + 197*\[Beta]^6 - 
            135*\[Beta]^8 + 6*\[Beta]^10))*Cos[\[Theta]] + 
        \[Beta]^2*(-((2*MW^4*(-1 + \[Beta])*(1 + \[Beta])*(42 - 121*
                \[Beta]^2 + 59*\[Beta]^4 + \[Beta]^6 + 3*\[Beta]^8) + 
             MZ^4*(-1 + \[Beta])*(1 + \[Beta])*(17 - 130*\[Beta]^2 + 127*
                \[Beta]^4 + 8*\[Beta]^6 + 6*\[Beta]^8) + 2*MW^2*MZ^2*
              (40 - 225*\[Beta]^2 + 315*\[Beta]^4 - 117*\[Beta]^6 + \[Beta]^
                8 - 6*\[Beta]^10))*Cos[2*\[Theta]]) + 
          2*\[Beta]*(2*MW^2*MZ^2*(7 - 7*\[Beta]^2 + 3*\[Beta]^4 + 
              7*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(-6 + 9*\[Beta]^2 - 
              \[Beta]^4 - 5*\[Beta]^6 + 3*\[Beta]^8) + 
            MZ^4*(-5 + 4*\[Beta]^2 - \[Beta]^4 - 4*\[Beta]^6 + 6*\[Beta]^8))*
           Cos[3*\[Theta]] + \[Beta]^2*(-2*MW^4*(-1 + \[Beta]^2)^2*
             (-2 + 3*\[Beta]^2) + MZ^4*(5 - 9*\[Beta]^2 + 10*\[Beta]^4 - 
              6*\[Beta]^6) + 2*MW^2*MZ^2*(-6 + 11*\[Beta]^2 - 13*\[Beta]^4 + 
              6*\[Beta]^6))*Cos[4*\[Theta]])))/(9*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cll1221, (4*MW^4*(MZ^4*(-8 + 49*\[Beta]^2 + 194*\[Beta]^4 - 
          424*\[Beta]^6 + 139*\[Beta]^8 + 56*\[Beta]^10 - 6*\[Beta]^12) - 
        2*MW^4*(64 + 22*\[Beta]^2 - 319*\[Beta]^4 + 307*\[Beta]^6 - 
          46*\[Beta]^8 - 31*\[Beta]^10 + 3*\[Beta]^12) + 
        2*MW^2*MZ^2*(32 - 40*\[Beta]^2 - 357*\[Beta]^4 + 528*\[Beta]^6 - 
          120*\[Beta]^8 - 59*\[Beta]^10 + 6*\[Beta]^12) + 
        2*\[Beta]*(MZ^4*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*
           (-16 + 149*\[Beta]^2 - 132*\[Beta]^4 + 6*\[Beta]^6) + 
          2*MW^4*(-1 + \[Beta])*(1 + \[Beta])*(-96 + 102*\[Beta]^2 + 
            61*\[Beta]^4 - 66*\[Beta]^6 + 3*\[Beta]^8) - 
          2*MW^2*MZ^2*(56 - 239*\[Beta]^2 + 111*\[Beta]^4 + 197*\[Beta]^6 - 
            135*\[Beta]^8 + 6*\[Beta]^10))*Cos[\[Theta]] + 
        \[Beta]^2*((2*MW^4*(-1 + \[Beta])*(1 + \[Beta])*(42 - 121*\[Beta]^2 + 
              59*\[Beta]^4 + \[Beta]^6 + 3*\[Beta]^8) + MZ^4*(-1 + \[Beta])*
             (1 + \[Beta])*(17 - 130*\[Beta]^2 + 127*\[Beta]^4 + 
              8*\[Beta]^6 + 6*\[Beta]^8) + 2*MW^2*MZ^2*(40 - 225*\[Beta]^2 + 
              315*\[Beta]^4 - 117*\[Beta]^6 + \[Beta]^8 - 6*\[Beta]^10))*
           Cos[2*\[Theta]] + 2*\[Beta]*(MZ^4*(5 - 4*\[Beta]^2 + \[Beta]^4 + 
              4*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(6 - 9*\[Beta]^2 + 
              \[Beta]^4 + 5*\[Beta]^6 - 3*\[Beta]^8) + 2*MW^2*MZ^2*
             (-7 + 7*\[Beta]^2 - 3*\[Beta]^4 - 7*\[Beta]^6 + 6*\[Beta]^8))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(-1 + \[Beta]^2)^2*
             (-2 + 3*\[Beta]^2) + 2*MW^2*MZ^2*(6 - 11*\[Beta]^2 + 
              13*\[Beta]^4 - 6*\[Beta]^6) + MZ^4*(-5 + 9*\[Beta]^2 - 
              10*\[Beta]^4 + 6*\[Beta]^6))*Cos[4*\[Theta]])))/
      (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2^2, (2*MW^4*(2*MW^4*(64 - 77*\[Beta]^2 + 105*\[Beta]^4 - 
          34*\[Beta]^6 - 31*\[Beta]^8 + 3*\[Beta]^10) - 
        2*MW^2*MZ^2*(32 - 69*\[Beta]^2 + 194*\[Beta]^4 - 84*\[Beta]^6 - 
          59*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(8 - 3*\[Beta]^2 + 
          173*\[Beta]^4 - 103*\[Beta]^6 - 56*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(MZ^4*\[Beta]^2*(51 + 67*\[Beta]^2 - 114*\[Beta]^4 + 
            6*\[Beta]^6) + 2*MW^4*(32 - 65*\[Beta]^2 + 103*\[Beta]^4 - 
            69*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(4 - 3*\[Beta]^2 + 
            63*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]^2*(-((2*MW^2*MZ^2*(-59 + 167*\[Beta]^2 - 119*\[Beta]^4 + 
               \[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(83 - 130*\[Beta]^2 + 70*
                \[Beta]^4 - 2*\[Beta]^6 + 3*\[Beta]^8) + 
             MZ^4*(21 - 112*\[Beta]^2 + 103*\[Beta]^4 + 2*\[Beta]^6 + 6*
                \[Beta]^8))*Cos[2*\[Theta]]) + 2*\[Beta]*
           (2*MW^4*(-1 + 7*\[Beta]^2 - 5*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 3*\[Beta]^2 - 2*\[Beta]^4 + 6*\[Beta]^6) - 
            4*MW^2*MZ^2*(1 + 3*(\[Beta]^2 - \[Beta]^4 + \[Beta]^6)))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-5 + 6*\[Beta]^2 - 
              6*\[Beta]^4) - 2*MW^4*(11 - 8*\[Beta]^2 + 3*\[Beta]^4) + 
            2*MW^2*MZ^2*(9 - 11*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cll1221, (4*MW^4*(MZ^4*(-8 + 3*\[Beta]^2 - 173*\[Beta]^4 + 
          103*\[Beta]^6 + 56*\[Beta]^8 - 6*\[Beta]^10) + 
        2*MW^4*(-64 + 77*\[Beta]^2 - 105*\[Beta]^4 + 34*\[Beta]^6 + 
          31*\[Beta]^8 - 3*\[Beta]^10) + 2*MW^2*MZ^2*(32 - 69*\[Beta]^2 + 
          194*\[Beta]^4 - 84*\[Beta]^6 - 59*\[Beta]^8 + 6*\[Beta]^10) + 
        2*\[Beta]*(MZ^4*\[Beta]^2*(51 + 67*\[Beta]^2 - 114*\[Beta]^4 + 
            6*\[Beta]^6) + 2*MW^4*(32 - 65*\[Beta]^2 + 103*\[Beta]^4 - 
            69*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(4 - 3*\[Beta]^2 + 
            63*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]^2*((2*MW^2*MZ^2*(-59 + 167*\[Beta]^2 - 119*\[Beta]^4 + 
              \[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(83 - 130*\[Beta]^2 + 
              70*\[Beta]^4 - 2*\[Beta]^6 + 3*\[Beta]^8) + 
            MZ^4*(21 - 112*\[Beta]^2 + 103*\[Beta]^4 + 2*\[Beta]^6 + 
              6*\[Beta]^8))*Cos[2*\[Theta]] + 2*\[Beta]*
           (2*MW^4*(1 - 7*\[Beta]^2 + 5*\[Beta]^4 - 3*\[Beta]^6) - 
            MZ^4*(3 + 3*\[Beta]^2 - 2*\[Beta]^4 + 6*\[Beta]^6) + 
            4*MW^2*MZ^2*(1 + 3*(\[Beta]^2 - \[Beta]^4 + \[Beta]^6)))*
           Cos[3*\[Theta]] + \[Beta]^2*(2*MW^4*(11 - 8*\[Beta]^2 + 
              3*\[Beta]^4) - 2*MW^2*MZ^2*(9 - 11*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^4*(5 - 6*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221^2, (2*MW^4*(2*MW^4*(64 - 77*\[Beta]^2 + 105*\[Beta]^4 - 
          34*\[Beta]^6 - 31*\[Beta]^8 + 3*\[Beta]^10) - 
        2*MW^2*MZ^2*(32 - 69*\[Beta]^2 + 194*\[Beta]^4 - 84*\[Beta]^6 - 
          59*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(8 - 3*\[Beta]^2 + 
          173*\[Beta]^4 - 103*\[Beta]^6 - 56*\[Beta]^8 + 6*\[Beta]^10) - 
        2*\[Beta]*(MZ^4*\[Beta]^2*(51 + 67*\[Beta]^2 - 114*\[Beta]^4 + 
            6*\[Beta]^6) + 2*MW^4*(32 - 65*\[Beta]^2 + 103*\[Beta]^4 - 
            69*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(4 - 3*\[Beta]^2 + 
            63*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
        \[Beta]^2*(-((2*MW^2*MZ^2*(-59 + 167*\[Beta]^2 - 119*\[Beta]^4 + 
               \[Beta]^6 - 6*\[Beta]^8) + 2*MW^4*(83 - 130*\[Beta]^2 + 70*
                \[Beta]^4 - 2*\[Beta]^6 + 3*\[Beta]^8) + 
             MZ^4*(21 - 112*\[Beta]^2 + 103*\[Beta]^4 + 2*\[Beta]^6 + 6*
                \[Beta]^8))*Cos[2*\[Theta]]) + 2*\[Beta]*
           (2*MW^4*(-1 + 7*\[Beta]^2 - 5*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^4*(3 + 3*\[Beta]^2 - 2*\[Beta]^4 + 6*\[Beta]^6) - 
            4*MW^2*MZ^2*(1 + 3*(\[Beta]^2 - \[Beta]^4 + \[Beta]^6)))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-5 + 6*\[Beta]^2 - 
              6*\[Beta]^4) - 2*MW^4*(11 - 8*\[Beta]^2 + 3*\[Beta]^4) + 
            2*MW^2*MZ^2*(9 - 11*\[Beta]^2 + 6*\[Beta]^4))*Cos[4*\[Theta]])))/
      (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}}


==> anc/Diboson_Rmat/ee_ww/ASM.dat <==
ASM = (-4*GF^2*MW^4*(-128*MW^4 + 64*MW^2*MZ^2 - 8*MZ^4 + 154*MW^4*\[Beta]^2 - 
      138*MW^2*MZ^2*\[Beta]^2 + 3*MZ^4*\[Beta]^2 - 210*MW^4*\[Beta]^4 + 
      388*MW^2*MZ^2*\[Beta]^4 - 173*MZ^4*\[Beta]^4 + 68*MW^4*\[Beta]^6 - 
      168*MW^2*MZ^2*\[Beta]^6 + 103*MZ^4*\[Beta]^6 + 62*MW^4*\[Beta]^8 - 
      118*MW^2*MZ^2*\[Beta]^8 + 56*MZ^4*\[Beta]^8 - 6*MW^4*\[Beta]^10 + 
      12*MW^2*MZ^2*\[Beta]^10 - 6*MZ^4*\[Beta]^10 + 
      2*\[Beta]*(MZ^4*\[Beta]^2*(51 + 67*\[Beta]^2 - 114*\[Beta]^4 + 
          6*\[Beta]^6) + 2*MW^4*(32 - 65*\[Beta]^2 + 103*\[Beta]^4 - 
          69*\[Beta]^6 + 3*\[Beta]^8) - 4*MW^2*MZ^2*(4 - 3*\[Beta]^2 + 
          63*\[Beta]^4 - 63*\[Beta]^6 + 3*\[Beta]^8))*Cos[\[Theta]] + 
      \[Beta]^2*(2*MW^4*(83 - 130*\[Beta]^2 + 70*\[Beta]^4 - 2*\[Beta]^6 + 
          3*\[Beta]^8) - 2*MW^2*MZ^2*(59 - 167*\[Beta]^2 + 119*\[Beta]^4 - 
          \[Beta]^6 + 6*\[Beta]^8) + MZ^4*(21 - 112*\[Beta]^2 + 
          103*\[Beta]^4 + 2*\[Beta]^6 + 6*\[Beta]^8))*Cos[2*\[Theta]] + 
      4*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 8*MW^2*MZ^2*\[Beta]^3*
       Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 
      28*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^5*
       Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 
      20*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 24*MW^2*MZ^2*\[Beta]^7*
       Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 
      12*MW^4*\[Beta]^9*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^9*
       Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 
      22*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^4*
       Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
      16*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 22*MW^2*MZ^2*\[Beta]^6*
       Cos[4*\[Theta]] - 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
      6*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^8*
       Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
    (9*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
     (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)


==> anc/Diboson_Rmat/ee_ww/RmatrixSM.dat <==
RmatrixSM = 
   {{(2*GF^2*MW^4*s^2*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])^2*
       (1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))))/
      (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])^2, 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
        (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
          (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
             (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
      (Sqrt[2]*(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (2*GF^2*MW^4*s^2*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       (1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))))/
      (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])^2}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))^2 + 
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
         (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s)) + ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) + 
         (Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))^2 + 
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
        (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
          (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
             (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
      (Sqrt[2]*(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
         (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s)) + ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) + 
         (Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s))^2 + 
       ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) + 
         (Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
         (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s)) + ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) + 
         (Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
        (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
          (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
             (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
      (Sqrt[2]*(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))^2 + 
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))*((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
         (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s)) + ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           (2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) - (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) + 
         (Sqrt[2]*GF*Sqrt[s]*(-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + 
            (s^(3/2)*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s))^2 + 
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*
           (Sqrt[-4*MW^2 + s] - (Sqrt[s]*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(GF*MW^2*s*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s)) + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((-4*GF*MW*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - (2*GF*MW*(2*MW^2 - MZ^2)*s*
           Sqrt[-4*MW^2 + s]*(-1 + (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
         (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
           (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
           (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*(MW - MZ)*(MW + MZ)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*
           Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
         (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
           (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
             Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
             (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))*
        ((4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (MZ^2*Sqrt[s]) + (4*Sqrt[2]*GF*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^4 - MZ^2*s)) + 
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))*((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*
           Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + 
                s))])/(MZ^2*Sqrt[s]) + (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*
           Sqrt[s]*Sqrt[-4*MW^2 + s]*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
              (s*(-4*MW^2 + s))])/(MZ^4 - MZ^2*s) - 
         (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
            (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
           Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])))/4, 
     (((4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 + 
         (4*GF*MW*(MW - MZ)*(MW + MZ)*s*Sqrt[-4*MW^2 + s]*
           (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s))^
        2 + ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
         (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
           (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/
          (MZ^4 - MZ^2*s) + (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/
             Sqrt[s*(-4*MW^2 + s)])*(2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + 
            (s*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)]))/
          (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))^2)/4, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)]))}, 
    {(2*GF^2*MW^4*s^2*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       (1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))))/
      (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])^2, 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 + Sqrt[s]*Sqrt[-4*MW^2 + s] - (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((2*Sqrt[2]*GF*(-MW^2 + MZ^2)*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) - 
        (Sqrt[2]*GF*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*(2*MW^2 + s)*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) + (Sqrt[2]*GF*Sqrt[s]*
          (-(Sqrt[-4*MW^2 + s]*(2*MW^2 + s)) + (s^(3/2)*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)])*Sqrt[1 - (-2*MW^2 + s + 2*t)^2/
             (s*(-4*MW^2 + s))])/(-2*MW^2 + s - (Sqrt[s]*Sqrt[-4*MW^2 + s]*
            (-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])))/
      (Sqrt[2]*(2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((4*Sqrt[2]*GF*MW^2*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/(MZ^2*Sqrt[s]) + 
        (2*Sqrt[2]*GF*MW^2*(2*MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MW^2 + s]*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (MZ^4 - MZ^2*s) - (2*Sqrt[2]*GF*MW^2*Sqrt[s]*(Sqrt[-4*MW^2 + s] - 
           (Sqrt[s]*(-2*MW^2 + s + 2*t))/Sqrt[s*(-4*MW^2 + s)])*
          Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))])/
         (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (GF*MW^2*s*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
       Sqrt[1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))]*
       ((-4*GF*MW*(MW - MZ)*(MW + MZ)*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/MZ^2 - 
        (2*GF*MW*(2*MW^2 - MZ^2)*s*Sqrt[-4*MW^2 + s]*
          (-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)]))/(MZ^4 - MZ^2*s) + 
        (2*GF*MW*Sqrt[s]*(1 - (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])*
          (2*MW^2 - Sqrt[s]*Sqrt[-4*MW^2 + s] + (s*(-2*MW^2 + s + 2*t))/
            Sqrt[s*(-4*MW^2 + s)]))/(2*MW^2 - s + 
          (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
           Sqrt[s*(-4*MW^2 + s)])))/(Sqrt[2]*(2*MW^2 - s + 
        (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])), 
     (2*GF^2*MW^4*s^2*(-1 + (-2*MW^2 + s + 2*t)/Sqrt[s*(-4*MW^2 + s)])^2*
       (1 - (-2*MW^2 + s + 2*t)^2/(s*(-4*MW^2 + s))))/
      (2*MW^2 - s + (Sqrt[s]*Sqrt[-4*MW^2 + s]*(-2*MW^2 + s + 2*t))/
         Sqrt[s*(-4*MW^2 + s)])^2}}


==> anc/Diboson_Rmat/ee_ww/aitildeEFT.dat <==
aiTildeEFTtab = {{{cWWW, (-4*2^(1/4)*GF*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC, (4*GF*MW^7*\[Beta]^2*
        (8*MW^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
         2*MZ^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB, (4*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^4*(16*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (-16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*(-3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 2*MZ^2*
          (-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^2*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1, (8*GF*MW^3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 40*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 + 7*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 11*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 3*MZ^4*\[Beta]^6 + 8*MW^4*\[Beta]^8 - 
         8*MW^2*MZ^2*\[Beta]^8 + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(37*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]) + \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(28*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 17*\[Beta]^4*(
                -3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (48*GF*MW^9*\[Beta]^2*(2*MW^4*(-2 + \[Beta]^2) - 
         2*MW^2*MZ^2*(-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
            (2 - 3*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (-4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) + 
         (-(MW^2*(-2 + \[Beta]^2)) + MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (8*2^(3/4)*MW^6*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (MW^2*(-4 + 9*\[Beta]^2 - 3*\[Beta]^4) + 
         MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         (MZ^2*(1 + \[Beta]^2 - 2*\[Beta]^4) + MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1*cWWW, (8*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (2*2^(3/4)*MW*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 19*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 112*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         82*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + (4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(25*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^4*(-1 + \[Beta]^2)^2*
            (2 + 3*\[Beta]^2) + MW^2*MZ^2*(-14 + 11*\[Beta]^2 + 
             10*\[Beta]^4 - 7*\[Beta]^6) + 4*MW^4*(6 - 3*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cWWW, (2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cll1221*cWWW, 
      (-2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC^2, (4*MW^9*\[Beta]^2*Cos[\[Theta]]*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-4*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + 3*\[Beta]^2 + 
         (-2 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*Sqrt[2]*MW^7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (16*Sqrt[2]*MW^9*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (2 - \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (2*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-(MZ^2*(-1 + \[Beta]^2)*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]))) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 8*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 2*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl2*cpDC, (-2*MW^7*\[Beta]^2*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpDC, (2*MW^7*\[Beta]^2*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB^2, (8*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(5 + 3*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpe*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + 
         (-1 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (8*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (4 - 13*\[Beta]^2 + 7*\[Beta]^4 + (3 - 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, (2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         116*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         46*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             5*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4*MW^2*(2 + \[Beta]^2 - 
             10*\[Beta]^4 + 5*\[Beta]^6) - MZ^2*(2 + 5*\[Beta]^2 - 
             30*\[Beta]^4 + 23*\[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^4*(16*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpWB, (2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^4*(16*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe^2, (32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2*cpe, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221*cpe, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1^2, (-32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 - Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (-8*Sqrt[2]*MW^3*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         16*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-18*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 4*\[Beta]^2 - 
             5*\[Beta]^4) + 4*MW^2*(-1 - 2*\[Beta]^2 + \[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpl1, 
      (8*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^2*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpl1, (-8*Sqrt[2]*MW^5*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^2*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1^2, (2*MW^3*(16*MW^6 - 8*MW^4*MZ^2 + MW^2*MZ^4 + 
         216*MW^6*\[Beta]^2 - 166*MW^4*MZ^2*\[Beta]^2 + 
         28*MW^2*MZ^4*\[Beta]^2 - 88*MW^6*\[Beta]^4 + 160*MW^4*MZ^2*
          \[Beta]^4 - 50*MW^2*MZ^4*\[Beta]^4 - 88*MW^6*\[Beta]^6 + 
         76*MW^4*MZ^2*\[Beta]^6 + 2*MW^2*MZ^4*\[Beta]^6 + 40*MW^6*\[Beta]^8 - 
         72*MW^4*MZ^2*\[Beta]^8 + 29*MW^2*MZ^4*\[Beta]^8 + 
         10*MW^4*MZ^2*\[Beta]^10 - 10*MW^2*MZ^4*\[Beta]^10 + 
         40*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 208*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 194*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 46*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 208*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 292*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 92*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 68*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 56*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 94*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 32*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^4*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 38*MW^2*MZ^2*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 22*MZ^4*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*
            (-6 - 23*\[Beta]^2 + 8*\[Beta]^4 + \[Beta]^6) + 
           8*MW^6*(-2 + 14*\[Beta]^2 + 17*\[Beta]^4 - 19*\[Beta]^6 + 
             3*\[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)^2*
            (MZ^2*(-1 + 19*\[Beta]^2 + 65*\[Beta]^4 + 8*\[Beta]^6) + 
             2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(39 + 118*\[Beta]^2 - 64*\[Beta]^4 + 2*
                \[Beta]^6 + \[Beta]^8)) + 2*MW^4*(-1 + \[Beta]^2)*
            (MZ^2*(-4 + 43*\[Beta]^2 + 96*\[Beta]^4 - 43*\[Beta]^6 - 8*
                \[Beta]^8) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(15 + 26*\[Beta]^2 - 
               32*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]] + 
         2*(MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*
            (2 + 15*\[Beta]^2 + 9*\[Beta]^4) + 4*MW^6*\[Beta]^2*
            (7 - \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)^2*(MZ^2*\[Beta]^2*(-4 - 2*\[Beta]^2 + 
               \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-13 - 53*
                \[Beta]^2 + \[Beta]^4 + 17*\[Beta]^6)) + 
           MW^4*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(23 + 7*\[Beta]^2 - 7*
                \[Beta]^4 + \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(5 + 11*\[Beta]^2 - 
               7*\[Beta]^4 - 3*\[Beta]^6 + 2*\[Beta]^8)))*Cos[2*\[Theta]] + 
         24*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 18*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 4*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MW^6*\[Beta]^6*Cos[3*\[Theta]] + 42*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^8*Cos[3*\[Theta]] - 18*MW^4*MZ^2*\[Beta]^8*
          Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^8*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (-4*Sqrt[2]*MW^3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 40*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 + 7*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 11*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 3*MZ^4*\[Beta]^6 + 8*MW^4*\[Beta]^8 - 
         8*MW^2*MZ^2*\[Beta]^8 + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(37*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]) + \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(28*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 17*\[Beta]^4*(
                -3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (4*Sqrt[2]*MW^3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 40*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 + 7*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 11*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 3*MZ^4*\[Beta]^6 + 8*MW^4*\[Beta]^8 - 
         8*MW^2*MZ^2*\[Beta]^8 + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(37*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]) + \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(28*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 17*\[Beta]^4*(
                -3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, (2*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         40*MW^4*\[Beta]^2 + 50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 
         8*MW^4*\[Beta]^4 + 24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         16*MW^4*\[Beta]^6 - 26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (2*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, (2^(3/4)*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         7*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                   2))] - 8*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             4*\[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 53*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(6*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 21*MW^2*MZ^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 15*MZ^4*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 51*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
           (3/2)*(-1 + \[Beta]^2)*Cos[3*\[Theta]]))/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, 
     {cpDC, (GF*MW^6*(28*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         56*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 31*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(-4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MZ^2*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         22*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 28*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]]))/(3*Sqrt[2]*Lambda^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB, -1/3*(GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
         (-20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          28*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          16*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          9*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                94*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              17*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MZ^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(-4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 3*MZ^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          20*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
        (Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (32*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (-8*Sqrt[2]*GF*MW^4*(20*MW^4*\[Beta]^2 - 32*MW^4*\[Beta]^4 + 
         20*MW^2*MZ^2*\[Beta]^4 + 12*MW^4*\[Beta]^6 - 
         12*MW^2*MZ^2*\[Beta]^6 - 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 44*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 19*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 28*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 19*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 4*(MW^4*\[Beta]^2*(3 - 4*\[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - 13*\[Beta]^2 + 
             15*\[Beta]^4 - 5*\[Beta]^6) + 
           MW^2*(-(MZ^2*\[Beta]^4*(-3 + \[Beta]^2)) + 6*(-2 + \[Beta]^2)*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(3 - 4*\[Beta]^2 + \[Beta]^4)*
          (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1, (Sqrt[2]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
         136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
         448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
         352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
         16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
         40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         28*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         72*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 112*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 136*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 64*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 76*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                86*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              77*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                305*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              16*\[Beta]^8*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              33*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                257*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(3 + \[Beta]^2) + 
            8*MW^6*(6 - 6*\[Beta]^2 - 11*\[Beta]^4 + 21*\[Beta]^6 - 
              11*\[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(21 - 41*\[Beta]^2 + 3*\[Beta]^4 + 
                17*\[Beta]^6) + MZ^2*(-3 - 13*\[Beta]^2 + 23*\[Beta]^4 - 
                71*\[Beta]^6 + 8*\[Beta]^8)) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-9 + 3*\[Beta]^2 + 
                4*\[Beta]^4) + MZ^2*(3 - \[Beta]^2 - 12*\[Beta]^4 + 
                33*\[Beta]^6 - 21*\[Beta]^8 + 2*\[Beta]^10)))*
           Cos[2*\[Theta]])/MW^2 - 16*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         20*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         56*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 32*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (6*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         188*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (56*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         136*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (60*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         124*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (40*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         146*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (66*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         32*MZ^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (16*MZ^4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (168*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       (3*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (Sqrt[2]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
             (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 
              11*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
              MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, -1/3*(Sqrt[2]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                 135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
              (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 11*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
               MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                 2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
                (-3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                 41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
          48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 24*MW^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (3*Sqrt[2]*GF*MW^6*\[Beta]^2*(8*MW^2*(-1 + \[Beta]^2)*
          (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 
           2*MW^2*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
           (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(4*MW^2*Cos[\[Theta]] + 
         (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (4*2^(1/4)*MW^5*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (MZ^2*(4 + \[Beta]^2 - 5*\[Beta]^4) + MW^2*(-5 - 6*\[Beta]^2 + 
           5*\[Beta]^4) - 2*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-2 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MW^2*(3 + 18*\[Beta]^2 - 11*\[Beta]^4) + 
           MZ^2*(-4 - 7*\[Beta]^2 + 11*\[Beta]^4))*Cos[\[Theta]]^2))/
       (Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Cos[\[Theta]/2]^2*
        (-1 + 3*Cos[\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 3*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (Lambda^4*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*MW^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(21*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 44*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(87*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(-2*\[Beta]^2*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 3*(7*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         57*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Lambda^4*(MW^2 - MZ^2)*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cWWW, (2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*MW^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(11*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^4*(-1 + \[Beta]^2)*(\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]))) + 4*MW^4*
            (3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         51*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Lambda^4*(MW^2 - MZ^2)*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cWWW, (2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*MW^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(11*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^4*(-1 + \[Beta]^2)*(\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]))) + 4*MW^4*
            (3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         51*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Lambda^4*(MW^2 - MZ^2)*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC^2, -1/3*(MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-2*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (4 - 15*\[Beta]^2 - 4*Cos[\[Theta]] + (-4 + 3*\[Beta]^2)*
          Cos[2*\[Theta]]))/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (-16*MW^8*\[Beta]^2*(-5 + 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (-2*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         MZ^2*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           30*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 19*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
            (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-42*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-1 + \[Beta]^2)*(-3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 - (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 8*\[Beta]^2 - 9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]]^3))/(3*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cpDC, 
      (2*MW^8*\[Beta]^2*(-(MZ^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 2*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]))) - 
         4*MW^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]]^2 - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpDC, 
      (-2*MW^8*\[Beta]^2*(-(MZ^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 2*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]))) - 
         4*MW^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]]^2 - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB^2, (MW^6*(MW^2 - MZ^2)*\[Beta]^2*(-3 + 16*\[Beta]^2 - 
         43*\[Beta]^4 - 24*\[Beta]^2*Cos[\[Theta]] + 
         (-1 - 16*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cpWB, (16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*Cos[\[Theta]/2]^2*
        (1 - 9*\[Beta]^2 + 3*(-1 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-7 + 9*\[Beta]^2 + (-5 + 3*\[Beta]^2)*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, -1/3*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 52*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 25*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 88*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          34*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          180*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          108*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-(MZ^2*(-1 + \[Beta]^2)*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 122*
                \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - \[Beta]^4*(45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
             (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          14*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          31*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          14*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
        (Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpWB, (MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^2*
              (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 94*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(23*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^4*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpWB, 
      -1/3*(MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
         (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - \[Beta]^2*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 94*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]]))/(Lambda^4*Sqrt[-((MW^2*\[Beta]^2)/
            (-1 + \[Beta]^2))]*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpe^2, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(3*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221*cpe, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (32*MW^8*\[Beta]^2*(-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*
          Cos[\[Theta]])*Sin[\[Theta]/2]^2)/(3*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (8*MW^4*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 100*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         44*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         4*(-(MZ^2*(-1 + \[Beta]^2)*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           MW^2*(3*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 5*\[Beta]^2*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-20*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 4*MW^2*(-1 - 2*\[Beta]^2 + 
             \[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2)/
       (3*Lambda^4*\[Beta]^2*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpl1, (-8*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         32*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         4*(MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MW^2*(-1 + \[Beta]^2)*
            (\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cpl1, (8*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         32*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         4*(MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MW^2*(-1 + \[Beta]^2)*
            (\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1^2, -1/6*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          912*MW^4*\[Beta]^2 - 766*MW^2*MZ^2*\[Beta]^2 + 166*MZ^4*\[Beta]^2 - 
          536*MW^4*\[Beta]^4 + 720*MW^2*MZ^2*\[Beta]^4 - 177*MZ^4*\[Beta]^4 - 
          720*MW^4*\[Beta]^6 + 900*MW^2*MZ^2*\[Beta]^6 - 305*MZ^4*\[Beta]^6 + 
          544*MW^4*\[Beta]^8 - 1016*MW^2*MZ^2*\[Beta]^8 + 
          432*MZ^4*\[Beta]^8 - 16*MW^4*\[Beta]^10 + 90*MW^2*MZ^2*\[Beta]^10 - 
          77*MZ^4*\[Beta]^10 - 40*MW^4*\[Beta]^12 + 80*MW^2*MZ^2*\[Beta]^12 - 
          40*MZ^4*\[Beta]^12 + (80*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (52*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (512*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (600*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (144*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (96*MW^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (296*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (136*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^8*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MW^2*MZ^2*\[Beta]^8*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^8*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^2*MZ^2*\[Beta]^10*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^10*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (228*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - (2*(-1 + \[Beta]^2)*
            (8*MW^6*(-4 - 33*\[Beta]^2 - 6*\[Beta]^4 + 15*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-22 - 147*\[Beta]^2 + 
               36*\[Beta]^4 + 81*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-2 - 34*\[Beta]^2 + 4*\[Beta]^4 + 32*\[Beta]^6) + 
               Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(143 + 466*\[Beta]^2 - 488*\[Beta]^4 - 
                 178*\[Beta]^6 + 153*\[Beta]^8)) + 2*MW^4*
              (MZ^2*(8 + 97*\[Beta]^2 - 35*\[Beta]^4 - 85*\[Beta]^6 + 
                 15*\[Beta]^8) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-55 - 
                 76*\[Beta]^2 + 176*\[Beta]^4 - 30*\[Beta]^6 - 49*\[Beta]^8 + 
                 18*\[Beta]^10)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MW^2*MZ^2*(-1 + \[Beta]^2)*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 26*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 8*\[Beta]^4*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (56*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^8*
                (42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(-11*\[Beta]^10*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^12*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 4*\[Beta]^6*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + 2*\[Beta]^8*
                (13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*
                (29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)^2*
              (8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-43*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 112*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 92*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          16*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 176*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          44*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^8*
           Cos[3*\[Theta]] + 16*MW^2*MZ^2*\[Beta]^8*Cos[3*\[Theta]] + 
          4*MZ^4*\[Beta]^8*Cos[3*\[Theta]] - 4*MW^2*MZ^2*\[Beta]^10*
           Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^10*Cos[3*\[Theta]] + 
          (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (224*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (62*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (256*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (404*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (136*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (20*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (72*MW^4*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (134*MW^2*MZ^2*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (60*MZ^4*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (34*MW^2*MZ^2*\[Beta]^10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (214*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          9*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^4*\[Beta]^6*
           Cos[4*\[Theta]] - 132*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
          55*MZ^4*\[Beta]^6*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^8*
           Cos[4*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] - 
          47*MZ^4*\[Beta]^8*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^10*
           Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^10*Cos[4*\[Theta]] + 
          10*MZ^4*\[Beta]^10*Cos[4*\[Theta]]))/(Lambda^4*(-1 + \[Beta]^2)^2*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, -1/3*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
          448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
          352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
          16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
          40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 + 
          48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          28*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          72*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 112*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 136*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 64*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 76*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^4*
                (20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(-1 + \[Beta]^2)*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 25*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             MW^2*MZ^2*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 77*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 305*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 16*\[Beta]^8*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 33*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 257*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          ((-4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(3 + \[Beta]^2) + 
             8*MW^6*(6 - 6*\[Beta]^2 - 11*\[Beta]^4 + 21*\[Beta]^6 - 11*
                \[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(21 - 41*\[Beta]^2 + 3*\[Beta]^4 + 
                 17*\[Beta]^6) + MZ^2*(-3 - 13*\[Beta]^2 + 23*\[Beta]^4 - 
                 71*\[Beta]^6 + 8*\[Beta]^8)) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-9 + 3*\[Beta]^2 + 
                 4*\[Beta]^4) + MZ^2*(3 - \[Beta]^2 - 12*\[Beta]^4 + 
                 33*\[Beta]^6 - 21*\[Beta]^8 + 2*\[Beta]^10)))*
            Cos[2*\[Theta]])/MW^2 - 16*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
          20*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] - 32*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          42*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (6*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 188*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (56*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          136*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (60*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          124*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (40*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          146*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (66*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          32*MZ^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (16*MZ^4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (168*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
           Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
         136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
         448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
         352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
         16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
         40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         28*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         72*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 112*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 136*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 64*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 76*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                86*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              77*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                305*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              16*\[Beta]^8*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              33*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                257*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(3 + \[Beta]^2) + 
            8*MW^6*(6 - 6*\[Beta]^2 - 11*\[Beta]^4 + 21*\[Beta]^6 - 
              11*\[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(21 - 41*\[Beta]^2 + 3*\[Beta]^4 + 
                17*\[Beta]^6) + MZ^2*(-3 - 13*\[Beta]^2 + 23*\[Beta]^4 - 
                71*\[Beta]^6 + 8*\[Beta]^8)) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-9 + 3*\[Beta]^2 + 
                4*\[Beta]^4) + MZ^2*(3 - \[Beta]^2 - 12*\[Beta]^4 + 
                33*\[Beta]^6 - 21*\[Beta]^8 + 2*\[Beta]^10)))*
           Cos[2*\[Theta]])/MW^2 - 16*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         20*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         56*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 32*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (6*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         188*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (56*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         136*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (60*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         124*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (40*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         146*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (66*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         32*MZ^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (16*MZ^4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (168*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, -1/6*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 80*MW^4*\[Beta]^2 + 
          42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 120*MW^4*\[Beta]^4 - 
          248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
          54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
          80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                 135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
              (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 11*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
               MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                 2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
                (-3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                 41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
          48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 24*MW^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
             (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 
              11*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
              MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, -1/6*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                 135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
              (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 11*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
               MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                 2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
                (-3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                 41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
          48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 24*MW^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, (8*2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        ((MW^2*\[Beta]^2*(2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*
             (1 + 5*\[Beta]^2 - 4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 
              2*\[Beta]^4)))/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(1 + 4*\[Beta]^2) + 
           4*MW^4*(3 + 4*\[Beta]^2 - 4*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(7 + 8*\[Beta]^2 - 23*\[Beta]^4 + 8*\[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC, (4*GF*MW^8*\[Beta]^2*((-4*MW^2*\[Beta]^2 + 
           MZ^2*(2 + 4*\[Beta]^2))/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB, (-8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(1 + 3*\[Beta]^4) + MZ^2*(1 + 3*\[Beta]^2 + 
             6*\[Beta]^4)) + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + \[Beta]^2 - 10*\[Beta]^4) + 4*MW^2*(1 - \[Beta]^2 + 
             3*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (32*Sqrt[2]*GF*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (16*Sqrt[2]*GF*MW^6*\[Beta]^2*(2*MZ^2*\[Beta]^2 - 
         2*MW^2*(-1 + \[Beta]^2) + (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1, (-4*GF*MW^4*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-7 + 22*\[Beta]^2 + 9*\[Beta]^4 - 16*\[Beta]^6) + 
           4*MW^4*(3 - 3*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MZ^4*(1 - 8*\[Beta]^2 - \[Beta]^4 + 8*\[Beta]^6))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 + 6*\[Beta]^2 - 
             7*\[Beta]^4 + 2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*
            (-2 + 7*\[Beta]^2 - 25*\[Beta]^4 + 10*\[Beta]^6 + 4*\[Beta]^8) + 
           MZ^4*(-1 + \[Beta]^2 - 33*\[Beta]^4 + 25*\[Beta]^6 + 
             8*\[Beta]^8) + 2*\[Beta]^2*(8*MW^4*(-1 + \[Beta]^2)^2 - 
             2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 8*\[Beta]^4) + 
             MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (-12*Sqrt[2]*GF*MW^6*\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2 + 
         MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
          (2 - 3*\[Beta]^2 + \[Beta]^4))*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-2 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (-8*2^(1/4)*MW^5*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (-3*MZ^2*\[Beta]^2*(-1 + \[Beta]^2) + MW^2*(1 - 6*\[Beta]^2 + 
           3*\[Beta]^4))*Sin[\[Theta]]^2)/(Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (-8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-((Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            (MZ^4*(-1 + \[Beta]^2)^2*(3 + 2*\[Beta]^2) + 
             MW^2*MZ^2*(-13 + 12*\[Beta]^2 + 5*\[Beta]^4 - 4*\[Beta]^6) + 
             2*MW^4*(8 - 3*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6)))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
         (MZ^4*(-1 + \[Beta]^2)^2*(-1 + 4*\[Beta]^2) + 
           MW^2*MZ^2*(7 - 20*\[Beta]^2 + 21*\[Beta]^4 - 8*\[Beta]^6) + 
           4*MW^4*(-3 + 3*\[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cWWW, 
      (-8*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
          (2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*(1 + 5*\[Beta]^2 - 
             4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 2*\[Beta]^4)) + 
         MW^2*(MZ^4*(-1 + \[Beta]^2)^2*(1 + 4*\[Beta]^2) + 
           4*MW^4*(3 + 4*\[Beta]^2 - 4*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(7 + 8*\[Beta]^2 - 23*\[Beta]^4 + 8*\[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cWWW, 
      (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
          (2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*(1 + 5*\[Beta]^2 - 
             4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 2*\[Beta]^4)) + 
         MW^2*(MZ^4*(-1 + \[Beta]^2)^2*(1 + 4*\[Beta]^2) + 
           4*MW^4*(3 + 4*\[Beta]^2 - 4*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(7 + 8*\[Beta]^2 - 23*\[Beta]^4 + 8*\[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC^2, (-4*MW^8*\[Beta]^2*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC*cpWB, (-8*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^4*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (16*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (4*MW^6*(2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(-3 + \[Beta]^4) + MZ^2*(-3 + \[Beta]^2 + 2*\[Beta]^4)) + 
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 8*\[Beta]^2 - 9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl2*cpDC, (4*MW^8*\[Beta]^2*(4*MW^2*\[Beta]^2 - 
         2*MZ^2*(1 + 2*\[Beta]^2) - (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cll1221*cpDC, 
      (4*MW^10*\[Beta]^2*((-4*MW^2*\[Beta]^2 + MZ^2*(2 + 4*\[Beta]^2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB^2, (-4*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(1 + 9*\[Beta]^4)*
        Sin[\[Theta]]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(1 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 + 3*\[Beta]^2)*Sin[\[Theta]]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-(\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (2*MW^2*(2 - 9*\[Beta]^2 + 3*\[Beta]^6) - 
            MZ^2*(1 - 10*\[Beta]^2 + 3*\[Beta]^4 + 6*\[Beta]^6))) + 
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + 2*\[Beta]^2 + 13*\[Beta]^4 - 14*\[Beta]^6) + 
           4*MW^2*(1 - \[Beta]^2 - 5*\[Beta]^4 + 3*\[Beta]^6))*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpWB, (8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(1 + 3*\[Beta]^4) + MZ^2*(1 + 3*\[Beta]^2 + 
             6*\[Beta]^4)) + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + \[Beta]^2 - 10*\[Beta]^4) + 4*MW^2*(1 - \[Beta]^2 + 
             3*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(1 + 3*\[Beta]^4) + MZ^2*(1 + 3*\[Beta]^2 + 
             6*\[Beta]^4)) + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + \[Beta]^2 - 10*\[Beta]^4) + 4*MW^2*(1 - \[Beta]^2 + 
             3*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe^2, (-32*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cpl1, 0}, {c3pl1*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221*cpe, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (-32*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (16*MW^6*((2*MW^2*\[Beta]^2*(MW^2*(-5 + \[Beta]^4) - 
            MZ^2*(-2 + \[Beta]^2 + \[Beta]^4)))/(-1 + \[Beta]^2) + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(MZ^2*(1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
           4*MW^2*(-1 - 2*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpl1, (16*MW^8*\[Beta]^2*(-2*MZ^2*\[Beta]^2 + 
         2*MW^2*(-1 + \[Beta]^2) - (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cpl1, (16*MW^8*\[Beta]^2*(2*MZ^2*\[Beta]^2 - 
         2*MW^2*(-1 + \[Beta]^2) + (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1^2, (-2*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(2 + 15*\[Beta]^2 + 9*\[Beta]^4) + 
           MW^2*MZ^2*(-13 - 40*\[Beta]^2 + 54*\[Beta]^4 + 16*\[Beta]^6 - 
             17*\[Beta]^8) + 4*MW^4*(5 + 11*\[Beta]^2 - 7*\[Beta]^4 - 
             3*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^4*(-1 + \[Beta]^2)^2*
            (-1 + 28*\[Beta]^2 + 43*\[Beta]^4 + 8*\[Beta]^6) + 
           8*MW^4*(-2 + 23*\[Beta]^2 - 12*\[Beta]^6 + 2*\[Beta]^8 + 
             \[Beta]^10) - 4*MW^2*MZ^2*(-2 + 37*\[Beta]^2 - 13*\[Beta]^4 - 
             37*\[Beta]^6 + 11*\[Beta]^8 + 4*\[Beta]^10) + 
           2*\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2*(3 + 10*\[Beta]^2) + 
             8*MW^4*(3 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6) - 
             6*MW^2*MZ^2*(3 + \[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(3*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^4*(8*MW^4*(-2 + 6*\[Beta]^2 - 7*\[Beta]^4 + 
           2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*(-2 + 7*\[Beta]^2 - 
           25*\[Beta]^4 + 10*\[Beta]^6 + 4*\[Beta]^8) + 
         MZ^4*(-1 + \[Beta]^2 - 33*\[Beta]^4 + 25*\[Beta]^6 + 8*\[Beta]^8) - 
         (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MW^2*MZ^2*(-7 + 22*\[Beta]^2 + 9*\[Beta]^4 - 16*\[Beta]^6) + 
            4*MW^4*(3 - 3*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) + 
            MZ^4*(1 - 8*\[Beta]^2 - \[Beta]^4 + 8*\[Beta]^6))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^2*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(3*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^4*(8*MW^4*(-2 + 6*\[Beta]^2 - 7*\[Beta]^4 + 
           2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*(-2 + 7*\[Beta]^2 - 
           25*\[Beta]^4 + 10*\[Beta]^6 + 4*\[Beta]^8) + 
         MZ^4*(-1 + \[Beta]^2 - 33*\[Beta]^4 + 25*\[Beta]^6 + 8*\[Beta]^8) - 
         (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MW^2*MZ^2*(-7 + 22*\[Beta]^2 + 9*\[Beta]^4 - 16*\[Beta]^6) + 
            4*MW^4*(3 - 3*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) + 
            MZ^4*(1 - 8*\[Beta]^2 - \[Beta]^4 + 8*\[Beta]^6))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^2*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(3*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, (4*2^(1/4)*GF*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-46*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC, (4*GF*MW^7*\[Beta]^2*
        (8*MW^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
         2*MZ^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB, (4*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (-64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1, (16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (MW^2*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
         2*MZ^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] - \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))])) + MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1, (8*GF*MW^3*(-8*MW^4*(-7*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]) + 2*\[Beta]^2*
            (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 4*MW^2*MZ^2*
          (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^4*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
         MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^4*(-1 + \[Beta]^4)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 2*MW^2*MZ^2*
            (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*\[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*(MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (8*GF*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 - 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 
         40*MW^4*\[Beta]^2 - 50*MW^2*MZ^2*\[Beta]^2 + 14*MZ^4*\[Beta]^2 + 
         8*MW^4*\[Beta]^4 - 24*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (48*GF*MW^9*\[Beta]^2*(-2*MW^4*(-2 + \[Beta]^2) + 
         2*MW^2*MZ^2*(-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
            (2 - 3*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (4*2^(3/4)*MW^9*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) + 
         (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (8*2^(3/4)*MW^6*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (-(MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4)) + 
         MW^2*(4 - 9*\[Beta]^2 + 3*\[Beta]^4) + 
         (MZ^2*(1 + \[Beta]^2 - 2*\[Beta]^4) + MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1*cWWW, (8*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(4 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (-2*2^(3/4)*MW*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 112*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         82*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2*
            (\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(11*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-50*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^6*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^4*(-1 + \[Beta]^2)^2*
            (2 + 3*\[Beta]^2) + MW^2*MZ^2*(-14 + 11*\[Beta]^2 + 
             10*\[Beta]^4 - 7*\[Beta]^6) + 4*MW^4*(6 - 3*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cWWW, (-2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-46*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cll1221*cWWW, 
      (2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-46*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC^2, (4*MW^9*\[Beta]^2*Cos[\[Theta]]*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-4*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4 - 3*\[Beta]^2 + 
         (-2 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*Sqrt[2]*MW^9*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (2 - \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (16*Sqrt[2]*MW^7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (2*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(-2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
            (\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 2*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 8*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 2*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl2*cpDC, (-2*MW^7*\[Beta]^2*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpDC, (2*MW^7*\[Beta]^2*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB^2, (8*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-5 + 3*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpe*cpWB, (8*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + Cos[\[Theta]] - 
         5*\[Beta]^2*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4 - 13*\[Beta]^2 + 7*\[Beta]^4 + 
         (-3 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, (2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         116*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             5*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4*MW^2*(2 + \[Beta]^2 - 
             10*\[Beta]^4 + 5*\[Beta]^6) - MZ^2*(2 + 5*\[Beta]^2 - 
             30*\[Beta]^4 + 23*\[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpWB, (2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe^2, (-32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-2 + \[Beta]^2 - Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2*cpe, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221*cpe, (32*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (-8*Sqrt[2]*MW^3*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         16*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 4*\[Beta]^2 - 
             5*\[Beta]^4) + 4*MW^2*(-1 - 2*\[Beta]^2 + \[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpl1, 
      (-8*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] - \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))])) + MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpl1, (8*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] - \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))])) + MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1^2, (2*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 216*MW^4*\[Beta]^2 + 
         166*MW^2*MZ^2*\[Beta]^2 - 28*MZ^4*\[Beta]^2 + 88*MW^4*\[Beta]^4 - 
         160*MW^2*MZ^2*\[Beta]^4 + 50*MZ^4*\[Beta]^4 + 88*MW^4*\[Beta]^6 - 
         76*MW^2*MZ^2*\[Beta]^6 - 2*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         72*MW^2*MZ^2*\[Beta]^8 - 29*MZ^4*\[Beta]^8 - 
         10*MW^2*MZ^2*\[Beta]^10 + 10*MZ^4*\[Beta]^10 + 
         40*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         194*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (46*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         208*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 292*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (92*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 68*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (40*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 56*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 94*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (32*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 16*MW^2*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 38*MZ^2*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (22*MZ^4*\[Beta]^10*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (208*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(-6 - 23*\[Beta]^2 + 
              8*\[Beta]^4 + \[Beta]^6) - 8*MW^6*(-2 + 14*\[Beta]^2 + 
              17*\[Beta]^4 - 19*\[Beta]^6 + 3*\[Beta]^8 + \[Beta]^10) + 
            MW^2*MZ^2*(-1 + \[Beta]^2)^2*(-(MZ^2*(-1 + 19*\[Beta]^2 + 
                 65*\[Beta]^4 + 8*\[Beta]^6)) + 2*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(39 + 118*\[Beta]^2 - 64*\[Beta]^4 + 
                2*\[Beta]^6 + \[Beta]^8)) + 2*MW^4*(-1 + \[Beta]^2)*
             (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(15 + 26*\[Beta]^2 - 32*\[Beta]^4 + 
                6*\[Beta]^6 + \[Beta]^8) + MZ^2*(4 - 43*\[Beta]^2 - 
                96*\[Beta]^4 + 43*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*
             (2 + 15*\[Beta]^2 + 9*\[Beta]^4) - 4*MW^6*\[Beta]^2*
             (7 - \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6) + 
            MW^2*MZ^2*(-1 + \[Beta]^2)^2*(MZ^2*\[Beta]^2*(-4 - 2*\[Beta]^2 + 
                \[Beta]^4) - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-13 - 53*\[Beta]^2 + 
                \[Beta]^4 + 17*\[Beta]^6)) + MW^4*(-1 + \[Beta]^2)*
             (-(MZ^2*\[Beta]^2*(23 + 7*\[Beta]^2 - 7*\[Beta]^4 + 
                 \[Beta]^6)) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(5 + 11*\[Beta]^2 - 
                7*\[Beta]^4 - 3*\[Beta]^6 + 2*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 42*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[3*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^8*
          Cos[3*\[Theta]] + 10*MZ^4*\[Beta]^8*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*Sqrt[2]*MW^5*
        (-8*MW^4*(-7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]) + 2*\[Beta]^2*
            (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 4*MW^2*MZ^2*
          (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^4*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
         MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^4*(-1 + \[Beta]^4)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 2*MW^2*MZ^2*
            (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*\[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*(MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1*cll1221, (-4*Sqrt[2]*MW^5*
        (-8*MW^4*(-7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]) + 2*\[Beta]^2*
            (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 4*MW^2*MZ^2*
          (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^4*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
         MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^4*(-1 + \[Beta]^4)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 2*MW^2*MZ^2*
            (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*\[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*(MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2^2, (2*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 40*MW^4*\[Beta]^2 - 
         50*MW^2*MZ^2*\[Beta]^2 + 14*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^4 - 
         24*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         40*MW^4*\[Beta]^2 + 50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 
         8*MW^4*\[Beta]^4 + 24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         16*MW^4*\[Beta]^6 - 26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 - 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (2*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 40*MW^4*\[Beta]^2 - 
         50*MW^2*MZ^2*\[Beta]^2 + 14*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^4 - 
         24*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, (2^(3/4)*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 10*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         21*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                   2))] + 8*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             12*\[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 53*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         3*(MW^2*MZ^2*(-8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 36*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 21*MW^2*MZ^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 51*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         15*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Sqrt[3]*Lambda^2*(MW^2 - MZ^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpDC, (GF*MW^6*(-28*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 31*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MZ^2*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         28*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 22*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         8*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 7*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Sqrt[6]*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB, (GF*MW^5*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*MZ*
        (-20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         14*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         60*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         60*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         48*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         84*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             17*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^4*(60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 47*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(-12*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         20*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (-8*Sqrt[2/3]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(3*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (2*Sqrt[2/3]*GF*MW^6*(28*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         36*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         48*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(-1 + \[Beta]^2)*(12*\[Beta]^4*Sqrt[-(MW^2/(-1 + 
                  \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] - 3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             42*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(MZ^2*(-2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             30*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           2*MW^2*(-1 + \[Beta]^2)*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 16*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]]))/(3*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1, 
      -1/3*(Sqrt[2/3]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
          448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
          352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
          16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
          40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 - 
          (144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (84*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (144*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (180*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (192*MW^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (228*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (132*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 27*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 25*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 2*\[Beta]^2*
                (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             MW^2*MZ^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 77*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*
                (234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 257*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 99*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 48*\[Beta]^8*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 305*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 18*\[Beta]^2*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 71*\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^2*
                (13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^10*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^6*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^4*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*\[Beta]^6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MW^2*MZ^2*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 16*
                \[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^2*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 73*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (84*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^4*\[Beta]^2*
           Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 56*MW^4*\[Beta]^4*
           Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
          28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*\[Beta]^6*
           Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - 
          33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^8*
           Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 
          8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/(Lambda^2*(-1 + \[Beta]^2)*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, -1/3*(Sqrt[2/3]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
              (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                 135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (65*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (Sqrt[2/3]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
             (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(65*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, -((Sqrt[6]*GF*MW^6*\[Beta]^2*(-24*MW^2*(-1 + \[Beta]^2)*
           (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
          (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 
            2*MW^2*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
            (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(Lambda^4*(-1 + \[Beta]^2)^2*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))}, 
     {cpDC*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-12*MW^2*Cos[\[Theta]] + 
         (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(Sqrt[3]*Lambda^4*(-MW^2 + MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (4*2^(1/4)*MW^5*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (MW^2*(5 + 6*\[Beta]^2 - 5*\[Beta]^4) + 
         MZ^2*(-4 - \[Beta]^2 + 5*\[Beta]^4) - 6*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-2 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(4 + 7*\[Beta]^2 - 11*\[Beta]^4) + MW^2*(-3 - 18*\[Beta]^2 + 
             11*\[Beta]^4))*Cos[\[Theta]]^2))/(Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(1 - 12*Cos[\[Theta]] + 
         3*Cos[2*\[Theta]]))/(Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cWWW, (4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 12*Cos[\[Theta]] + 3*Cos[2*\[Theta]]))/
       (Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, -((2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (-36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*MW^2*MZ^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 144*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 84*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 117*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          26*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          12*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          24*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          8*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (MZ^4*(-1 + \[Beta]^2)^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            4*MW^4*(5*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 44*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(-87*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          3*(-(MZ^4*(-1 + \[Beta]^2)^2*(\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                       2))]) + 3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            MW^2*MZ^2*(-1 + \[Beta]^2)*(-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 36*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
         (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))])))}, 
     {c3pl2*cWWW, (2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        (-36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MW^2*MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (5*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         3*(4*MW^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 51*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cWWW, 
      (2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)*
        (-36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MW^2*MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (5*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         3*(4*MW^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 51*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC^2, (MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (2*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (4 - 15*\[Beta]^2 + 12*Cos[\[Theta]] + (-4 + 3*\[Beta]^2)*
          Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (-8*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 + 6*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[\[Theta]]^2))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC*cpl1, (-8*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 - 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (-4*MW^2*(3*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
          (3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 19*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 12*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
            (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 6*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (4*MW^2*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + 3*\[Beta]^2*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
            (6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]]^2 - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 8*\[Beta]^2 - 9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]]^3))/(3*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cpDC, 
      (-2*MW^8*\[Beta]^2*(4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^2*
            (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 - (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Sqrt[3]*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpDC, 
      (2*MW^8*\[Beta]^2*(4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^2*
            (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 - (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Sqrt[3]*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB^2, -1/3*(MW^6*(MW^2 - MZ^2)*\[Beta]^2*(-3 + 16*\[Beta]^2 - 
          43*\[Beta]^4 + 72*\[Beta]^2*Cos[\[Theta]] + 
          (-1 - 16*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2)}, {cpe*cpWB, (-4*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 - 15*\[Beta]^2 + 12*(1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         3*(-1 + \[Beta]^2)*Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (4*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-9 + 15*\[Beta]^2 + 12*(-1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         (5 - 3*\[Beta]^2)*Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, -1/3*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (-12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 156*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 75*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          34*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          108*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          16*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          14*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          180*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (MZ^2*(-1 + \[Beta]^2)*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              122*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 36*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          (MZ^2*(-1 + \[Beta]^2)*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(21*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          14*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          31*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          14*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpWB, -1/3*(MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
         (12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 84*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(-17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 94*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(-23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
          4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^4*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
           Cos[2*\[Theta]] + MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            3*\[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            2*\[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
           Cos[2*\[Theta]] - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpWB, 
      (MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 84*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 94*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-23*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpe^2, (8*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(5 - 3*\[Beta]^2 + 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2*cpe, (16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(5 - 3*\[Beta]^2 + 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cll1221*cpe, 
      (-16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(5 - 3*\[Beta]^2 + 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (8*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (-24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 54*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 168*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 66*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 140*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         56*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         68*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         28*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         100*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(-1 + \[Beta]^2)*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^2*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             60*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(-1 + \[Beta]^2)*(-2*\[Beta]^2*(9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(27*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*(3*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]))) + 2*MW^2*(-5*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 3*\[Beta]^4*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^6*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + 3*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 20*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 19*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]]))/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cpl1, 
      (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (-24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 28*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
              (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*(-1 + \[Beta]^2)*
            (-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 3*\[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(2*MW^2*(-1 + \[Beta]^2)*(-3*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^4*
              (21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         16*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cpl1, (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 30*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 48*MW^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 28*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 20*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(-1 + \[Beta]^2)*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(2*MW^2*(-1 + \[Beta]^2)*(-3*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^4*
              (21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         10*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1^2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 912*MW^4*\[Beta]^2 - 
         766*MW^2*MZ^2*\[Beta]^2 + 166*MZ^4*\[Beta]^2 - 536*MW^4*\[Beta]^4 + 
         720*MW^2*MZ^2*\[Beta]^4 - 177*MZ^4*\[Beta]^4 - 720*MW^4*\[Beta]^6 + 
         900*MW^2*MZ^2*\[Beta]^6 - 305*MZ^4*\[Beta]^6 + 544*MW^4*\[Beta]^8 - 
         1016*MW^2*MZ^2*\[Beta]^8 + 432*MZ^4*\[Beta]^8 - 16*MW^4*\[Beta]^10 + 
         90*MW^2*MZ^2*\[Beta]^10 - 77*MZ^4*\[Beta]^10 - 40*MW^4*\[Beta]^12 + 
         80*MW^2*MZ^2*\[Beta]^12 - 40*MZ^4*\[Beta]^12 - 
         (240*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (156*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (864*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (684*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1536*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1800*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (432*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (888*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (408*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (144*MW^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MZ^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MW^2*MZ^2*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*(-1 + \[Beta]^2)*
           (-24*MW^6*(-4 - 33*\[Beta]^2 - 6*\[Beta]^4 + 15*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-22 - 147*\[Beta]^2 + 
              36*\[Beta]^4 + 81*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 - 17*\[Beta]^2 + 2*\[Beta]^4 + 16*\[Beta]^6) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-143 - 466*\[Beta]^2 + 488*\[Beta]^4 + 
                178*\[Beta]^6 - 153*\[Beta]^8)) + 
            2*MW^4*(-3*MZ^2*(8 + 97*\[Beta]^2 - 35*\[Beta]^4 - 85*\[Beta]^6 + 
                15*\[Beta]^8) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-55 - 76*\[Beta]^2 + 
                176*\[Beta]^4 - 30*\[Beta]^6 - 49*\[Beta]^8 + 
                18*\[Beta]^10)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*MZ^2*(-1 + \[Beta]^2)*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^8*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              8*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                78*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)^2*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(43*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                84*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-11*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^8*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-29*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 4*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 144*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 336*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 276*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 528*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         132*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 48*MW^4*\[Beta]^6*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         108*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 48*MW^4*\[Beta]^8*
          Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^8*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^8*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^10*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^10*Cos[3*\[Theta]] + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (224*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (62*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (256*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (404*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (136*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (20*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (134*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*MZ^2*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (214*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 132*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         55*MZ^4*\[Beta]^6*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^8*
          Cos[4*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] - 
         47*MZ^4*\[Beta]^8*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^10*
          Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^10*Cos[4*\[Theta]] + 
         10*MZ^4*\[Beta]^10*Cos[4*\[Theta]]))/(6*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 136*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 448*MW^4*\[Beta]^4 + 
         564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 352*MW^4*\[Beta]^6 - 
         642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 16*MW^4*\[Beta]^8 + 
         72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 40*MW^4*\[Beta]^10 + 
         80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 - 
         (144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (84*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (180*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (192*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (228*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              27*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              6*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              6*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              77*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                257*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              99*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              48*\[Beta]^8*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                305*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 18*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 71*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^10*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(6*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - 6*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])) + MZ^4*(-1 + \[Beta]^2)*
             (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*\[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              16*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                73*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(84*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                57*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, -1/3*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
          448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
          352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
          16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
          40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 - 
          (144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (84*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (144*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (180*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (192*MW^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (228*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (132*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 27*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 25*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 2*\[Beta]^2*
                (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             MW^2*MZ^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 77*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*
                (234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 257*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 99*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 48*\[Beta]^8*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 305*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 18*\[Beta]^2*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 71*\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^2*
                (13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^10*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^6*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^4*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*\[Beta]^6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MW^2*MZ^2*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 16*
                \[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^2*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 73*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (84*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^4*\[Beta]^2*
           Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 56*MW^4*\[Beta]^4*
           Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
          28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*\[Beta]^6*
           Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - 
          33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^8*
           Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 
          8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*
         (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 80*MW^4*\[Beta]^2 + 
         42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 120*MW^4*\[Beta]^4 - 
         248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
             (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(65*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (6*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, -1/3*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
              (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                 135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (65*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 80*MW^4*\[Beta]^2 + 
         42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 120*MW^4*\[Beta]^4 - 
         248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
             (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(65*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (6*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}}


==> anc/Diboson_Rmat/ee_ww/aitildeSM.dat <==
aiTildeSM = {(4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(16*MW^4 - 8*MW^2*MZ^2 + 
       MZ^4 + 8*MW^4*\[Beta] - 2*MW^2*MZ^2*\[Beta] - 40*MW^4*\[Beta]^2 + 
       50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^3 + 
       24*MW^2*MZ^2*\[Beta]^3 - 10*MZ^4*\[Beta]^3 - 8*MW^4*\[Beta]^4 + 
       24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^5 + 
       26*MW^2*MZ^2*\[Beta]^5 - 10*MZ^4*\[Beta]^5 + 16*MW^4*\[Beta]^6 - 
       26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
       (8*MW^4*(-2 - 3*\[Beta] + 2*\[Beta]^2 + 14*\[Beta]^3 + 3*\[Beta]^4 - 
           7*\[Beta]^5 + \[Beta]^6) + MZ^4*(-1 + 7*\[Beta]^2 + 38*\[Beta]^3 + 
           21*\[Beta]^4 - 12*\[Beta]^5 + 8*\[Beta]^6 - 2*\[Beta]^7) + 
         2*MW^2*MZ^2*(4 + 3*\[Beta] - 11*\[Beta]^2 - 61*\[Beta]^3 - 
           21*\[Beta]^4 + 33*\[Beta]^5 - 8*\[Beta]^6 + \[Beta]^7))*
        Cos[\[Theta]] - 2*\[Beta]*(MZ^4*\[Beta]*(2 + 3*\[Beta] + 
           2*\[Beta]^2 + 7*\[Beta]^3 - \[Beta]^4) + 
         4*MW^4*(1 + 5*\[Beta] - \[Beta]^2 - 3*\[Beta]^3 + 2*\[Beta]^4) + 
         MW^2*MZ^2*(-1 - 13*\[Beta] + 8*\[Beta]^3 - 15*\[Beta]^4 + 
           \[Beta]^5))*Cos[2*\[Theta]] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
       6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    -1/3*(GF^2*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 16*MW^4*\[Beta] - 
        4*MW^2*MZ^2*\[Beta] - 80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 
        12*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^3 + 108*MW^2*MZ^2*\[Beta]^3 - 
        36*MZ^4*\[Beta]^3 + 120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 
        118*MZ^4*\[Beta]^4 + 80*MW^4*\[Beta]^5 - 92*MW^2*MZ^2*\[Beta]^5 + 
        24*MZ^4*\[Beta]^5 - 16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 
        41*MZ^4*\[Beta]^6 - 12*MW^2*MZ^2*\[Beta]^7 + 12*MZ^4*\[Beta]^7 - 
        40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
        2*(MW^2*MZ^2*(16 + 11*\[Beta] - 70*\[Beta]^2 - 9*\[Beta]^3 - 
            8*\[Beta]^4 + 165*\[Beta]^5 + 62*\[Beta]^6 - 135*\[Beta]^7) + 
          4*MW^4*(-8 - 11*\[Beta] + 14*\[Beta]^2 + 20*\[Beta]^3 - 
            2*\[Beta]^4 - 31*\[Beta]^5 - 8*\[Beta]^6 + 18*\[Beta]^7) + 
          MZ^4*(-2 + 18*\[Beta]^2 - 33*\[Beta]^3 + 12*\[Beta]^4 - 
            50*\[Beta]^5 - 28*\[Beta]^6 + 63*\[Beta]^7))*Cos[\[Theta]] + 
        (8*MW^4*(-1 + \[Beta])^2*(6 + 18*\[Beta] + 17*\[Beta]^2 - 
            4*\[Beta]^3 - 8*\[Beta]^4 + 2*\[Beta]^5 + \[Beta]^6) - 
          4*MW^2*MZ^2*(6 + 3*\[Beta] - 26*\[Beta]^2 - 41*\[Beta]^3 + 
            38*\[Beta]^4 + 37*\[Beta]^5 - 38*\[Beta]^6 + \[Beta]^7 + 
            4*\[Beta]^8) + MZ^4*(3 - 27*\[Beta]^2 - 44*\[Beta]^3 + 
            41*\[Beta]^4 + 40*\[Beta]^5 - 65*\[Beta]^6 + 4*\[Beta]^7 + 
            8*\[Beta]^8))*Cos[2*\[Theta]] + 24*MW^4*\[Beta]*Cos[3*\[Theta]] - 
        6*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 80*MW^4*\[Beta]^2*
         Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
        8*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^4*\[Beta]^3*
         Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 
        18*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*
         Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
        4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 56*MW^4*\[Beta]^5*
         Cos[3*\[Theta]] - 90*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 
        36*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
        16*MW^4*\[Beta]^7*Cos[3*\[Theta]] + 30*MW^2*MZ^2*\[Beta]^7*
         Cos[3*\[Theta]] - 14*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 
        24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
         Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
    (4*GF^2*MW^4*(-1 + \[Beta]^2)*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 
       8*MW^4*\[Beta]^2 - 4*MW^2*MZ^2*\[Beta]^2 + 4*MZ^4*\[Beta]^2 + 
       16*MW^4*\[Beta]^4 - 36*MW^2*MZ^2*\[Beta]^4 + 19*MZ^4*\[Beta]^4 + 
       8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
       4*\[Beta]*(MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + 
         MW^4*(4 - 4*\[Beta]^2 + 8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*
        Cos[\[Theta]] + 2*\[Beta]^2*(2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 
         8*MW^4*(-1 + \[Beta]^2) + MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]])*
      Sin[\[Theta]]^2)/(3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (-4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
       8*MW^4*\[Beta] + 2*MW^2*MZ^2*\[Beta] - 40*MW^4*\[Beta]^2 + 
       50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 
       24*MW^2*MZ^2*\[Beta]^3 + 10*MZ^4*\[Beta]^3 - 8*MW^4*\[Beta]^4 + 
       24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^5 - 
       26*MW^2*MZ^2*\[Beta]^5 + 10*MZ^4*\[Beta]^5 + 16*MW^4*\[Beta]^6 - 
       26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
       (-8*MW^4*(-2 + 3*\[Beta] + 2*\[Beta]^2 - 14*\[Beta]^3 + 3*\[Beta]^4 + 
           7*\[Beta]^5 + \[Beta]^6) + 2*MW^2*MZ^2*(-4 + 3*\[Beta] + 
           11*\[Beta]^2 - 61*\[Beta]^3 + 21*\[Beta]^4 + 33*\[Beta]^5 + 
           8*\[Beta]^6 + \[Beta]^7) - MZ^4*(-1 + 7*\[Beta]^2 - 38*\[Beta]^3 + 
           21*\[Beta]^4 + 12*\[Beta]^5 + 8*\[Beta]^6 + 2*\[Beta]^7))*
        Cos[\[Theta]] - 2*\[Beta]*(-(MZ^4*\[Beta]*(-2 + 3*\[Beta] - 
            2*\[Beta]^2 + 7*\[Beta]^3 + \[Beta]^4)) - 
         4*MW^4*(1 - 5*\[Beta] - \[Beta]^2 + 3*\[Beta]^3 + 2*\[Beta]^4) + 
         MW^2*MZ^2*(1 - 13*\[Beta] + 8*\[Beta]^3 + 15*\[Beta]^4 + \[Beta]^5))*
        Cos[2*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
       6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] - 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
       14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 48*MW^4*\[Beta] + 
       12*MW^2*MZ^2*\[Beta] - 80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 
       12*MZ^4*\[Beta]^2 + 288*MW^4*\[Beta]^3 - 324*MW^2*MZ^2*\[Beta]^3 + 
       108*MZ^4*\[Beta]^3 + 120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 
       118*MZ^4*\[Beta]^4 - 240*MW^4*\[Beta]^5 + 276*MW^2*MZ^2*\[Beta]^5 - 
       72*MZ^4*\[Beta]^5 - 16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 
       41*MZ^4*\[Beta]^6 + 36*MW^2*MZ^2*\[Beta]^7 - 36*MZ^4*\[Beta]^7 - 
       40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
       2*(MW^2*MZ^2*(-48 + 11*\[Beta] + 210*\[Beta]^2 - 9*\[Beta]^3 + 
           24*\[Beta]^4 + 165*\[Beta]^5 - 186*\[Beta]^6 - 135*\[Beta]^7) + 
         4*MW^4*(24 - 11*\[Beta] - 42*\[Beta]^2 + 20*\[Beta]^3 + 
           6*\[Beta]^4 - 31*\[Beta]^5 + 24*\[Beta]^6 + 18*\[Beta]^7) + 
         MZ^4*(6 - 54*\[Beta]^2 - 33*\[Beta]^3 - 36*\[Beta]^4 - 
           50*\[Beta]^5 + 84*\[Beta]^6 + 63*\[Beta]^7))*Cos[\[Theta]] + 
       (8*MW^4*(6 - 18*\[Beta] - 13*\[Beta]^2 + 60*\[Beta]^3 + 17*\[Beta]^4 - 
           42*\[Beta]^5 - 11*\[Beta]^6 + \[Beta]^8) - 
         4*MW^2*MZ^2*(6 - 9*\[Beta] - 26*\[Beta]^2 + 123*\[Beta]^3 + 
           38*\[Beta]^4 - 111*\[Beta]^5 - 38*\[Beta]^6 - 3*\[Beta]^7 + 
           4*\[Beta]^8) + MZ^4*(3 - 27*\[Beta]^2 + 132*\[Beta]^3 + 
           41*\[Beta]^4 - 120*\[Beta]^5 - 65*\[Beta]^6 - 12*\[Beta]^7 + 
           8*\[Beta]^8))*Cos[2*\[Theta]] + 24*MW^4*\[Beta]*Cos[3*\[Theta]] - 
       6*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] - 240*MW^4*\[Beta]^2*
        Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
       24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^4*\[Beta]^3*
        Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 
       18*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
        Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
       12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 56*MW^4*\[Beta]^5*
        Cos[3*\[Theta]] - 90*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 
       36*MZ^4*\[Beta]^5*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
        Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
       16*MW^4*\[Beta]^7*Cos[3*\[Theta]] + 30*MW^2*MZ^2*\[Beta]^7*
        Cos[3*\[Theta]] - 14*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 
       24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
        Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
       32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
        Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
       8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
        Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
     (3*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/ee_ww/bitildeEFT.dat <==
biTildeEFTtab = {{{cWWW, (-4*2^(1/4)*GF*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC, (4*GF*MW^7*\[Beta]^2*
        (8*MW^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
         2*MZ^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB, (4*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^4*(16*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (-16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*(-3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 2*MZ^2*
          (-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^2*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1, (8*GF*MW^3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 40*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 + 7*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 11*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 3*MZ^4*\[Beta]^6 + 8*MW^4*\[Beta]^8 - 
         8*MW^2*MZ^2*\[Beta]^8 + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(37*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]) + \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(28*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 17*\[Beta]^4*(
                -3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (48*GF*MW^9*\[Beta]^2*(2*MW^4*(-2 + \[Beta]^2) - 
         2*MW^2*MZ^2*(-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
            (2 - 3*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (-4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) + 
         (-(MW^2*(-2 + \[Beta]^2)) + MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (8*2^(3/4)*MW^6*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (MW^2*(-4 + 9*\[Beta]^2 - 3*\[Beta]^4) + 
         MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         (MZ^2*(1 + \[Beta]^2 - 2*\[Beta]^4) + MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1*cWWW, (8*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (2*2^(3/4)*MW*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 19*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 112*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         82*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + (4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(25*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^4*(-1 + \[Beta]^2)^2*
            (2 + 3*\[Beta]^2) + MW^2*MZ^2*(-14 + 11*\[Beta]^2 + 
             10*\[Beta]^4 - 7*\[Beta]^6) + 4*MW^4*(6 - 3*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cWWW, (2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cll1221*cWWW, 
      (-2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC^2, (4*MW^9*\[Beta]^2*Cos[\[Theta]]*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-4*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + 3*\[Beta]^2 + 
         (-2 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*Sqrt[2]*MW^7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (16*Sqrt[2]*MW^9*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (2 - \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (2*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-(MZ^2*(-1 + \[Beta]^2)*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]))) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 8*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 2*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl2*cpDC, (-2*MW^7*\[Beta]^2*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpDC, (2*MW^7*\[Beta]^2*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB^2, (8*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(5 + 3*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpe*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + 
         (-1 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (8*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (4 - 13*\[Beta]^2 + 7*\[Beta]^4 + (3 - 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, (2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         116*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         46*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             5*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4*MW^2*(2 + \[Beta]^2 - 
             10*\[Beta]^4 + 5*\[Beta]^6) - MZ^2*(2 + 5*\[Beta]^2 - 
             30*\[Beta]^4 + 23*\[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^4*(16*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpWB, (2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^4*(16*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe^2, (32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2*cpe, (-32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221*cpe, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1^2, (-32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 - Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (-8*Sqrt[2]*MW^3*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         16*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-18*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 4*\[Beta]^2 - 
             5*\[Beta]^4) + 4*MW^2*(-1 - 2*\[Beta]^2 + \[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpl1, 
      (8*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^2*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpl1, (-8*Sqrt[2]*MW^5*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] + \[Beta]^2*(-7*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1^2, (2*MW^3*(16*MW^6 - 8*MW^4*MZ^2 + MW^2*MZ^4 + 
         216*MW^6*\[Beta]^2 - 166*MW^4*MZ^2*\[Beta]^2 + 
         28*MW^2*MZ^4*\[Beta]^2 - 88*MW^6*\[Beta]^4 + 160*MW^4*MZ^2*
          \[Beta]^4 - 50*MW^2*MZ^4*\[Beta]^4 - 88*MW^6*\[Beta]^6 + 
         76*MW^4*MZ^2*\[Beta]^6 + 2*MW^2*MZ^4*\[Beta]^6 + 40*MW^6*\[Beta]^8 - 
         72*MW^4*MZ^2*\[Beta]^8 + 29*MW^2*MZ^4*\[Beta]^8 + 
         10*MW^4*MZ^2*\[Beta]^10 - 10*MW^2*MZ^4*\[Beta]^10 + 
         40*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 208*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 194*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 46*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 208*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 292*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 92*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 68*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 40*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 56*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 94*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 32*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MW^4*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 38*MW^2*MZ^2*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 22*MZ^4*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (-2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*
            (-6 - 23*\[Beta]^2 + 8*\[Beta]^4 + \[Beta]^6) + 
           8*MW^6*(-2 + 14*\[Beta]^2 + 17*\[Beta]^4 - 19*\[Beta]^6 + 
             3*\[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)^2*
            (MZ^2*(-1 + 19*\[Beta]^2 + 65*\[Beta]^4 + 8*\[Beta]^6) + 
             2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(39 + 118*\[Beta]^2 - 64*\[Beta]^4 + 2*
                \[Beta]^6 + \[Beta]^8)) + 2*MW^4*(-1 + \[Beta]^2)*
            (MZ^2*(-4 + 43*\[Beta]^2 + 96*\[Beta]^4 - 43*\[Beta]^6 - 8*
                \[Beta]^8) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(15 + 26*\[Beta]^2 - 
               32*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]] + 
         2*(MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*
            (2 + 15*\[Beta]^2 + 9*\[Beta]^4) + 4*MW^6*\[Beta]^2*
            (7 - \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)^2*(MZ^2*\[Beta]^2*(-4 - 2*\[Beta]^2 + 
               \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-13 - 53*
                \[Beta]^2 + \[Beta]^4 + 17*\[Beta]^6)) + 
           MW^4*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(23 + 7*\[Beta]^2 - 7*
                \[Beta]^4 + \[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(5 + 11*\[Beta]^2 - 
               7*\[Beta]^4 - 3*\[Beta]^6 + 2*\[Beta]^8)))*Cos[2*\[Theta]] + 
         24*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 18*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 4*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MW^6*\[Beta]^6*Cos[3*\[Theta]] + 42*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^8*Cos[3*\[Theta]] - 18*MW^4*MZ^2*\[Beta]^8*
          Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^8*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (-4*Sqrt[2]*MW^3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 40*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 + 7*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 11*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 3*MZ^4*\[Beta]^6 + 8*MW^4*\[Beta]^8 - 
         8*MW^2*MZ^2*\[Beta]^8 + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(37*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]) + \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(28*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 17*\[Beta]^4*(
                -3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (4*Sqrt[2]*MW^3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 40*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 + 7*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^4 + 
         92*MW^2*MZ^2*\[Beta]^4 - 11*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 3*MZ^4*\[Beta]^6 + 8*MW^4*\[Beta]^8 - 
         8*MW^2*MZ^2*\[Beta]^8 + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(37*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]) + \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(28*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 17*\[Beta]^4*(
                -3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                   \[Beta]^2))] + \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         16*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 9*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, (2*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         40*MW^4*\[Beta]^2 + 50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 
         8*MW^4*\[Beta]^4 + 24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         16*MW^4*\[Beta]^6 - 26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (2*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + 2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))])) + MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                38*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, (2^(3/4)*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         7*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                   2))] - 8*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             4*\[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 53*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^4*(6*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 21*MW^2*MZ^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 15*MZ^4*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 51*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
           (3/2)*(-1 + \[Beta]^2)*Cos[3*\[Theta]]))/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, 
     {cpDC, (GF*MW^6*(28*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         56*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 31*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(-4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MZ^2*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         22*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 8*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         7*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 28*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]]))/(3*Sqrt[2]*Lambda^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB, -1/3*(GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
         (-20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          4*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          28*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          16*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          9*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                94*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                23*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              17*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(-16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] + (MZ^2*(-12*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(-4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 3*MZ^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          20*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
        (Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (32*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (-8*Sqrt[2]*GF*MW^4*(20*MW^4*\[Beta]^2 - 32*MW^4*\[Beta]^4 + 
         20*MW^2*MZ^2*\[Beta]^4 + 12*MW^4*\[Beta]^6 - 
         12*MW^2*MZ^2*\[Beta]^6 - 20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 44*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 19*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 28*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 19*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 4*(MW^4*\[Beta]^2*(3 - 4*\[Beta]^2 + 
             \[Beta]^4) + MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 - 13*\[Beta]^2 + 
             15*\[Beta]^4 - 5*\[Beta]^6) + 
           MW^2*(-(MZ^2*\[Beta]^4*(-3 + \[Beta]^2)) + 6*(-2 + \[Beta]^2)*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(3 - 4*\[Beta]^2 + \[Beta]^4)*
          (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1, (Sqrt[2]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
         136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
         448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
         352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
         16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
         40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         28*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         72*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 112*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 136*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 64*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 76*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                86*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              77*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                305*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              16*\[Beta]^8*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              33*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                257*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(3 + \[Beta]^2) + 
            8*MW^6*(6 - 6*\[Beta]^2 - 11*\[Beta]^4 + 21*\[Beta]^6 - 
              11*\[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(21 - 41*\[Beta]^2 + 3*\[Beta]^4 + 
                17*\[Beta]^6) + MZ^2*(-3 - 13*\[Beta]^2 + 23*\[Beta]^4 - 
                71*\[Beta]^6 + 8*\[Beta]^8)) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-9 + 3*\[Beta]^2 + 
                4*\[Beta]^4) + MZ^2*(3 - \[Beta]^2 - 12*\[Beta]^4 + 
                33*\[Beta]^6 - 21*\[Beta]^8 + 2*\[Beta]^10)))*
           Cos[2*\[Theta]])/MW^2 - 16*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         20*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         56*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 32*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (6*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         188*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (56*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         136*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (60*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         124*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (40*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         146*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (66*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         32*MZ^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (16*MZ^4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (168*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       (3*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (Sqrt[2]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
             (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 
              11*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
              MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, -1/3*(Sqrt[2]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                 135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
              (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 11*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
               MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                 2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
                (-3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                 41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
          48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 24*MW^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (3*Sqrt[2]*GF*MW^6*\[Beta]^2*(8*MW^2*(-1 + \[Beta]^2)*
          (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 
           2*MW^2*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
           (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(4*MW^2*Cos[\[Theta]] + 
         (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (4*2^(1/4)*MW^5*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (MZ^2*(4 + \[Beta]^2 - 5*\[Beta]^4) + MW^2*(-5 - 6*\[Beta]^2 + 
           5*\[Beta]^4) - 2*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-2 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MW^2*(3 + 18*\[Beta]^2 - 11*\[Beta]^4) + 
           MZ^2*(-4 - 7*\[Beta]^2 + 11*\[Beta]^4))*Cos[\[Theta]]^2))/
       (Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Cos[\[Theta]/2]^2*
        (-1 + 3*Cos[\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 3*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (Lambda^4*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*MW^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(21*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 44*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(87*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(-2*\[Beta]^2*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 3*(7*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         57*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Lambda^4*(MW^2 - MZ^2)*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cWWW, (2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*MW^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(11*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^4*(-1 + \[Beta]^2)*(\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]))) + 4*MW^4*
            (3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         51*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Lambda^4*(MW^2 - MZ^2)*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cWWW, (2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*MW^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(11*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^4*(-1 + \[Beta]^2)*(\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]))) + 4*MW^4*
            (3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*MZ^2*
            (-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         51*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Lambda^4*(MW^2 - MZ^2)*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC^2, -1/3*(MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-2*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (4 - 15*\[Beta]^2 - 4*Cos[\[Theta]] + (-4 + 3*\[Beta]^2)*
          Cos[2*\[Theta]]))/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (-16*MW^8*\[Beta]^2*(-5 + 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (-2*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           15*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         MZ^2*(-1 + \[Beta]^2)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           30*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 19*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
            (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-42*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-1 + \[Beta]^2)*(-3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 - (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 8*\[Beta]^2 - 9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]]^3))/(3*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cpDC, 
      (2*MW^8*\[Beta]^2*(-(MZ^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 2*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]))) - 
         4*MW^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]]^2 - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpDC, 
      (-2*MW^8*\[Beta]^2*(-(MZ^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 2*\[Beta]^2*
             (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]))) - 
         4*MW^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]]^2 - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB^2, (MW^6*(MW^2 - MZ^2)*\[Beta]^2*(-3 + 16*\[Beta]^2 - 
         43*\[Beta]^4 - 24*\[Beta]^2*Cos[\[Theta]] + 
         (-1 - 16*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cpWB, (16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*Cos[\[Theta]/2]^2*
        (1 - 9*\[Beta]^2 + 3*(-1 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-7 + 9*\[Beta]^2 + (-5 + 3*\[Beta]^2)*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, -1/3*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 52*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 25*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 88*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          34*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          180*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          108*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (-(MZ^2*(-1 + \[Beta]^2)*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 122*
                \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - \[Beta]^4*(45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
             (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 2*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          14*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          31*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          14*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
        (Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpWB, (MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^2*
              (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 
           MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 94*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(23*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^4*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpWB, 
      -1/3*(MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
         (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - \[Beta]^2*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 94*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 40*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          (4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^4*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 
            MZ^2*(3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]] - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]]))/(Lambda^4*Sqrt[-((MW^2*\[Beta]^2)/
            (-1 + \[Beta]^2))]*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpe^2, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(3*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221*cpe, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (32*MW^8*\[Beta]^2*(-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*
          Cos[\[Theta]])*Sin[\[Theta]/2]^2)/(3*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (8*MW^4*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 13*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 100*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         44*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         4*(-(MZ^2*(-1 + \[Beta]^2)*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           MW^2*(3*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 5*\[Beta]^2*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-20*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 4*MW^2*(-1 - 2*\[Beta]^2 + 
             \[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2)/
       (3*Lambda^4*\[Beta]^2*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpl1, (-8*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         32*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         4*(MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MW^2*(-1 + \[Beta]^2)*
            (\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cpl1, (8*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-20*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 12*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         32*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) - 
         4*(MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MW^2*(-1 + \[Beta]^2)*
            (\[Beta]^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1^2, -1/6*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          912*MW^4*\[Beta]^2 - 766*MW^2*MZ^2*\[Beta]^2 + 166*MZ^4*\[Beta]^2 - 
          536*MW^4*\[Beta]^4 + 720*MW^2*MZ^2*\[Beta]^4 - 177*MZ^4*\[Beta]^4 - 
          720*MW^4*\[Beta]^6 + 900*MW^2*MZ^2*\[Beta]^6 - 305*MZ^4*\[Beta]^6 + 
          544*MW^4*\[Beta]^8 - 1016*MW^2*MZ^2*\[Beta]^8 + 
          432*MZ^4*\[Beta]^8 - 16*MW^4*\[Beta]^10 + 90*MW^2*MZ^2*\[Beta]^10 - 
          77*MZ^4*\[Beta]^10 - 40*MW^4*\[Beta]^12 + 80*MW^2*MZ^2*\[Beta]^12 - 
          40*MZ^4*\[Beta]^12 + (80*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (52*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (512*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (600*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (144*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (96*MW^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (296*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (136*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^4*\[Beta]^8*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MW^2*MZ^2*\[Beta]^8*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^8*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (12*MW^2*MZ^2*\[Beta]^10*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^10*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (228*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - (2*(-1 + \[Beta]^2)*
            (8*MW^6*(-4 - 33*\[Beta]^2 - 6*\[Beta]^4 + 15*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-22 - 147*\[Beta]^2 + 
               36*\[Beta]^4 + 81*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-2 - 34*\[Beta]^2 + 4*\[Beta]^4 + 32*\[Beta]^6) + 
               Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(143 + 466*\[Beta]^2 - 488*\[Beta]^4 - 
                 178*\[Beta]^6 + 153*\[Beta]^8)) + 2*MW^4*
              (MZ^2*(8 + 97*\[Beta]^2 - 35*\[Beta]^4 - 85*\[Beta]^6 + 
                 15*\[Beta]^8) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-55 - 
                 76*\[Beta]^2 + 176*\[Beta]^4 - 30*\[Beta]^6 - 49*\[Beta]^8 + 
                 18*\[Beta]^10)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MW^2*MZ^2*(-1 + \[Beta]^2)*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 26*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 8*\[Beta]^4*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (56*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^8*
                (42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*(-11*\[Beta]^10*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^12*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 4*\[Beta]^6*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + 2*\[Beta]^8*
                (13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*
                (29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)^2*
              (8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-43*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 112*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 92*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          16*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 176*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          44*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          36*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^8*
           Cos[3*\[Theta]] + 16*MW^2*MZ^2*\[Beta]^8*Cos[3*\[Theta]] + 
          4*MZ^4*\[Beta]^8*Cos[3*\[Theta]] - 4*MW^2*MZ^2*\[Beta]^10*
           Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^10*Cos[3*\[Theta]] + 
          (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (224*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (62*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (256*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (404*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (136*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (20*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (72*MW^4*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (134*MW^2*MZ^2*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (60*MZ^4*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (34*MW^2*MZ^2*\[Beta]^10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*\[Beta]^10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (214*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          9*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^4*\[Beta]^6*
           Cos[4*\[Theta]] - 132*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
          55*MZ^4*\[Beta]^6*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^8*
           Cos[4*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] - 
          47*MZ^4*\[Beta]^8*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^10*
           Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^10*Cos[4*\[Theta]] + 
          10*MZ^4*\[Beta]^10*Cos[4*\[Theta]]))/(Lambda^4*(-1 + \[Beta]^2)^2*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, -1/3*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
          448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
          352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
          16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
          40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 + 
          48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          28*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
          72*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 112*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 136*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 64*MW^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 76*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 9*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^4*
                (20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(-1 + \[Beta]^2)*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 25*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             MW^2*MZ^2*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 77*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 305*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 16*\[Beta]^8*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 33*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 257*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          ((-4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(3 + \[Beta]^2) + 
             8*MW^6*(6 - 6*\[Beta]^2 - 11*\[Beta]^4 + 21*\[Beta]^6 - 11*
                \[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(21 - 41*\[Beta]^2 + 3*\[Beta]^4 + 
                 17*\[Beta]^6) + MZ^2*(-3 - 13*\[Beta]^2 + 23*\[Beta]^4 - 
                 71*\[Beta]^6 + 8*\[Beta]^8)) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-9 + 3*\[Beta]^2 + 
                 4*\[Beta]^4) + MZ^2*(3 - \[Beta]^2 - 12*\[Beta]^4 + 
                 33*\[Beta]^6 - 21*\[Beta]^8 + 2*\[Beta]^10)))*
            Cos[2*\[Theta]])/MW^2 - 16*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
          20*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
          56*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] - 32*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 
          36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          42*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (6*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 188*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (56*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          136*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (60*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          124*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (40*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          146*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (66*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          32*MZ^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (16*MZ^4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (168*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
           Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
         136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
         448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
         352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
         16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
         40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         28*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         72*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 16*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 16*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 112*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 136*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (32*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 64*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 76*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                86*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              77*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                305*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              16*\[Beta]^8*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              33*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                257*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(3 + \[Beta]^2) + 
            8*MW^6*(6 - 6*\[Beta]^2 - 11*\[Beta]^4 + 21*\[Beta]^6 - 
              11*\[Beta]^8 + \[Beta]^10) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(21 - 41*\[Beta]^2 + 3*\[Beta]^4 + 
                17*\[Beta]^6) + MZ^2*(-3 - 13*\[Beta]^2 + 23*\[Beta]^4 - 
                71*\[Beta]^6 + 8*\[Beta]^8)) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-9 + 3*\[Beta]^2 + 
                4*\[Beta]^4) + MZ^2*(3 - \[Beta]^2 - 12*\[Beta]^4 + 
                33*\[Beta]^6 - 21*\[Beta]^8 + 2*\[Beta]^10)))*
           Cos[2*\[Theta]])/MW^2 - 16*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         20*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         56*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 32*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (6*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         188*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (56*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         136*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (60*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         124*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (40*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         146*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (66*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         32*MZ^2*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (16*MZ^4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (168*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, -1/6*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 80*MW^4*\[Beta]^2 + 
          42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 120*MW^4*\[Beta]^4 - 
          248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
          54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
          80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                 135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
              (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 11*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
               MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                 2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
                (-3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                 41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
          48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 24*MW^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
         16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
             (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 
              11*\[Beta]^6 + \[Beta]^8) - 8*MW^4*
             (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
              MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 + 
         16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/MW^2 - 
         (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, -1/6*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
          16*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 112*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^2*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 176*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - 200*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 80*MW^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 + 12*MZ^2*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/MW^2 - 
          (112*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(8*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
              (2*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(11 - 9*\[Beta]^2 + 165*\[Beta]^4 - 
                 135*\[Beta]^6)) + 2*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(8 - 27*\[Beta]^2 - 31*\[Beta]^4) + 2*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-4*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
              (11 + \[Beta]^2) + 8*MW^6*(6 - 13*\[Beta]^2 + 17*\[Beta]^4 - 11*
                \[Beta]^6 + \[Beta]^8) - 8*MW^4*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 + 7*\[Beta]^2) + 
               MZ^2*(3 - 13*\[Beta]^2 + 19*\[Beta]^4 - 19*\[Beta]^6 + 
                 2*\[Beta]^8)) + MW^2*MZ^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
                (-3 + 38*\[Beta]^2 + \[Beta]^4) + MZ^2*(3 - 27*\[Beta]^2 + 
                 41*\[Beta]^4 - 65*\[Beta]^6 + 8*\[Beta]^8)))*
            Cos[2*\[Theta]])/MW^2 + 80*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
          52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
          48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
          4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 24*MW^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          8*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 88*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          92*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - 72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          120*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          (50*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 + 16*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          30*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          (14*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           MW^2 - (56*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, (8*2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        ((MW^2*\[Beta]^2*(2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*
             (1 + 5*\[Beta]^2 - 4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 
              2*\[Beta]^4)))/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(1 + 4*\[Beta]^2) + 
           4*MW^4*(3 + 4*\[Beta]^2 - 4*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(7 + 8*\[Beta]^2 - 23*\[Beta]^4 + 8*\[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC, (4*GF*MW^8*\[Beta]^2*((-4*MW^2*\[Beta]^2 + 
           MZ^2*(2 + 4*\[Beta]^2))/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB, (-8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(1 + 3*\[Beta]^4) + MZ^2*(1 + 3*\[Beta]^2 + 
             6*\[Beta]^4)) + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + \[Beta]^2 - 10*\[Beta]^4) + 4*MW^2*(1 - \[Beta]^2 + 
             3*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (32*Sqrt[2]*GF*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (16*Sqrt[2]*GF*MW^6*\[Beta]^2*(2*MZ^2*\[Beta]^2 - 
         2*MW^2*(-1 + \[Beta]^2) + (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1, (-4*GF*MW^4*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*MZ^2*(-7 + 22*\[Beta]^2 + 9*\[Beta]^4 - 16*\[Beta]^6) + 
           4*MW^4*(3 - 3*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MZ^4*(1 - 8*\[Beta]^2 - \[Beta]^4 + 8*\[Beta]^6))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 + 6*\[Beta]^2 - 
             7*\[Beta]^4 + 2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*
            (-2 + 7*\[Beta]^2 - 25*\[Beta]^4 + 10*\[Beta]^6 + 4*\[Beta]^8) + 
           MZ^4*(-1 + \[Beta]^2 - 33*\[Beta]^4 + 25*\[Beta]^6 + 
             8*\[Beta]^8) + 2*\[Beta]^2*(8*MW^4*(-1 + \[Beta]^2)^2 - 
             2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 8*\[Beta]^4) + 
             MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (4*GF*MW^4*(-1 + \[Beta]^2)*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (-12*Sqrt[2]*GF*MW^6*\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2 + 
         MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
          (2 - 3*\[Beta]^2 + \[Beta]^4))*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-2 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (-8*2^(1/4)*MW^5*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (-3*MZ^2*\[Beta]^2*(-1 + \[Beta]^2) + MW^2*(1 - 6*\[Beta]^2 + 
           3*\[Beta]^4))*Sin[\[Theta]]^2)/(Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cWWW, (-16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (-8*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-((Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            (MZ^4*(-1 + \[Beta]^2)^2*(3 + 2*\[Beta]^2) + 
             MW^2*MZ^2*(-13 + 12*\[Beta]^2 + 5*\[Beta]^4 - 4*\[Beta]^6) + 
             2*MW^4*(8 - 3*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6)))/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
         (MZ^4*(-1 + \[Beta]^2)^2*(-1 + 4*\[Beta]^2) + 
           MW^2*MZ^2*(7 - 20*\[Beta]^2 + 21*\[Beta]^4 - 8*\[Beta]^6) + 
           4*MW^4*(-3 + 3*\[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cWWW, 
      (-8*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
          (2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*(1 + 5*\[Beta]^2 - 
             4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 2*\[Beta]^4)) + 
         MW^2*(MZ^4*(-1 + \[Beta]^2)^2*(1 + 4*\[Beta]^2) + 
           4*MW^4*(3 + 4*\[Beta]^2 - 4*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(7 + 8*\[Beta]^2 - 23*\[Beta]^4 + 8*\[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cWWW, 
      (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
          (2*MW^4*(-1 + \[Beta]^2)^2 + MW^2*MZ^2*(1 + 5*\[Beta]^2 - 
             4*\[Beta]^4) + MZ^4*(-1 - \[Beta]^2 + 2*\[Beta]^4)) + 
         MW^2*(MZ^4*(-1 + \[Beta]^2)^2*(1 + 4*\[Beta]^2) + 
           4*MW^4*(3 + 4*\[Beta]^2 - 4*\[Beta]^4 + \[Beta]^6) - 
           MW^2*MZ^2*(7 + 8*\[Beta]^2 - 23*\[Beta]^4 + 8*\[Beta]^6))*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MW^2 - MZ^2)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC^2, (-4*MW^8*\[Beta]^2*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC*cpWB, (-8*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^4*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (16*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (4*MW^6*(2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(-3 + \[Beta]^4) + MZ^2*(-3 + \[Beta]^2 + 2*\[Beta]^4)) + 
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 8*\[Beta]^2 - 9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl2*cpDC, (4*MW^8*\[Beta]^2*(4*MW^2*\[Beta]^2 - 
         2*MZ^2*(1 + 2*\[Beta]^2) - (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cll1221*cpDC, 
      (4*MW^10*\[Beta]^2*((-4*MW^2*\[Beta]^2 + MZ^2*(2 + 4*\[Beta]^2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB^2, (-4*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(1 + 9*\[Beta]^4)*
        Sin[\[Theta]]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(1 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 + 3*\[Beta]^2)*Sin[\[Theta]]^2)/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-(\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (2*MW^2*(2 - 9*\[Beta]^2 + 3*\[Beta]^6) - 
            MZ^2*(1 - 10*\[Beta]^2 + 3*\[Beta]^4 + 6*\[Beta]^6))) + 
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + 2*\[Beta]^2 + 13*\[Beta]^4 - 14*\[Beta]^6) + 
           4*MW^2*(1 - \[Beta]^2 - 5*\[Beta]^4 + 3*\[Beta]^6))*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpWB, (8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(1 + 3*\[Beta]^4) + MZ^2*(1 + 3*\[Beta]^2 + 
             6*\[Beta]^4)) + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + \[Beta]^2 - 10*\[Beta]^4) + 4*MW^2*(1 - \[Beta]^2 + 
             3*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpWB, (-8*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(1 + 3*\[Beta]^4) + MZ^2*(1 + 3*\[Beta]^2 + 
             6*\[Beta]^4)) + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(-1 + \[Beta]^2 - 10*\[Beta]^4) + 4*MW^2*(1 - \[Beta]^2 + 
             3*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe^2, (-32*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cpl1, 0}, {c3pl1*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2*cpe, (-32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(-1 + Cos[\[Theta]])*
        (1 + Cos[\[Theta]]))/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221*cpe, (32*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (-32*MW^8*\[Beta]^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]]))/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (16*MW^6*((2*MW^2*\[Beta]^2*(MW^2*(-5 + \[Beta]^4) - 
            MZ^2*(-2 + \[Beta]^2 + \[Beta]^4)))/(-1 + \[Beta]^2) + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*(MZ^2*(1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
           4*MW^2*(-1 - 2*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpl1, (16*MW^8*\[Beta]^2*(-2*MZ^2*\[Beta]^2 + 
         2*MW^2*(-1 + \[Beta]^2) - (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cpl1, (16*MW^8*\[Beta]^2*(2*MZ^2*\[Beta]^2 - 
         2*MW^2*(-1 + \[Beta]^2) + (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (MZ^2*(1 - 3*\[Beta]^2) + 4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1^2, (-2*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(2 + 15*\[Beta]^2 + 9*\[Beta]^4) + 
           MW^2*MZ^2*(-13 - 40*\[Beta]^2 + 54*\[Beta]^4 + 16*\[Beta]^6 - 
             17*\[Beta]^8) + 4*MW^4*(5 + 11*\[Beta]^2 - 7*\[Beta]^4 - 
             3*\[Beta]^6 + 2*\[Beta]^8))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^4*(-1 + \[Beta]^2)^2*
            (-1 + 28*\[Beta]^2 + 43*\[Beta]^4 + 8*\[Beta]^6) + 
           8*MW^4*(-2 + 23*\[Beta]^2 - 12*\[Beta]^6 + 2*\[Beta]^8 + 
             \[Beta]^10) - 4*MW^2*MZ^2*(-2 + 37*\[Beta]^2 - 13*\[Beta]^4 - 
             37*\[Beta]^6 + 11*\[Beta]^8 + 4*\[Beta]^10) + 
           2*\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2*(3 + 10*\[Beta]^2) + 
             8*MW^4*(3 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6) - 
             6*MW^2*MZ^2*(3 + \[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(3*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^4*(8*MW^4*(-2 + 6*\[Beta]^2 - 7*\[Beta]^4 + 
           2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*(-2 + 7*\[Beta]^2 - 
           25*\[Beta]^4 + 10*\[Beta]^6 + 4*\[Beta]^8) + 
         MZ^4*(-1 + \[Beta]^2 - 33*\[Beta]^4 + 25*\[Beta]^6 + 8*\[Beta]^8) - 
         (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MW^2*MZ^2*(-7 + 22*\[Beta]^2 + 9*\[Beta]^4 - 16*\[Beta]^6) + 
            4*MW^4*(3 - 3*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) + 
            MZ^4*(1 - 8*\[Beta]^2 - \[Beta]^4 + 8*\[Beta]^6))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^2*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(3*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^4*(8*MW^4*(-2 + 6*\[Beta]^2 - 7*\[Beta]^4 + 
           2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*(-2 + 7*\[Beta]^2 - 
           25*\[Beta]^4 + 10*\[Beta]^6 + 4*\[Beta]^8) + 
         MZ^4*(-1 + \[Beta]^2 - 33*\[Beta]^4 + 25*\[Beta]^6 + 8*\[Beta]^8) - 
         (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (MW^2*MZ^2*(-7 + 22*\[Beta]^2 + 9*\[Beta]^4 - 16*\[Beta]^6) + 
            4*MW^4*(3 - 3*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) + 
            MZ^4*(1 - 8*\[Beta]^2 - \[Beta]^4 + 8*\[Beta]^6))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^2*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(3*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (-2*MW^6*(-4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + MW^4*(4 - 4*\[Beta]^2 + 
             8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(8*MW^4*(-2 - \[Beta]^2 + 
             2*\[Beta]^4 + \[Beta]^6) - 4*MW^2*MZ^2*(-2 + \[Beta]^2 + 
             9*\[Beta]^4 + 4*\[Beta]^6) + MZ^4*(-1 + 4*\[Beta]^2 + 
             19*\[Beta]^4 + 8*\[Beta]^6) + 2*\[Beta]^2*
            (2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 8*MW^4*(-1 + \[Beta]^2) + 
             MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (3*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, (4*2^(1/4)*GF*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-46*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^2*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC, (4*GF*MW^7*\[Beta]^2*
        (8*MW^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
         2*MZ^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB, (4*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (-64*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1, (16*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (MW^2*(-8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
         2*MZ^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] - \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))])) + MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1, (8*GF*MW^3*(-8*MW^4*(-7*\[Beta]^4*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]) + 2*\[Beta]^2*
            (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 4*MW^2*MZ^2*
          (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^4*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
         MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^4*(-1 + \[Beta]^4)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 2*MW^2*MZ^2*
            (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*\[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*(MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (8*GF*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 40*MW^4*\[Beta]^2 + 
         50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^4 + 
         24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 - 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 
         40*MW^4*\[Beta]^2 - 50*MW^2*MZ^2*\[Beta]^2 + 14*MZ^4*\[Beta]^2 + 
         8*MW^4*\[Beta]^4 - 24*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, (48*GF*MW^9*\[Beta]^2*(-2*MW^4*(-2 + \[Beta]^2) + 
         2*MW^2*MZ^2*(-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 2*MW^2*MZ^2*
            (2 - 3*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cWWW, (4*2^(3/4)*MW^9*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) + 
         (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (8*2^(3/4)*MW^6*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (-(MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4)) + 
         MW^2*(4 - 9*\[Beta]^2 + 3*\[Beta]^4) + 
         (MZ^2*(1 + \[Beta]^2 - 2*\[Beta]^4) + MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (-8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpl1*cWWW, (8*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(4 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, (-2*2^(3/4)*MW*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 112*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         82*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + (MZ^4*(-1 + \[Beta]^2)^2*
            (\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MW^2*MZ^2*(-1 + \[Beta]^2)*
            (-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^4*(11*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-50*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^6*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^4*(-13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^4*(-1 + \[Beta]^2)^2*
            (2 + 3*\[Beta]^2) + MW^2*MZ^2*(-14 + 11*\[Beta]^2 + 
             10*\[Beta]^4 - 7*\[Beta]^6) + 4*MW^4*(6 - 3*\[Beta]^2 - 
             2*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cWWW, (-2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-46*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cll1221*cWWW, 
      (2*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-12*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 17*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         40*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-4*MW^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-46*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MW^2*MZ^2*(-14 + 25*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + 
           MZ^4*(2 - 7*\[Beta]^2 + 5*\[Beta]^4))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(Lambda^4*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC^2, (4*MW^9*\[Beta]^2*Cos[\[Theta]]*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-4*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4 - 3*\[Beta]^2 + 
         (-2 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (16*Sqrt[2]*MW^9*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (2 - \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpl1, (16*Sqrt[2]*MW^7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (2*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(-2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
            (\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 2*\[Beta]^2*
              (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 8*\[Beta]^2 - 
             9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 2*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl2*cpDC, (-2*MW^7*\[Beta]^2*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpDC, (2*MW^7*\[Beta]^2*
        (4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 7*\[Beta]^2) + 
           MW^2*(-4 + 8*\[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[(MW^2*\[Beta]^2)/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2)) + 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB^2, (8*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-5 + 3*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpe*cpWB, (8*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + Cos[\[Theta]] - 
         5*\[Beta]^2*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]^2*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4 - 13*\[Beta]^2 + 7*\[Beta]^4 + 
         (-3 + 5*\[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, (2*MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 60*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         46*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         116*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             5*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(4*MW^2*(2 + \[Beta]^2 - 
             10*\[Beta]^4 + 5*\[Beta]^6) - MZ^2*(2 + 5*\[Beta]^2 - 
             30*\[Beta]^4 + 23*\[Beta]^6))*Cos[2*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpWB, (-2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpWB, (2*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         40*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         56*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^2*(19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-38*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(-2 + 9*\[Beta]^2 - 
             17*\[Beta]^4) + 4*MW^2*(2 - 4*\[Beta]^2 + 5*\[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe^2, (-32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-2 + \[Beta]^2 - Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2*cpe, (32*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221*cpe, (32*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (32*Sqrt[2]*MW^5*\[Beta]^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-2 + \[Beta]^2 + Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (-8*Sqrt[2]*MW^3*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         16*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
            (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 + 4*\[Beta]^2 - 
             5*\[Beta]^4) + 4*MW^2*(-1 - 2*\[Beta]^2 + \[Beta]^4))*
          Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*\[Beta]^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl2*cpl1, 
      (-8*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] - \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))])) + MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cll1221*cpl1, (8*Sqrt[2]*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(-4*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         4*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))] - \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + 
                    \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                    2))])) + MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(MZ^2*(1 - 3*\[Beta]^2) + 
           4*MW^2*(-1 + \[Beta]^2))*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {c3pl1^2, (2*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 216*MW^4*\[Beta]^2 + 
         166*MW^2*MZ^2*\[Beta]^2 - 28*MZ^4*\[Beta]^2 + 88*MW^4*\[Beta]^4 - 
         160*MW^2*MZ^2*\[Beta]^4 + 50*MZ^4*\[Beta]^4 + 88*MW^4*\[Beta]^6 - 
         76*MW^2*MZ^2*\[Beta]^6 - 2*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         72*MW^2*MZ^2*\[Beta]^8 - 29*MZ^4*\[Beta]^8 - 
         10*MW^2*MZ^2*\[Beta]^10 + 10*MZ^4*\[Beta]^10 + 
         40*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         26*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         194*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (46*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         208*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 292*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (92*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 68*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (40*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 56*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 94*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (32*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 16*MW^2*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 38*MZ^2*\[Beta]^10*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (22*MZ^4*\[Beta]^10*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (208*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-2*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*(-6 - 23*\[Beta]^2 + 
              8*\[Beta]^4 + \[Beta]^6) - 8*MW^6*(-2 + 14*\[Beta]^2 + 
              17*\[Beta]^4 - 19*\[Beta]^6 + 3*\[Beta]^8 + \[Beta]^10) + 
            MW^2*MZ^2*(-1 + \[Beta]^2)^2*(-(MZ^2*(-1 + 19*\[Beta]^2 + 
                 65*\[Beta]^4 + 8*\[Beta]^6)) + 2*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(39 + 118*\[Beta]^2 - 64*\[Beta]^4 + 
                2*\[Beta]^6 + \[Beta]^8)) + 2*MW^4*(-1 + \[Beta]^2)*
             (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(15 + 26*\[Beta]^2 - 32*\[Beta]^4 + 
                6*\[Beta]^6 + \[Beta]^8) + MZ^2*(4 - 43*\[Beta]^2 - 
                96*\[Beta]^4 + 43*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3*
             (2 + 15*\[Beta]^2 + 9*\[Beta]^4) - 4*MW^6*\[Beta]^2*
             (7 - \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6) + 
            MW^2*MZ^2*(-1 + \[Beta]^2)^2*(MZ^2*\[Beta]^2*(-4 - 2*\[Beta]^2 + 
                \[Beta]^4) - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-13 - 53*\[Beta]^2 + 
                \[Beta]^4 + 17*\[Beta]^6)) + MW^4*(-1 + \[Beta]^2)*
             (-(MZ^2*\[Beta]^2*(23 + 7*\[Beta]^2 - 7*\[Beta]^4 + 
                 \[Beta]^6)) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(5 + 11*\[Beta]^2 - 
                7*\[Beta]^4 - 3*\[Beta]^6 + 2*\[Beta]^8)))*Cos[2*\[Theta]])/
          MW^2 + 24*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 6*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         24*MW^4*\[Beta]^6*Cos[3*\[Theta]] + 42*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[3*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^8*
          Cos[3*\[Theta]] + 10*MZ^4*\[Beta]^8*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*Sqrt[2]*MW^5*
        (-8*MW^4*(-7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]) + 2*\[Beta]^2*
            (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 4*MW^2*MZ^2*
          (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^4*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
         MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^4*(-1 + \[Beta]^4)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 2*MW^2*MZ^2*
            (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*\[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*(MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1*cll1221, (-4*Sqrt[2]*MW^5*
        (-8*MW^4*(-7*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]) + 2*\[Beta]^2*
            (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))])) + 4*MW^2*MZ^2*
          (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^4*(14*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           4*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
         MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^4*(-1 + \[Beta]^4)*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           8*MW^4*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 12*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 2*MW^2*MZ^2*
            (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*\[Beta]^8*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^6*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 37*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*(MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + 8*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - \[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             9*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 + 4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (8*MW^4*(-1 + \[Beta]^2)^2 - 2*MW^2*MZ^2*(3 - 13*\[Beta]^2 + 
             8*\[Beta]^4) + MZ^4*(1 - 9*\[Beta]^2 + 8*\[Beta]^4))*
          Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2^2, (2*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 40*MW^4*\[Beta]^2 - 
         50*MW^2*MZ^2*\[Beta]^2 + 14*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^4 - 
         24*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^5*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         40*MW^4*\[Beta]^2 + 50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 
         8*MW^4*\[Beta]^4 + 24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
         16*MW^4*\[Beta]^6 - 26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 - 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (2*MW^5*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 40*MW^4*\[Beta]^2 - 
         50*MW^2*MZ^2*\[Beta]^2 + 14*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^4 - 
         24*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 + 
         (8*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (8*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (24*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (26*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (10*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((MZ^4*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 38*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 2*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 8*MW^4*
             (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 2*MW^2*MZ^2*
             (-4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(11*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 61*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*\[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(-13*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, (2^(3/4)*GF*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 10*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         21*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                   2))] + 8*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             12*\[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 53*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         3*(MW^2*MZ^2*(-8*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 36*MW^4*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 21*MW^2*MZ^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         36*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 51*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         15*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         24*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (Sqrt[3]*Lambda^2*(MW^2 - MZ^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpDC, (GF*MW^6*(-28*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         56*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^2*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 31*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(4*MW^2*(-3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MZ^2*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         28*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 22*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         8*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 7*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Sqrt[6]*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpWB, (GF*MW^5*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*MZ*
        (-20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         14*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         60*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         60*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         48*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         84*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             17*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^4*(60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 47*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(-12*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] - 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         20*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]))}, 
     {cpe, (-8*Sqrt[2/3]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(3*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1, (2*Sqrt[2/3]*GF*MW^6*(28*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         72*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         36*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         48*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         30*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(-1 + \[Beta]^2)*(12*\[Beta]^4*Sqrt[-(MW^2/(-1 + 
                  \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] - 3*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-48*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             42*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(MZ^2*(-2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             30*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           2*MW^2*(-1 + \[Beta]^2)*(\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] - 18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 16*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]]))/(3*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) - 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1, 
      -1/3*(Sqrt[2/3]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
          448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
          352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
          16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
          40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 - 
          (144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (84*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (144*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (180*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (192*MW^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (228*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (132*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 27*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 25*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 2*\[Beta]^2*
                (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             MW^2*MZ^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 77*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*
                (234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 257*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 99*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 48*\[Beta]^8*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 305*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 18*\[Beta]^2*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 71*\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^2*
                (13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^10*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^6*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^4*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*\[Beta]^6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MW^2*MZ^2*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 16*
                \[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^2*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 73*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (84*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^4*\[Beta]^2*
           Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 56*MW^4*\[Beta]^4*
           Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
          28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*\[Beta]^6*
           Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - 
          33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^8*
           Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 
          8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/(Lambda^2*(-1 + \[Beta]^2)*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, -1/3*(Sqrt[2/3]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
              (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                 135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (65*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (Sqrt[2/3]*GF*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
         80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
         120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
         16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
         40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
             (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(65*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (3*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cWWW^2, -((Sqrt[6]*GF*MW^6*\[Beta]^2*(-24*MW^2*(-1 + \[Beta]^2)*
           (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]] + 
          (MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(5 - 4*\[Beta]^2 + \[Beta]^4) - 
            2*MW^2*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4))*(5 + 3*\[Beta]^2 + 
            (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/(Lambda^4*(-1 + \[Beta]^2)^2*
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))}, 
     {cpDC*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-12*MW^2*Cos[\[Theta]] + 
         (MW^2*(-2 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(Sqrt[3]*Lambda^4*(-MW^2 + MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB*cWWW, (4*2^(1/4)*MW^5*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*\[Beta]^2*
        (MW^2*(5 + 6*\[Beta]^2 - 5*\[Beta]^4) + 
         MZ^2*(-4 - \[Beta]^2 + 5*\[Beta]^4) - 6*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-2 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(4 + 7*\[Beta]^2 - 11*\[Beta]^4) + MW^2*(-3 - 18*\[Beta]^2 + 
             11*\[Beta]^4))*Cos[\[Theta]]^2))/(Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpe*cWWW, (4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(1 - 12*Cos[\[Theta]] + 
         3*Cos[2*\[Theta]]))/(Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cWWW, (4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-3 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 12*Cos[\[Theta]] + 3*Cos[2*\[Theta]]))/
       (Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cWWW, -((2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (-36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*MW^2*MZ^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 144*MW^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*MZ^4*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 84*MW^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 117*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 32*MW^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          26*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          12*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          24*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          8*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          8*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          10*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          2*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          4*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          8*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          4*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (MZ^4*(-1 + \[Beta]^2)^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            4*MW^4*(5*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^2*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-19*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 44*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(-87*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          3*(-(MZ^4*(-1 + \[Beta]^2)^2*(\[Beta]^2*(Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                       2))]) + 3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            MW^2*MZ^2*(-1 + \[Beta]^2)*(-21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-20*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
          36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 36*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 57*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          21*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          12*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          24*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
         (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))])))}, 
     {c3pl2*cWWW, (2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        (-36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MW^2*MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (5*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         3*(4*MW^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 51*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cWWW, 
      (2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)*
        (-36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*MW^2*MZ^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         4*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         2*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         4*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MZ^4*(-1 + \[Beta]^2)*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             16*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           MW^2*MZ^2*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(53*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^4*
            (5*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*
              (-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         3*(4*MW^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             \[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 36*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 51*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         15*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC^2, (MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (2*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (4 - 15*\[Beta]^2 + 12*Cos[\[Theta]] + (-4 + 3*\[Beta]^2)*
          Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpe, (-8*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 + 6*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[\[Theta]]^2))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC*cpl1, (-8*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 - 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpDC, (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (-4*MW^2*(3*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           3*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
          (3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 10*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))])) + 
         (4*MW^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 19*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^6*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 12*\[Beta]^2*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) - MZ^2*(-1 + \[Beta]^2)*
            (-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 6*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (4*MW^2*(-(\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + 3*\[Beta]^2*
              (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))])) + MZ^2*(-1 + \[Beta]^2)*
            (6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]]^2 - 
         (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 + 8*\[Beta]^2 - 9*\[Beta]^4) + 4*MW^2*(-1 - 3*\[Beta]^2 + 
             2*\[Beta]^4))*Cos[\[Theta]]^3))/(3*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cpDC, 
      (-2*MW^8*\[Beta]^2*(4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^2*
            (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 - (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Sqrt[3]*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpDC, 
      (2*MW^8*\[Beta]^2*(4*MW^2*(-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         MZ^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           10*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
         (MZ^2*(-5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 2*\[Beta]^2*
              (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + 4*MW^2*
            (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-13*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - \[Beta]^4*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[\[Theta]]^2 - (-3 + \[Beta]^2)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 7*\[Beta]^2) + MW^2*(-4 + 8*\[Beta]^2))*
          Cos[\[Theta]]^3))/(3*Sqrt[3]*Lambda^4*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB^2, -1/3*(MW^6*(MW^2 - MZ^2)*\[Beta]^2*(-3 + 16*\[Beta]^2 - 
          43*\[Beta]^4 + 72*\[Beta]^2*Cos[\[Theta]] + 
          (-1 - 16*\[Beta]^2 + 7*\[Beta]^4)*Cos[2*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2)}, {cpe*cpWB, (-4*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 - 15*\[Beta]^2 + 12*(1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         3*(-1 + \[Beta]^2)*Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1*cpWB, (4*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-9 + 15*\[Beta]^2 + 12*(-1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         (5 - 3*\[Beta]^2)*Cos[2*\[Theta]]))/(3*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpWB, -1/3*(MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (-12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 156*MW^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 75*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          34*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          108*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          16*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          14*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          180*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
          (MZ^2*(-1 + \[Beta]^2)*(-7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              122*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 36*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-45*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
          (MZ^2*(-1 + \[Beta]^2)*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 14*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(21*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          14*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          31*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          14*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl2*cpWB, -1/3*(MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
         (12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 84*MW^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MZ^2*\[Beta]^2*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(-17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 94*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(-23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
          4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^4*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
           Cos[2*\[Theta]] + MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
            6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
            3*\[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
            2*\[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
           Cos[2*\[Theta]] - 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*
         Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
         (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
          (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cll1221*cpWB, 
      (MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 84*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 20*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         16*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         14*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         60*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*
              (-17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 94*\[Beta]^4*
              Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + \[Beta]^2*(-23*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 120*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         15*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         12*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpe^2, (8*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(5 - 3*\[Beta]^2 + 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2*cpe, (16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(5 - 3*\[Beta]^2 + 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, {cll1221*cpe, 
      (-16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(5 - 3*\[Beta]^2 + 
         6*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[\[Theta]]^2))/(3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpl1^2, (8*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1*cpl1, (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (-24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 54*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 168*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 126*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 66*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 140*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         56*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         68*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         28*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         100*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(-1 + \[Beta]^2)*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^2*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             60*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-29*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 60*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(-(MZ^2*(-1 + \[Beta]^2)*(-2*\[Beta]^2*(9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(27*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*(3*Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                      2))]))) + 2*MW^2*(-5*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] - 3*\[Beta]^4*
              (10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + \[Beta]^6*
              (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) + 3*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 20*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 20*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 19*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 4*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]]))/(3*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl2*cpl1, 
      (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (-24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 36*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 28*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 28*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 20*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         48*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*\[Beta]^4*
              (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - 4*MW^2*(-1 + \[Beta]^2)*
            (-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))] + 3*\[Beta]^2*
              (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(2*MW^2*(-1 + \[Beta]^2)*(-3*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^4*
              (21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         16*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         10*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         3*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cll1221*cpl1, (2*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (24*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 30*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 28*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 48*MW^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 28*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 20*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 20*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(-1 + \[Beta]^2)*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              (7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*
              (-27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(2*MW^2*(-1 + \[Beta]^2)*(-3*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*\[Beta]^2*
              (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]) - \[Beta]^4*
              (21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] - 
         12*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         10*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         4*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]]))/
       (3*Lambda^4*(4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {c3pl1^2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 912*MW^4*\[Beta]^2 - 
         766*MW^2*MZ^2*\[Beta]^2 + 166*MZ^4*\[Beta]^2 - 536*MW^4*\[Beta]^4 + 
         720*MW^2*MZ^2*\[Beta]^4 - 177*MZ^4*\[Beta]^4 - 720*MW^4*\[Beta]^6 + 
         900*MW^2*MZ^2*\[Beta]^6 - 305*MZ^4*\[Beta]^6 + 544*MW^4*\[Beta]^8 - 
         1016*MW^2*MZ^2*\[Beta]^8 + 432*MZ^4*\[Beta]^8 - 16*MW^4*\[Beta]^10 + 
         90*MW^2*MZ^2*\[Beta]^10 - 77*MZ^4*\[Beta]^10 - 40*MW^4*\[Beta]^12 + 
         80*MW^2*MZ^2*\[Beta]^12 - 40*MZ^4*\[Beta]^12 - 
         (240*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (156*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (864*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (684*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1536*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1800*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (432*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (288*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (888*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (408*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (144*MW^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MZ^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MW^2*MZ^2*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MZ^4*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*(-1 + \[Beta]^2)*
           (-24*MW^6*(-4 - 33*\[Beta]^2 - 6*\[Beta]^4 + 15*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-22 - 147*\[Beta]^2 + 
              36*\[Beta]^4 + 81*\[Beta]^6) + MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 - 17*\[Beta]^2 + 2*\[Beta]^4 + 16*\[Beta]^6) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-143 - 466*\[Beta]^2 + 488*\[Beta]^4 + 
                178*\[Beta]^6 - 153*\[Beta]^8)) + 
            2*MW^4*(-3*MZ^2*(8 + 97*\[Beta]^2 - 35*\[Beta]^4 - 85*\[Beta]^6 + 
                15*\[Beta]^8) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-55 - 76*\[Beta]^2 + 
                176*\[Beta]^4 - 30*\[Beta]^6 - 49*\[Beta]^8 + 
                18*\[Beta]^10)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*MZ^2*(-1 + \[Beta]^2)*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              4*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              117*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^8*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^6*(28*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              8*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                78*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)^2*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 3*(Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] - 24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                16*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(43*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                84*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            8*MW^4*(-11*\[Beta]^10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              \[Beta]^12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^8*(26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-29*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 4*\[Beta]^6*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(
                7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 144*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 336*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 276*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 528*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         132*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 48*MW^4*\[Beta]^6*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         108*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 48*MW^4*\[Beta]^8*
          Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^8*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^8*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^10*
          Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^10*Cos[3*\[Theta]] + 
         (120*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (224*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (62*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (256*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (404*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (136*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (20*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (134*MW^2*MZ^2*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^8*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^4*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*MZ^2*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (18*MZ^4*\[Beta]^10*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (214*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         72*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         9*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 80*MW^4*\[Beta]^6*
          Cos[4*\[Theta]] - 132*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 
         55*MZ^4*\[Beta]^6*Cos[4*\[Theta]] - 48*MW^4*\[Beta]^8*
          Cos[4*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] - 
         47*MZ^4*\[Beta]^8*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^10*
          Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^10*Cos[4*\[Theta]] + 
         10*MZ^4*\[Beta]^10*Cos[4*\[Theta]]))/(6*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 136*MW^4*\[Beta]^2 - 
         26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 448*MW^4*\[Beta]^4 + 
         564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 352*MW^4*\[Beta]^6 - 
         642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 16*MW^4*\[Beta]^8 + 
         72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 40*MW^4*\[Beta]^10 + 
         80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 - 
         (144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (84*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (144*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (180*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (192*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (228*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                22*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              27*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              6*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-1 + \[Beta]^2)*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                25*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              6*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                43*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MW^2*MZ^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              77*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^6*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                257*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              99*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              48*\[Beta]^8*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                305*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 18*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
             (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 71*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(13*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^10*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (2*(4*MW^4*(-1 + \[Beta]^2)*(9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(6*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) - 6*\[Beta]^4*(2*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])) + MZ^4*(-1 + \[Beta]^2)*
             (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*\[Beta]^6*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*(
                6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*MZ^2*
             (21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              16*\[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                73*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(84*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                57*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         56*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, -1/3*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 
          136*MW^4*\[Beta]^2 - 26*MW^2*MZ^2*\[Beta]^2 - 23*MZ^4*\[Beta]^2 - 
          448*MW^4*\[Beta]^4 + 564*MW^2*MZ^2*\[Beta]^4 - 160*MZ^4*\[Beta]^4 + 
          352*MW^4*\[Beta]^6 - 642*MW^2*MZ^2*\[Beta]^6 + 275*MZ^4*\[Beta]^6 - 
          16*MW^4*\[Beta]^8 + 72*MW^2*MZ^2*\[Beta]^8 - 53*MZ^4*\[Beta]^8 - 
          40*MW^4*\[Beta]^10 + 80*MW^2*MZ^2*\[Beta]^10 - 40*MZ^4*\[Beta]^10 - 
          (144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (84*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (12*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (144*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (180*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (192*MW^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (228*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (132*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(-24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
               33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (60*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 27*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (24*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 25*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 6*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 2*\[Beta]^2*
                (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             MW^2*MZ^2*(48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 77*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*
                (234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 257*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 99*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 48*\[Beta]^8*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 305*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^8*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 18*\[Beta]^2*Sqrt[
                 -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (-3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 71*\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^2*
                (13*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^10*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^6*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (2*(4*MW^4*(-1 + \[Beta]^2)*(9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + 2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^4*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(-1 + \[Beta]^2)*
              (3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 8*\[Beta]^6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^2*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 22*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MW^2*MZ^2*(21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 16*
                \[Beta]^8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
               \[Beta]^2*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 73*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^4*
                (84*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (54*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 57*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^4*\[Beta]^2*
           Cos[4*\[Theta]] + 18*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 56*MW^4*\[Beta]^4*
           Cos[4*\[Theta]] - 84*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
          28*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*\[Beta]^6*
           Cos[4*\[Theta]] + 74*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - 
          33*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^8*
           Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 
          8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*
         (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2^2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 80*MW^4*\[Beta]^2 + 
         42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 120*MW^4*\[Beta]^4 - 
         248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
             (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(65*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (6*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, -1/3*(MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
          80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 
          120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 
          16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 
          40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
          (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
          (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
               113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
              (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                 18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
              (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                 135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^
                      2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (65*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*MZ^2*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))] + \[Beta]^4*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - \[Beta]^6*
                (38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (-26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
          (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
             Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221^2, (MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 80*MW^4*\[Beta]^2 + 
         42*MW^2*MZ^2*\[Beta]^2 + 12*MZ^4*\[Beta]^2 + 120*MW^4*\[Beta]^4 - 
         248*MW^2*MZ^2*\[Beta]^4 + 118*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^6 + 
         54*MW^2*MZ^2*\[Beta]^6 - 41*MZ^4*\[Beta]^6 - 40*MW^4*\[Beta]^8 + 
         80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 - 
         (48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (288*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (108*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (240*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (276*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (324*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         (2*(-24*MW^6*(4 - 7*\[Beta]^2 + \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(33 + 17*\[Beta]^2 - 
              113*\[Beta]^4 + 63*\[Beta]^6) + 2*MW^4*(-1 + \[Beta]^2)*
             (3*MZ^2*(-8 + 27*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 20*\[Beta]^2 - 31*\[Beta]^4 + 
                18*\[Beta]^6)) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (6*MZ^2*(-1 + 8*\[Beta]^2 + 14*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-11 + 9*\[Beta]^2 - 165*\[Beta]^4 + 
                135*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((8*MW^4*(-1 + \[Beta]^2)*(-10*\[Beta]^4*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 7*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] - 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 44*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(65*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 4*MW^2*MZ^2*
             (6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 111*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^6*(38*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-26*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 123*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 240*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
         (24*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (32*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (18*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (56*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (90*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (16*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (30*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (14*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (6*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}}}


==> anc/Diboson_Rmat/ee_ww/bitildeSM.dat <==
biTildeSM = {(4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(16*MW^4 - 8*MW^2*MZ^2 + 
       MZ^4 + 8*MW^4*\[Beta] - 2*MW^2*MZ^2*\[Beta] - 40*MW^4*\[Beta]^2 + 
       50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 - 8*MW^4*\[Beta]^3 + 
       24*MW^2*MZ^2*\[Beta]^3 - 10*MZ^4*\[Beta]^3 - 8*MW^4*\[Beta]^4 + 
       24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 - 16*MW^4*\[Beta]^5 + 
       26*MW^2*MZ^2*\[Beta]^5 - 10*MZ^4*\[Beta]^5 + 16*MW^4*\[Beta]^6 - 
       26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
       (8*MW^4*(-2 - 3*\[Beta] + 2*\[Beta]^2 + 14*\[Beta]^3 + 3*\[Beta]^4 - 
           7*\[Beta]^5 + \[Beta]^6) + MZ^4*(-1 + 7*\[Beta]^2 + 38*\[Beta]^3 + 
           21*\[Beta]^4 - 12*\[Beta]^5 + 8*\[Beta]^6 - 2*\[Beta]^7) + 
         2*MW^2*MZ^2*(4 + 3*\[Beta] - 11*\[Beta]^2 - 61*\[Beta]^3 - 
           21*\[Beta]^4 + 33*\[Beta]^5 - 8*\[Beta]^6 + \[Beta]^7))*
        Cos[\[Theta]] - 2*\[Beta]*(MZ^4*\[Beta]*(2 + 3*\[Beta] + 
           2*\[Beta]^2 + 7*\[Beta]^3 - \[Beta]^4) + 
         4*MW^4*(1 + 5*\[Beta] - \[Beta]^2 - 3*\[Beta]^3 + 2*\[Beta]^4) + 
         MW^2*MZ^2*(-1 - 13*\[Beta] + 8*\[Beta]^3 - 15*\[Beta]^4 + 
           \[Beta]^5))*Cos[2*\[Theta]] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
       6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    -1/3*(GF^2*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 + 16*MW^4*\[Beta] - 
        4*MW^2*MZ^2*\[Beta] - 80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 
        12*MZ^4*\[Beta]^2 - 96*MW^4*\[Beta]^3 + 108*MW^2*MZ^2*\[Beta]^3 - 
        36*MZ^4*\[Beta]^3 + 120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 
        118*MZ^4*\[Beta]^4 + 80*MW^4*\[Beta]^5 - 92*MW^2*MZ^2*\[Beta]^5 + 
        24*MZ^4*\[Beta]^5 - 16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 
        41*MZ^4*\[Beta]^6 - 12*MW^2*MZ^2*\[Beta]^7 + 12*MZ^4*\[Beta]^7 - 
        40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
        2*(MW^2*MZ^2*(16 + 11*\[Beta] - 70*\[Beta]^2 - 9*\[Beta]^3 - 
            8*\[Beta]^4 + 165*\[Beta]^5 + 62*\[Beta]^6 - 135*\[Beta]^7) + 
          4*MW^4*(-8 - 11*\[Beta] + 14*\[Beta]^2 + 20*\[Beta]^3 - 
            2*\[Beta]^4 - 31*\[Beta]^5 - 8*\[Beta]^6 + 18*\[Beta]^7) + 
          MZ^4*(-2 + 18*\[Beta]^2 - 33*\[Beta]^3 + 12*\[Beta]^4 - 
            50*\[Beta]^5 - 28*\[Beta]^6 + 63*\[Beta]^7))*Cos[\[Theta]] + 
        (8*MW^4*(-1 + \[Beta])^2*(6 + 18*\[Beta] + 17*\[Beta]^2 - 
            4*\[Beta]^3 - 8*\[Beta]^4 + 2*\[Beta]^5 + \[Beta]^6) - 
          4*MW^2*MZ^2*(6 + 3*\[Beta] - 26*\[Beta]^2 - 41*\[Beta]^3 + 
            38*\[Beta]^4 + 37*\[Beta]^5 - 38*\[Beta]^6 + \[Beta]^7 + 
            4*\[Beta]^8) + MZ^4*(3 - 27*\[Beta]^2 - 44*\[Beta]^3 + 
            41*\[Beta]^4 + 40*\[Beta]^5 - 65*\[Beta]^6 + 4*\[Beta]^7 + 
            8*\[Beta]^8))*Cos[2*\[Theta]] + 24*MW^4*\[Beta]*Cos[3*\[Theta]] - 
        6*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 80*MW^4*\[Beta]^2*
         Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
        8*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^4*\[Beta]^3*
         Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 
        18*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^4*
         Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
        4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 56*MW^4*\[Beta]^5*
         Cos[3*\[Theta]] - 90*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 
        36*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 4*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] - 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
        16*MW^4*\[Beta]^7*Cos[3*\[Theta]] + 30*MW^2*MZ^2*\[Beta]^7*
         Cos[3*\[Theta]] - 14*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 
        24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
         Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
    (4*GF^2*MW^4*(-1 + \[Beta]^2)*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 
       8*MW^4*\[Beta]^2 - 4*MW^2*MZ^2*\[Beta]^2 + 4*MZ^4*\[Beta]^2 + 
       16*MW^4*\[Beta]^4 - 36*MW^2*MZ^2*\[Beta]^4 + 19*MZ^4*\[Beta]^4 + 
       8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 8*MZ^4*\[Beta]^6 - 
       4*\[Beta]*(MZ^4*\[Beta]^2*(3 + 7*\[Beta]^2) + 
         MW^4*(4 - 4*\[Beta]^2 + 8*\[Beta]^4) - MW^2*MZ^2*(1 + 15*\[Beta]^4))*
        Cos[\[Theta]] + 2*\[Beta]^2*(2*MW^2*MZ^2*(3 - 7*\[Beta]^2) + 
         8*MW^4*(-1 + \[Beta]^2) + MZ^4*(-1 + 6*\[Beta]^2))*Cos[2*\[Theta]])*
      Sin[\[Theta]]^2)/(3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (-4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 
       8*MW^4*\[Beta] + 2*MW^2*MZ^2*\[Beta] - 40*MW^4*\[Beta]^2 + 
       50*MW^2*MZ^2*\[Beta]^2 - 14*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 
       24*MW^2*MZ^2*\[Beta]^3 + 10*MZ^4*\[Beta]^3 - 8*MW^4*\[Beta]^4 + 
       24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 16*MW^4*\[Beta]^5 - 
       26*MW^2*MZ^2*\[Beta]^5 + 10*MZ^4*\[Beta]^5 + 16*MW^4*\[Beta]^6 - 
       26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 + 
       (-8*MW^4*(-2 + 3*\[Beta] + 2*\[Beta]^2 - 14*\[Beta]^3 + 3*\[Beta]^4 + 
           7*\[Beta]^5 + \[Beta]^6) + 2*MW^2*MZ^2*(-4 + 3*\[Beta] + 
           11*\[Beta]^2 - 61*\[Beta]^3 + 21*\[Beta]^4 + 33*\[Beta]^5 + 
           8*\[Beta]^6 + \[Beta]^7) - MZ^4*(-1 + 7*\[Beta]^2 - 38*\[Beta]^3 + 
           21*\[Beta]^4 + 12*\[Beta]^5 + 8*\[Beta]^6 + 2*\[Beta]^7))*
        Cos[\[Theta]] - 2*\[Beta]*(-(MZ^4*\[Beta]*(-2 + 3*\[Beta] - 
            2*\[Beta]^2 + 7*\[Beta]^3 + \[Beta]^4)) - 
         4*MW^4*(1 - 5*\[Beta] - \[Beta]^2 + 3*\[Beta]^3 + 2*\[Beta]^4) + 
         MW^2*MZ^2*(1 - 13*\[Beta] + 8*\[Beta]^3 + 15*\[Beta]^4 + \[Beta]^5))*
        Cos[2*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
       6*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] - 8*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
       14*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 6*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(3*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^4*(16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 48*MW^4*\[Beta] + 
       12*MW^2*MZ^2*\[Beta] - 80*MW^4*\[Beta]^2 + 42*MW^2*MZ^2*\[Beta]^2 + 
       12*MZ^4*\[Beta]^2 + 288*MW^4*\[Beta]^3 - 324*MW^2*MZ^2*\[Beta]^3 + 
       108*MZ^4*\[Beta]^3 + 120*MW^4*\[Beta]^4 - 248*MW^2*MZ^2*\[Beta]^4 + 
       118*MZ^4*\[Beta]^4 - 240*MW^4*\[Beta]^5 + 276*MW^2*MZ^2*\[Beta]^5 - 
       72*MZ^4*\[Beta]^5 - 16*MW^4*\[Beta]^6 + 54*MW^2*MZ^2*\[Beta]^6 - 
       41*MZ^4*\[Beta]^6 + 36*MW^2*MZ^2*\[Beta]^7 - 36*MZ^4*\[Beta]^7 - 
       40*MW^4*\[Beta]^8 + 80*MW^2*MZ^2*\[Beta]^8 - 40*MZ^4*\[Beta]^8 + 
       2*(MW^2*MZ^2*(-48 + 11*\[Beta] + 210*\[Beta]^2 - 9*\[Beta]^3 + 
           24*\[Beta]^4 + 165*\[Beta]^5 - 186*\[Beta]^6 - 135*\[Beta]^7) + 
         4*MW^4*(24 - 11*\[Beta] - 42*\[Beta]^2 + 20*\[Beta]^3 + 
           6*\[Beta]^4 - 31*\[Beta]^5 + 24*\[Beta]^6 + 18*\[Beta]^7) + 
         MZ^4*(6 - 54*\[Beta]^2 - 33*\[Beta]^3 - 36*\[Beta]^4 - 
           50*\[Beta]^5 + 84*\[Beta]^6 + 63*\[Beta]^7))*Cos[\[Theta]] + 
       (8*MW^4*(6 - 18*\[Beta] - 13*\[Beta]^2 + 60*\[Beta]^3 + 17*\[Beta]^4 - 
           42*\[Beta]^5 - 11*\[Beta]^6 + \[Beta]^8) - 
         4*MW^2*MZ^2*(6 - 9*\[Beta] - 26*\[Beta]^2 + 123*\[Beta]^3 + 
           38*\[Beta]^4 - 111*\[Beta]^5 - 38*\[Beta]^6 - 3*\[Beta]^7 + 
           4*\[Beta]^8) + MZ^4*(3 - 27*\[Beta]^2 + 132*\[Beta]^3 + 
           41*\[Beta]^4 - 120*\[Beta]^5 - 65*\[Beta]^6 - 12*\[Beta]^7 + 
           8*\[Beta]^8))*Cos[2*\[Theta]] + 24*MW^4*\[Beta]*Cos[3*\[Theta]] - 
       6*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] - 240*MW^4*\[Beta]^2*
        Cos[3*\[Theta]] + 156*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
       24*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 32*MW^4*\[Beta]^3*
        Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 
       18*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 144*MW^4*\[Beta]^4*
        Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
       12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 56*MW^4*\[Beta]^5*
        Cos[3*\[Theta]] - 90*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 
       36*MZ^4*\[Beta]^5*Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^6*
        Cos[3*\[Theta]] + 12*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
       16*MW^4*\[Beta]^7*Cos[3*\[Theta]] + 30*MW^2*MZ^2*\[Beta]^7*
        Cos[3*\[Theta]] - 14*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 
       24*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*\[Beta]^2*
        Cos[4*\[Theta]] + 3*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
       32*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*
        Cos[4*\[Theta]] - 19*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
       8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 14*MW^2*MZ^2*\[Beta]^6*
        Cos[4*\[Theta]] + 6*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
     (3*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
      (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/ee_ww/cijtildeSM.dat <==
cijTildeSM = {{-((GF^2*MW^4*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 8*MW^4*\[Beta] + 
         2*MW^2*MZ^2*\[Beta] + 36*MW^4*\[Beta]^2 - 23*MW^2*MZ^2*\[Beta]^2 - 
         4*MZ^4*\[Beta]^2 - 64*MW^4*\[Beta]^3 + 70*MW^2*MZ^2*\[Beta]^3 - 
         30*MZ^4*\[Beta]^3 - 76*MW^4*\[Beta]^4 + 138*MW^2*MZ^2*\[Beta]^4 - 
         61*MZ^4*\[Beta]^4 + 72*MW^4*\[Beta]^5 - 74*MW^2*MZ^2*\[Beta]^5 + 
         16*MZ^4*\[Beta]^5 + 32*MW^4*\[Beta]^6 - 71*MW^2*MZ^2*\[Beta]^6 + 
         42*MZ^4*\[Beta]^6 - 14*MW^2*MZ^2*\[Beta]^7 + 14*MZ^4*\[Beta]^7 + 
         24*MW^4*\[Beta]^8 - 48*MW^2*MZ^2*\[Beta]^8 + 24*MZ^4*\[Beta]^8 - 
         (-1 + \[Beta])*\[Beta]*(MZ^4*\[Beta]*(24 + 71*\[Beta] + 
             105*\[Beta]^2 + 153*\[Beta]^3 + 95*\[Beta]^4) + 
           4*MW^4*(9 + 27*\[Beta] + 7*\[Beta]^2 + 5*\[Beta]^3 + 
             44*\[Beta]^4 + 28*\[Beta]^5) - MW^2*MZ^2*(9 + 91*\[Beta] + 
             110*\[Beta]^2 + 146*\[Beta]^3 + 333*\[Beta]^4 + 207*\[Beta]^5))*
          Cos[\[Theta]] + (8*MW^4*(-2 + 9*\[Beta] + 9*\[Beta]^2 - 
             24*\[Beta]^3 - 15*\[Beta]^4 + 15*\[Beta]^5 + 7*\[Beta]^6 + 
             \[Beta]^8) - 2*MW^2*MZ^2*(-4 + 9*\[Beta] + 28*\[Beta]^2 - 
             101*\[Beta]^3 - 84*\[Beta]^4 + 83*\[Beta]^5 + 52*\[Beta]^6 + 
             \[Beta]^7 + 8*\[Beta]^8) + MZ^4*(-1 + 7*\[Beta]^2 - 
             50*\[Beta]^3 - 63*\[Beta]^4 + 48*\[Beta]^5 + 49*\[Beta]^6 + 
             2*\[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] - 
         64*MW^4*Cos[3*\[Theta]] + 32*MW^2*MZ^2*Cos[3*\[Theta]] - 
         4*MZ^4*Cos[3*\[Theta]] + 28*MW^4*\[Beta]*Cos[3*\[Theta]] - 
         7*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 120*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 110*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         20*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^3*
          Cos[3*\[Theta]] + 35*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 
         MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 56*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
         68*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 14*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 36*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
         53*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 16*MZ^4*\[Beta]^5*
          Cos[3*\[Theta]] + 2*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 
         2*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
         17*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 32*MW^4*Cos[4*\[Theta]] + 
         16*MW^2*MZ^2*Cos[4*\[Theta]] - 2*MZ^4*Cos[4*\[Theta]] + 
         52*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 49*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         28*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 46*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 16*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 17*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)), 0, 
     (GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
        40*MW^4*\[Beta] - 10*MW^2*MZ^2*\[Beta] + 104*MW^4*\[Beta]^2 - 
        122*MW^2*MZ^2*\[Beta]^2 + 30*MZ^4*\[Beta]^2 - 48*MW^4*\[Beta]^3 + 
        26*MW^2*MZ^2*\[Beta]^3 + 14*MZ^4*\[Beta]^3 + 24*MW^4*\[Beta]^4 - 
        40*MW^2*MZ^2*\[Beta]^4 + 19*MZ^4*\[Beta]^4 + 56*MW^4*\[Beta]^5 - 
        94*MW^2*MZ^2*\[Beta]^5 + 40*MZ^4*\[Beta]^5 - 16*MW^4*\[Beta]^6 + 
        26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 - 16*MW^4*\[Beta]^7 + 
        30*MW^2*MZ^2*\[Beta]^7 - 14*MZ^4*\[Beta]^7 + 
        (8*MW^4*(-10 + 11*\[Beta] + 15*\[Beta]^2 - 26*\[Beta]^3 - 
            12*\[Beta]^4 + 7*\[Beta]^5 + \[Beta]^8) - 2*MW^2*MZ^2*
           (-20 + 11*\[Beta] + 60*\[Beta]^2 - 129*\[Beta]^3 - 94*\[Beta]^4 + 
            37*\[Beta]^5 + 2*\[Beta]^6 + \[Beta]^7 + 8*\[Beta]^8) + 
          MZ^4*(-5 + 15*\[Beta]^2 - 70*\[Beta]^3 - 92*\[Beta]^4 + 
            20*\[Beta]^5 + 4*\[Beta]^6 + 2*\[Beta]^7 + 8*\[Beta]^8))*
         Cos[\[Theta]] + (MZ^4*(-5 + 22*\[Beta]^2 + 12*\[Beta]^3 - 
            3*\[Beta]^4 + 44*\[Beta]^5 - 2*\[Beta]^6 - 16*\[Beta]^7) - 
          8*MW^4*(10 - 6*\[Beta] - 13*\[Beta]^2 + 8*\[Beta]^3 + 3*\[Beta]^4 - 
            8*\[Beta]^5 + 2*\[Beta]^7) + 2*MW^2*MZ^2*(20 - 6*\[Beta] - 
            57*\[Beta]^2 + 20*\[Beta]^3 + 12*\[Beta]^4 - 54*\[Beta]^5 + 
            \[Beta]^6 + 16*\[Beta]^7))*Cos[2*\[Theta]] - 
        48*MW^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*Cos[3*\[Theta]] - 
        3*MZ^4*Cos[3*\[Theta]] + 64*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
        68*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 13*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
        68*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 28*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] + 8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 
        16*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*
         Cos[3*\[Theta]])*Sin[\[Theta]])/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(20*MW^4*\[Beta]^2 - 
        17*MW^2*MZ^2*\[Beta]^2 + 4*MZ^4*\[Beta]^2 - 4*MW^4*\[Beta]^3 - 
        5*MW^2*MZ^2*\[Beta]^3 + 4*MZ^4*\[Beta]^3 - 4*MW^4*\[Beta]^4 + 
        4*MW^2*MZ^2*\[Beta]^4 + MZ^4*\[Beta]^4 + 12*MW^4*\[Beta]^5 - 
        14*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 - 8*MW^4*\[Beta]^6 + 
        13*MW^2*MZ^2*\[Beta]^6 - 5*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        15*MW^2*MZ^2*\[Beta]^7 - 7*MZ^4*\[Beta]^7 + 
        \[Beta]*(MZ^4*\[Beta]^2*(-11 - 14*\[Beta] + 10*\[Beta]^2 + 
            10*\[Beta]^3 + \[Beta]^4 + 4*\[Beta]^5) + 
          4*MW^4*(3 + 4*\[Beta] - 10*\[Beta]^2 - 6*\[Beta]^3 + 7*\[Beta]^4 + 
            2*\[Beta]^5 + \[Beta]^7) - MW^2*MZ^2*(3 + 9*\[Beta] - 
            41*\[Beta]^2 - 37*\[Beta]^3 + 37*\[Beta]^4 + 18*\[Beta]^5 + 
            \[Beta]^6 + 8*\[Beta]^7))*Cos[\[Theta]] + 
        (MZ^4*(-1 + 4*\[Beta]^2 + \[Beta]^3 - 2*\[Beta]^4 + 7*\[Beta]^5 - 
            \[Beta]^6 - 8*\[Beta]^7) - 4*MW^4*(4 - 3*\[Beta] - 5*\[Beta]^2 + 
            5*\[Beta]^3 + 3*\[Beta]^4 - 4*\[Beta]^5 + 2*\[Beta]^7) + 
          MW^2*MZ^2*(8 - 3*\[Beta] - 21*\[Beta]^2 + 14*\[Beta]^3 + 
            12*\[Beta]^4 - 23*\[Beta]^5 + \[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 16*MW^4*Cos[3*\[Theta]] + 
        8*MW^2*MZ^2*Cos[3*\[Theta]] - MZ^4*Cos[3*\[Theta]] + 
        20*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        12*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 19*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 7*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
        68*MW^4*\[Beta]^2 - 66*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
        52*MW^4*\[Beta]^4 + 114*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 - 
        12*MW^4*\[Beta]^6 + 20*MW^2*MZ^2*\[Beta]^6 - 8*MZ^4*\[Beta]^6 + 
        4*MW^4*\[Beta]^8 - 8*MW^2*MZ^2*\[Beta]^8 + 4*MZ^4*\[Beta]^8 - 
        2*\[Beta]*(MZ^4*\[Beta]^2*(-11 - 37*\[Beta]^2 + 8*\[Beta]^4) + 
          MW^2*MZ^2*(9 - 26*\[Beta]^2 + 85*\[Beta]^4 - 16*\[Beta]^6) + 
          4*MW^4*(-9 + 11*\[Beta]^2 - 12*\[Beta]^4 + 2*\[Beta]^6))*
         Cos[\[Theta]] + 2*(MW^2*MZ^2*(16 - 47*\[Beta]^2 + 49*\[Beta]^4 - 
            8*\[Beta]^6) + 4*MW^4*(-8 + 11*\[Beta]^2 - 7*\[Beta]^4 + 
            \[Beta]^6) + MZ^4*(-2 + 9*\[Beta]^2 - 21*\[Beta]^4 + 
            4*\[Beta]^6))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -((Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*(16*MW^4 - 8*MW^2*MZ^2 + 
         MZ^4 + 8*MW^4*\[Beta] - 2*MW^2*MZ^2*\[Beta] - 40*MW^4*\[Beta]^2 + 
         26*MW^2*MZ^2*\[Beta]^2 - 2*MZ^4*\[Beta]^2 - 32*MW^4*\[Beta]^3 - 
         42*MW^2*MZ^2*\[Beta]^3 + 38*MZ^4*\[Beta]^3 + 40*MW^4*\[Beta]^4 - 
         72*MW^2*MZ^2*\[Beta]^4 + 27*MZ^4*\[Beta]^4 + 104*MW^4*\[Beta]^5 - 
         142*MW^2*MZ^2*\[Beta]^5 + 44*MZ^4*\[Beta]^5 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 - 48*MW^4*\[Beta]^7 + 
         90*MW^2*MZ^2*\[Beta]^7 - 42*MZ^4*\[Beta]^7 + 
         (2*MW^2*MZ^2*(4 + 3*\[Beta] - 26*\[Beta]^2 - \[Beta]^3 + 
             156*\[Beta]^4 + 45*\[Beta]^5 - 38*\[Beta]^6 + \[Beta]^7 - 
             24*\[Beta]^8) + 8*MW^4*(-2 - 3*\[Beta] + 11*\[Beta]^2 + 
             2*\[Beta]^3 - 24*\[Beta]^4 - 7*\[Beta]^5 + 4*\[Beta]^6 + 
             3*\[Beta]^8) + MZ^4*(-1 - 5*\[Beta]^2 - 10*\[Beta]^3 - 
             132*\[Beta]^4 - 36*\[Beta]^5 + 44*\[Beta]^6 - 2*\[Beta]^7 + 
             24*\[Beta]^8))*Cos[\[Theta]] + 
         (MZ^4*(3 - 10*\[Beta]^2 + 24*\[Beta]^3 + 17*\[Beta]^4 + 
             64*\[Beta]^5 + 2*\[Beta]^6 - 48*\[Beta]^7) - 
           8*MW^4*(-6 - 8*\[Beta] + 5*\[Beta]^2 + 14*\[Beta]^3 - 
             3*\[Beta]^4 - 16*\[Beta]^5 + 6*\[Beta]^7) + 
           2*MW^2*MZ^2*(-12 - 8*\[Beta] + 25*\[Beta]^2 + 24*\[Beta]^3 - 
             20*\[Beta]^4 - 96*\[Beta]^5 - \[Beta]^6 + 48*\[Beta]^7))*
          Cos[2*\[Theta]] - 48*MW^4*Cos[3*\[Theta]] + 
         24*MW^2*MZ^2*Cos[3*\[Theta]] - 3*MZ^4*Cos[3*\[Theta]] + 
         112*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         88*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 136*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 48*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         24*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2))}, 
    {0, (GF^2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 + 24*MW^4*\[Beta] - 
        22*MW^2*MZ^2*\[Beta] + 4*MZ^4*\[Beta] - 72*MW^4*\[Beta]^2 + 
        48*MW^2*MZ^2*\[Beta]^2 - 24*MW^4*\[Beta]^3 + 4*MW^2*MZ^2*\[Beta]^3 + 
        6*MZ^4*\[Beta]^3 + 48*MW^4*\[Beta]^4 - 72*MW^2*MZ^2*\[Beta]^4 + 
        21*MZ^4*\[Beta]^4 + 10*MW^2*MZ^2*\[Beta]^5 - 10*MZ^4*\[Beta]^5 - 
        24*MW^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^6 - 24*MZ^4*\[Beta]^6 + 
        (4*MW^4*(16 + 13*\[Beta] - 32*\[Beta]^2 - 27*\[Beta]^3 + 
            16*\[Beta]^4 + 14*\[Beta]^5) + MZ^4*(4 + 7*\[Beta] - 
            32*\[Beta]^2 - 48*\[Beta]^3 + 28*\[Beta]^4 + 41*\[Beta]^5) - 
          MW^2*MZ^2*(32 + 41*\[Beta] - 128*\[Beta]^2 - 134*\[Beta]^3 + 
            96*\[Beta]^4 + 97*\[Beta]^5))*Cos[\[Theta]] + 
        (MZ^4*(1 + 4*\[Beta] + 2*\[Beta]^3 + 7*\[Beta]^4 - 6*\[Beta]^5 - 
            8*\[Beta]^6) - 8*MW^4*(-2 - 5*\[Beta] + 3*\[Beta]^2 + 
            5*\[Beta]^3 - 2*\[Beta]^4 + \[Beta]^6) + 2*MW^2*MZ^2*
           (-4 - 13*\[Beta] + 8*\[Beta]^2 + 14*\[Beta]^3 - 12*\[Beta]^4 + 
            3*\[Beta]^5 + 8*\[Beta]^6))*Cos[2*\[Theta]] + 
        12*MW^4*\[Beta]*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] + MZ^4*\[Beta]*Cos[3*\[Theta]] - 
        20*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^3*
         Cos[3*\[Theta]] - 8*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 
        8*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 15*MW^2*MZ^2*\[Beta]^5*
         Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^5*Cos[3*\[Theta]]))/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, 0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 8*MW^4*\[Beta] + 
        6*MW^2*MZ^2*\[Beta] - MZ^4*\[Beta] + 16*MW^4*\[Beta]^2 - 
        20*MW^2*MZ^2*\[Beta]^2 + 5*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 
        11*MW^2*MZ^2*\[Beta]^3 + 4*MZ^4*\[Beta]^3 - 8*MW^4*\[Beta]^4 + 
        12*MW^2*MZ^2*\[Beta]^4 - 4*MZ^4*\[Beta]^4 - 4*MW^4*\[Beta]^5 + 
        7*MW^2*MZ^2*\[Beta]^5 - 3*MZ^4*\[Beta]^5 + (1 + \[Beta])*
         (MW^2*MZ^2*(8 + 5*\[Beta] - 17*\[Beta]^2 + 5*\[Beta]^3 + 
            7*\[Beta]^4 - 8*\[Beta]^5) + 4*MW^4*(-4 - \[Beta] + 4*\[Beta]^2 - 
            \[Beta]^3 - \[Beta]^4 + \[Beta]^5) + 
          MZ^4*(-1 - \[Beta] + 2*\[Beta]^2 - \[Beta]^3 - 3*\[Beta]^4 + 
            4*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-7 + 17*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(3 - 3*\[Beta]^2 + \[Beta]^4) + MZ^4*(1 - 5*\[Beta]^2 + 
            4*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, (-2*GF^2*MW^4*(-1 + \[Beta]^2)*
       (4*MW^4*(-4 + 3*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) - 
        4*MW^2*MZ^2*(-2 + 3*\[Beta]^2 - 3*\[Beta]^4 + 2*\[Beta]^6) + 
        MZ^4*(-1 + \[Beta]^2 - 4*\[Beta]^4 + 4*\[Beta]^6) - 
        2*\[Beta]*(MW^2*MZ^2*(-7 + 17*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(3 - 3*\[Beta]^2 + \[Beta]^4) + MZ^4*(1 - 5*\[Beta]^2 + 
            4*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0}, 
    {(GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
        40*MW^4*\[Beta] - 10*MW^2*MZ^2*\[Beta] + 104*MW^4*\[Beta]^2 - 
        122*MW^2*MZ^2*\[Beta]^2 + 30*MZ^4*\[Beta]^2 - 48*MW^4*\[Beta]^3 + 
        26*MW^2*MZ^2*\[Beta]^3 + 14*MZ^4*\[Beta]^3 + 24*MW^4*\[Beta]^4 - 
        40*MW^2*MZ^2*\[Beta]^4 + 19*MZ^4*\[Beta]^4 + 56*MW^4*\[Beta]^5 - 
        94*MW^2*MZ^2*\[Beta]^5 + 40*MZ^4*\[Beta]^5 - 16*MW^4*\[Beta]^6 + 
        26*MW^2*MZ^2*\[Beta]^6 - 10*MZ^4*\[Beta]^6 - 16*MW^4*\[Beta]^7 + 
        30*MW^2*MZ^2*\[Beta]^7 - 14*MZ^4*\[Beta]^7 + 
        (8*MW^4*(-10 + 11*\[Beta] + 15*\[Beta]^2 - 26*\[Beta]^3 - 
            12*\[Beta]^4 + 7*\[Beta]^5 + \[Beta]^8) - 2*MW^2*MZ^2*
           (-20 + 11*\[Beta] + 60*\[Beta]^2 - 129*\[Beta]^3 - 94*\[Beta]^4 + 
            37*\[Beta]^5 + 2*\[Beta]^6 + \[Beta]^7 + 8*\[Beta]^8) + 
          MZ^4*(-5 + 15*\[Beta]^2 - 70*\[Beta]^3 - 92*\[Beta]^4 + 
            20*\[Beta]^5 + 4*\[Beta]^6 + 2*\[Beta]^7 + 8*\[Beta]^8))*
         Cos[\[Theta]] + (MZ^4*(-5 + 22*\[Beta]^2 + 12*\[Beta]^3 - 
            3*\[Beta]^4 + 44*\[Beta]^5 - 2*\[Beta]^6 - 16*\[Beta]^7) - 
          8*MW^4*(10 - 6*\[Beta] - 13*\[Beta]^2 + 8*\[Beta]^3 + 3*\[Beta]^4 - 
            8*\[Beta]^5 + 2*\[Beta]^7) + 2*MW^2*MZ^2*(20 - 6*\[Beta] - 
            57*\[Beta]^2 + 20*\[Beta]^3 + 12*\[Beta]^4 - 54*\[Beta]^5 + 
            \[Beta]^6 + 16*\[Beta]^7))*Cos[2*\[Theta]] - 
        48*MW^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*Cos[3*\[Theta]] - 
        3*MZ^4*Cos[3*\[Theta]] + 64*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
        68*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 13*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 40*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 
        68*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 28*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] + 8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 
        16*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 8*MZ^4*\[Beta]^6*
         Cos[3*\[Theta]])*Sin[\[Theta]])/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/4*(GF^2*MW^4*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 64*MW^4*\[Beta] + 
         16*MW^2*MZ^2*\[Beta] - 136*MW^4*\[Beta]^2 + 72*MW^2*MZ^2*\[Beta]^2 - 
         2*MZ^4*\[Beta]^2 + 384*MW^4*\[Beta]^3 - 432*MW^2*MZ^2*\[Beta]^3 + 
         144*MZ^4*\[Beta]^3 + 200*MW^4*\[Beta]^4 - 336*MW^2*MZ^2*\[Beta]^4 + 
         127*MZ^4*\[Beta]^4 - 320*MW^4*\[Beta]^5 + 368*MW^2*MZ^2*\[Beta]^5 - 
         96*MZ^4*\[Beta]^5 - 144*MW^4*\[Beta]^6 + 280*MW^2*MZ^2*\[Beta]^6 - 
         152*MZ^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^7 - 48*MZ^4*\[Beta]^7 - 
         56*MW^4*\[Beta]^8 + 120*MW^2*MZ^2*\[Beta]^8 - 64*MZ^4*\[Beta]^8 - 
         8*MW^4*\[Beta]^10 + 16*MW^2*MZ^2*\[Beta]^10 - 8*MZ^4*\[Beta]^10 + 
         4*(4*MW^4*(4 - 6*\[Beta] - 28*\[Beta]^2 + 13*\[Beta]^3 + 
             4*\[Beta]^4 - 25*\[Beta]^5 + 16*\[Beta]^6 + 21*\[Beta]^7 + 
             \[Beta]^9) + MZ^4*(1 - 30*\[Beta]^2 - 32*\[Beta]^3 - 
             27*\[Beta]^4 - 26*\[Beta]^5 + 56*\[Beta]^6 + 74*\[Beta]^7 + 
             4*\[Beta]^9) - 2*MW^2*MZ^2*(4 - 3*\[Beta] - 58*\[Beta]^2 - 
             7*\[Beta]^3 - 8*\[Beta]^4 - 57*\[Beta]^5 + 62*\[Beta]^6 + 
             79*\[Beta]^7 + 4*\[Beta]^9))*Cos[\[Theta]] + 
         8*(MW^2*MZ^2*(-8 + 6*\[Beta] + 23*\[Beta]^2 - 82*\[Beta]^3 - 
             87*\[Beta]^4 + 74*\[Beta]^5 + 39*\[Beta]^6 + 2*\[Beta]^7 + 
             19*\[Beta]^8 - 2*\[Beta]^10) + MW^4*(16 - 24*\[Beta] - 
             27*\[Beta]^2 + 80*\[Beta]^3 + 54*\[Beta]^4 - 56*\[Beta]^5 - 
             18*\[Beta]^6 - 10*\[Beta]^8 + \[Beta]^10) + 
           MZ^4*(1 + 22*\[Beta]^3 + 38*\[Beta]^4 - 20*\[Beta]^5 - 
             21*\[Beta]^6 - 2*\[Beta]^7 - 9*\[Beta]^8 + \[Beta]^10))*
          Cos[2*\[Theta]] + 192*MW^4*Cos[3*\[Theta]] - 
         96*MW^2*MZ^2*Cos[3*\[Theta]] + 12*MZ^4*Cos[3*\[Theta]] - 
         160*MW^4*\[Beta]*Cos[3*\[Theta]] + 40*MW^2*MZ^2*\[Beta]*
          Cos[3*\[Theta]] - 320*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         304*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 304*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 
         120*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 64*MZ^4*\[Beta]^3*
          Cos[3*\[Theta]] + 192*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         192*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 28*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 368*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 
         504*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] - 152*MZ^4*\[Beta]^5*
          Cos[3*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         16*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 176*MW^4*\[Beta]^7*
          Cos[3*\[Theta]] - 328*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 
         152*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^9*
          Cos[3*\[Theta]] + 32*MW^2*MZ^2*\[Beta]^9*Cos[3*\[Theta]] - 
         16*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 144*MW^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^2*Cos[4*\[Theta]] + 9*MZ^4*Cos[4*\[Theta]] - 
         288*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 256*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 46*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         264*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 376*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 129*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 176*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] - 80*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 16*MW^2*MZ^2*\[Beta]^8*
          Cos[4*\[Theta]] + 8*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(32*MW^4 - 16*MW^2*MZ^2 + 2*MZ^4 - 
        8*MW^4*\[Beta] + 2*MW^2*MZ^2*\[Beta] - 32*MW^4*\[Beta]^2 + 
        38*MW^2*MZ^2*\[Beta]^2 - 5*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 
        12*MW^2*MZ^2*\[Beta]^3 + 2*MZ^4*\[Beta]^3 + 16*MW^4*\[Beta]^4 - 
        42*MW^2*MZ^2*\[Beta]^4 + 25*MZ^4*\[Beta]^4 + 2*MW^2*MZ^2*\[Beta]^5 - 
        2*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 
        8*MZ^4*\[Beta]^6 - 2*(MW^2*MZ^2*(8 - 5*\[Beta] - 14*\[Beta]^2 + 
            18*\[Beta]^3 + 2*\[Beta]^4 - 33*\[Beta]^5) + 
          4*MW^4*(-4 + 5*\[Beta] + 2*\[Beta]^2 - 5*\[Beta]^3 + 4*\[Beta]^5) + 
          MZ^4*(-1 + 3*\[Beta]^2 + 3*\[Beta]^3 - 2*\[Beta]^4 + 17*\[Beta]^5))*
         Cos[\[Theta]] + (8*MW^4*(6 - 5*\[Beta]^2 + 2*\[Beta]^4) - 
          2*MW^2*MZ^2*(12 - 27*\[Beta]^2 + 17*\[Beta]^4) + 
          MZ^4*(3 - 11*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (-2*\[Beta]*(4*MW^4*(2 - 3*\[Beta]^2 + 2*\[Beta]^3 + \[Beta]^4) + 
          MZ^4*\[Beta]*(2 - 2*\[Beta] + 4*\[Beta]^2 + 3*\[Beta]^3 - 
            \[Beta]^5) + MW^2*MZ^2*(-2 - 4*\[Beta] + 13*\[Beta]^2 - 
            12*\[Beta]^3 - 8*\[Beta]^4 + \[Beta]^6)) + 
        (8*MW^4*(6 - 2*\[Beta] - 10*\[Beta]^2 + 6*\[Beta]^3 + 3*\[Beta]^4 - 
            2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*(6 - \[Beta] - 
            20*\[Beta]^2 + 16*\[Beta]^3 + 7*\[Beta]^4 + \[Beta]^5 - 
            7*\[Beta]^6 + 4*\[Beta]^8) + MZ^4*(3 - 20*\[Beta]^2 + 
            20*\[Beta]^3 + \[Beta]^4 + 4*\[Beta]^5 - 12*\[Beta]^6 + 
            8*\[Beta]^8))*Cos[\[Theta]] + 
        (MZ^4*(1 - 6*\[Beta]^2 + 18*\[Beta]^3 - 7*\[Beta]^4 + 54*\[Beta]^5 - 
            32*\[Beta]^7) - 8*MW^4*(-2 - 7*\[Beta] + 4*\[Beta]^2 + 
            11*\[Beta]^3 - 12*\[Beta]^5 + 4*\[Beta]^7) + 
          2*MW^2*MZ^2*(-4 - 7*\[Beta] + 16*\[Beta]^2 + 22*\[Beta]^3 + 
            4*\[Beta]^4 - 75*\[Beta]^5 + 32*\[Beta]^7))*Cos[\[Theta]]^2 + 
        2*(2*MW^2*MZ^2*(12 - 41*\[Beta]^2 + 51*\[Beta]^4 - 16*\[Beta]^6) + 
          8*MW^4*(-6 + 11*\[Beta]^2 - 8*\[Beta]^4 + 2*\[Beta]^6) + 
          MZ^4*(-3 + 15*\[Beta]^2 - 38*\[Beta]^4 + 16*\[Beta]^6))*
         Cos[\[Theta]]^3)*Sin[\[Theta]])/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*(112*MW^4 - 56*MW^2*MZ^2 + 7*MZ^4 + 64*MW^4*\[Beta] - 
        16*MW^2*MZ^2*\[Beta] - 56*MW^4*\[Beta]^2 + 96*MW^2*MZ^2*\[Beta]^2 - 
        18*MZ^4*\[Beta]^2 - 384*MW^4*\[Beta]^3 + 432*MW^2*MZ^2*\[Beta]^3 - 
        144*MZ^4*\[Beta]^3 + 120*MW^4*\[Beta]^4 - 224*MW^2*MZ^2*\[Beta]^4 + 
        103*MZ^4*\[Beta]^4 + 320*MW^4*\[Beta]^5 - 368*MW^2*MZ^2*\[Beta]^5 + 
        96*MZ^4*\[Beta]^5 - 112*MW^4*\[Beta]^6 + 192*MW^2*MZ^2*\[Beta]^6 - 
        104*MZ^4*\[Beta]^6 - 48*MW^2*MZ^2*\[Beta]^7 + 48*MZ^4*\[Beta]^7 - 
        40*MW^4*\[Beta]^8 + 104*MW^2*MZ^2*\[Beta]^8 - 64*MZ^4*\[Beta]^8 - 
        24*MW^4*\[Beta]^10 + 48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 + 
        4*(4*MW^4*(-4 - 4*\[Beta] + 28*\[Beta]^2 + 7*\[Beta]^3 - 
            4*\[Beta]^4 - 17*\[Beta]^5 - 16*\[Beta]^6 + 15*\[Beta]^7 + 
            3*\[Beta]^9) - 4*MW^2*MZ^2*(-2 - \[Beta] + 29*\[Beta]^2 - 
            6*\[Beta]^3 + 4*\[Beta]^4 - 21*\[Beta]^5 - 31*\[Beta]^6 + 
            30*\[Beta]^7 + 6*\[Beta]^9) + MZ^4*(-1 + 30*\[Beta]^2 - 
            30*\[Beta]^3 + 27*\[Beta]^4 - 22*\[Beta]^5 - 56*\[Beta]^6 + 
            60*\[Beta]^7 + 12*\[Beta]^9))*Cos[\[Theta]] + 
        8*\[Beta]*(MZ^4*\[Beta]*(3 - 22*\[Beta] + 37*\[Beta]^2 + 
            20*\[Beta]^3 - 22*\[Beta]^4 + 2*\[Beta]^5 - 11*\[Beta]^6 + 
            3*\[Beta]^8) + MW^2*MZ^2*(-6 + 13*\[Beta] + 82*\[Beta]^2 - 
            85*\[Beta]^3 - 74*\[Beta]^4 + 37*\[Beta]^5 - 2*\[Beta]^6 + 
            25*\[Beta]^7 - 6*\[Beta]^9) + MW^4*(24 - 25*\[Beta] - 
            80*\[Beta]^2 + 50*\[Beta]^3 + 56*\[Beta]^4 - 14*\[Beta]^5 - 
            14*\[Beta]^7 + 3*\[Beta]^9))*Cos[2*\[Theta]] - 
        192*MW^4*Cos[3*\[Theta]] + 96*MW^2*MZ^2*Cos[3*\[Theta]] - 
        12*MZ^4*Cos[3*\[Theta]] - 192*MW^4*\[Beta]*Cos[3*\[Theta]] + 
        48*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 320*MW^4*\[Beta]^2*
         Cos[3*\[Theta]] - 304*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
        56*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 400*MW^4*\[Beta]^3*
         Cos[3*\[Theta]] - 160*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 
        72*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 192*MW^4*\[Beta]^4*
         Cos[3*\[Theta]] + 192*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
        28*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 496*MW^4*\[Beta]^5*
         Cos[3*\[Theta]] + 624*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] - 
        168*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 16*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] - 16*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
        272*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 480*MW^2*MZ^2*\[Beta]^7*
         Cos[3*\[Theta]] + 208*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 
        48*MW^4*\[Beta]^9*Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^9*
         Cos[3*\[Theta]] - 48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 
        144*MW^4*Cos[4*\[Theta]] - 72*MW^2*MZ^2*Cos[4*\[Theta]] + 
        9*MZ^4*Cos[4*\[Theta]] - 384*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
        312*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 54*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 376*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
        504*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 161*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 160*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 
        280*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - 120*MZ^4*\[Beta]^6*
         Cos[4*\[Theta]] + 24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 
        48*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*
         Cos[4*\[Theta]]))/(4*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {(2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(20*MW^4*\[Beta]^2 - 
        17*MW^2*MZ^2*\[Beta]^2 + 4*MZ^4*\[Beta]^2 - 4*MW^4*\[Beta]^3 - 
        5*MW^2*MZ^2*\[Beta]^3 + 4*MZ^4*\[Beta]^3 - 4*MW^4*\[Beta]^4 + 
        4*MW^2*MZ^2*\[Beta]^4 + MZ^4*\[Beta]^4 + 12*MW^4*\[Beta]^5 - 
        14*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 - 8*MW^4*\[Beta]^6 + 
        13*MW^2*MZ^2*\[Beta]^6 - 5*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        15*MW^2*MZ^2*\[Beta]^7 - 7*MZ^4*\[Beta]^7 + 
        \[Beta]*(MZ^4*\[Beta]^2*(-11 - 14*\[Beta] + 10*\[Beta]^2 + 
            10*\[Beta]^3 + \[Beta]^4 + 4*\[Beta]^5) + 
          4*MW^4*(3 + 4*\[Beta] - 10*\[Beta]^2 - 6*\[Beta]^3 + 7*\[Beta]^4 + 
            2*\[Beta]^5 + \[Beta]^7) - MW^2*MZ^2*(3 + 9*\[Beta] - 
            41*\[Beta]^2 - 37*\[Beta]^3 + 37*\[Beta]^4 + 18*\[Beta]^5 + 
            \[Beta]^6 + 8*\[Beta]^7))*Cos[\[Theta]] + 
        (MZ^4*(-1 + 4*\[Beta]^2 + \[Beta]^3 - 2*\[Beta]^4 + 7*\[Beta]^5 - 
            \[Beta]^6 - 8*\[Beta]^7) - 4*MW^4*(4 - 3*\[Beta] - 5*\[Beta]^2 + 
            5*\[Beta]^3 + 3*\[Beta]^4 - 4*\[Beta]^5 + 2*\[Beta]^7) + 
          MW^2*MZ^2*(8 - 3*\[Beta] - 21*\[Beta]^2 + 14*\[Beta]^3 + 
            12*\[Beta]^4 - 23*\[Beta]^5 + \[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 16*MW^4*Cos[3*\[Theta]] + 
        8*MW^2*MZ^2*Cos[3*\[Theta]] - MZ^4*Cos[3*\[Theta]] + 
        20*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        12*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 19*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 7*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(32*MW^4 - 16*MW^2*MZ^2 + 2*MZ^4 - 
        8*MW^4*\[Beta] + 2*MW^2*MZ^2*\[Beta] - 32*MW^4*\[Beta]^2 + 
        38*MW^2*MZ^2*\[Beta]^2 - 5*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 
        12*MW^2*MZ^2*\[Beta]^3 + 2*MZ^4*\[Beta]^3 + 16*MW^4*\[Beta]^4 - 
        42*MW^2*MZ^2*\[Beta]^4 + 25*MZ^4*\[Beta]^4 + 2*MW^2*MZ^2*\[Beta]^5 - 
        2*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 
        8*MZ^4*\[Beta]^6 - 2*(MW^2*MZ^2*(8 - 5*\[Beta] - 14*\[Beta]^2 + 
            18*\[Beta]^3 + 2*\[Beta]^4 - 33*\[Beta]^5) + 
          4*MW^4*(-4 + 5*\[Beta] + 2*\[Beta]^2 - 5*\[Beta]^3 + 4*\[Beta]^5) + 
          MZ^4*(-1 + 3*\[Beta]^2 + 3*\[Beta]^3 - 2*\[Beta]^4 + 17*\[Beta]^5))*
         Cos[\[Theta]] + (8*MW^4*(6 - 5*\[Beta]^2 + 2*\[Beta]^4) - 
          2*MW^2*MZ^2*(12 - 27*\[Beta]^2 + 17*\[Beta]^4) + 
          MZ^4*(3 - 11*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (4*GF^2*MW^4*(\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2*(-1 + 6*\[Beta]^2 + 
            2*\[Beta]^4) + 2*MW^4*(-11 + 12*\[Beta]^2 - 6*\[Beta]^4 + 
            \[Beta]^8) - 2*MW^2*MZ^2*(-6 + 15*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6 + 2*\[Beta]^8)) - 2*\[Beta]*(-1 + \[Beta]^2)^2*
         (MZ^4*\[Beta]^2*(1 + 4*\[Beta]^2) + 4*MW^4*(1 - \[Beta]^2 + 
            \[Beta]^4) - MW^2*MZ^2*(1 - 3*\[Beta]^2 + 8*\[Beta]^4))*
         Cos[\[Theta]] + (MZ^4*(-1 + \[Beta]^2)^2*(1 - 2*\[Beta]^2 + 
            4*\[Beta]^4) + 4*MW^4*(4 - 6*\[Beta]^2 + 7*\[Beta]^4 - 
            4*\[Beta]^6 + \[Beta]^8) - 2*MW^2*MZ^2*(4 - 11*\[Beta]^2 + 
            16*\[Beta]^4 - 13*\[Beta]^6 + 4*\[Beta]^8))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-20*MW^4*\[Beta]^2 + 
        17*MW^2*MZ^2*\[Beta]^2 - 4*MZ^4*\[Beta]^2 - 4*MW^4*\[Beta]^3 - 
        5*MW^2*MZ^2*\[Beta]^3 + 4*MZ^4*\[Beta]^3 + 4*MW^4*\[Beta]^4 - 
        4*MW^2*MZ^2*\[Beta]^4 - MZ^4*\[Beta]^4 + 12*MW^4*\[Beta]^5 - 
        14*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 
        13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        15*MW^2*MZ^2*\[Beta]^7 - 7*MZ^4*\[Beta]^7 + 
        \[Beta]*(MZ^4*\[Beta]^2*(11 - 14*\[Beta] - 10*\[Beta]^2 + 
            10*\[Beta]^3 - \[Beta]^4 + 4*\[Beta]^5) + 
          MW^2*MZ^2*(3 - 9*\[Beta] - 41*\[Beta]^2 + 37*\[Beta]^3 + 
            37*\[Beta]^4 - 18*\[Beta]^5 + \[Beta]^6 - 8*\[Beta]^7) + 
          4*MW^4*(-3 + 4*\[Beta] + 10*\[Beta]^2 - 6*\[Beta]^3 - 7*\[Beta]^4 + 
            2*\[Beta]^5 + \[Beta]^7))*Cos[\[Theta]] + 
        (MZ^4*(1 - 4*\[Beta]^2 + \[Beta]^3 + 2*\[Beta]^4 + 7*\[Beta]^5 + 
            \[Beta]^6 - 8*\[Beta]^7) - 4*MW^4*(-4 - 3*\[Beta] + 5*\[Beta]^2 + 
            5*\[Beta]^3 - 3*\[Beta]^4 - 4*\[Beta]^5 + 2*\[Beta]^7) + 
          MW^2*MZ^2*(-8 - 3*\[Beta] + 21*\[Beta]^2 + 14*\[Beta]^3 - 
            12*\[Beta]^4 - 23*\[Beta]^5 - \[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 16*MW^4*Cos[3*\[Theta]] + 
        8*MW^2*MZ^2*Cos[3*\[Theta]] - MZ^4*Cos[3*\[Theta]] + 
        20*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        12*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 19*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 7*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*(-1 + \[Beta]^2)*(32*MW^4 - 16*MW^2*MZ^2 + 2*MZ^4 + 
        24*MW^4*\[Beta] - 6*MW^2*MZ^2*\[Beta] - 32*MW^4*\[Beta]^2 + 
        38*MW^2*MZ^2*\[Beta]^2 - 5*MZ^4*\[Beta]^2 - 24*MW^4*\[Beta]^3 + 
        36*MW^2*MZ^2*\[Beta]^3 - 6*MZ^4*\[Beta]^3 + 16*MW^4*\[Beta]^4 - 
        42*MW^2*MZ^2*\[Beta]^4 + 25*MZ^4*\[Beta]^4 - 6*MW^2*MZ^2*\[Beta]^5 + 
        6*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 
        8*MZ^4*\[Beta]^6 - 2*(4*MW^4*(12 + 5*\[Beta] - 6*\[Beta]^2 - 
            5*\[Beta]^3 + 4*\[Beta]^5) + MZ^4*(3 - 9*\[Beta]^2 + 
            3*\[Beta]^3 + 6*\[Beta]^4 + 17*\[Beta]^5) - 
          MW^2*MZ^2*(24 + 5*\[Beta] - 42*\[Beta]^2 - 18*\[Beta]^3 + 
            6*\[Beta]^4 + 33*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(6 - 5*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (12 - 27*\[Beta]^2 + 17*\[Beta]^4) + MZ^4*(3 - 11*\[Beta]^2 + 
            18*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 - 
        8*MW^4*\[Beta] + 6*MW^2*MZ^2*\[Beta] - MZ^4*\[Beta] + 
        16*MW^4*\[Beta]^2 - 20*MW^2*MZ^2*\[Beta]^2 + 5*MZ^4*\[Beta]^2 + 
        8*MW^4*\[Beta]^3 - 11*MW^2*MZ^2*\[Beta]^3 + 4*MZ^4*\[Beta]^3 - 
        8*MW^4*\[Beta]^4 + 12*MW^2*MZ^2*\[Beta]^4 - 4*MZ^4*\[Beta]^4 - 
        4*MW^4*\[Beta]^5 + 7*MW^2*MZ^2*\[Beta]^5 - 3*MZ^4*\[Beta]^5 + 
        (1 + \[Beta])*(MW^2*MZ^2*(8 + 5*\[Beta] - 17*\[Beta]^2 + 
            5*\[Beta]^3 + 7*\[Beta]^4 - 8*\[Beta]^5) + 
          4*MW^4*(-4 - \[Beta] + 4*\[Beta]^2 - \[Beta]^3 - \[Beta]^4 + 
            \[Beta]^5) + MZ^4*(-1 - \[Beta] + 2*\[Beta]^2 - \[Beta]^3 - 
            3*\[Beta]^4 + 4*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-7 + 17*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(3 - 3*\[Beta]^2 + \[Beta]^4) + MZ^4*(1 - 5*\[Beta]^2 + 
            4*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, 0, 
     (4*GF^2*MW^4*(MZ^4*(-1 + \[Beta]^2)^2*(1 + 2*\[Beta]^4) + 
        2*MW^4*(8 - 7*\[Beta]^2 + 5*\[Beta]^4 - 3*\[Beta]^6 + \[Beta]^8) - 
        2*MW^2*MZ^2*(4 - 7*\[Beta]^2 + 6*\[Beta]^4 - 5*\[Beta]^6 + 
          2*\[Beta]^8) - 2*\[Beta]*(MZ^4*(-1 + \[Beta]^2)^2*
           (-1 + 2*\[Beta]^2) + MW^2*MZ^2*(7 - 16*\[Beta]^2 + 13*\[Beta]^4 - 
            4*\[Beta]^6) + 2*MW^4*(-6 + 7*\[Beta]^2 - 4*\[Beta]^4 + 
            \[Beta]^6))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 8*MW^4*\[Beta] + 6*MW^2*MZ^2*\[Beta] - 
        MZ^4*\[Beta] - 16*MW^4*\[Beta]^2 + 20*MW^2*MZ^2*\[Beta]^2 - 
        5*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 11*MW^2*MZ^2*\[Beta]^3 + 
        4*MZ^4*\[Beta]^3 + 8*MW^4*\[Beta]^4 - 12*MW^2*MZ^2*\[Beta]^4 + 
        4*MZ^4*\[Beta]^4 - 4*MW^4*\[Beta]^5 + 7*MW^2*MZ^2*\[Beta]^5 - 
        3*MZ^4*\[Beta]^5 + (-1 + \[Beta])*
         (MW^2*MZ^2*(-8 + 5*\[Beta] + 17*\[Beta]^2 + 5*\[Beta]^3 - 
            7*\[Beta]^4 - 8*\[Beta]^5) + 4*MW^4*(4 - \[Beta] - 4*\[Beta]^2 - 
            \[Beta]^3 + \[Beta]^4 + \[Beta]^5) + 
          MZ^4*(1 - \[Beta] - 2*\[Beta]^2 - \[Beta]^3 + 3*\[Beta]^4 + 
            4*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-7 + 17*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(3 - 3*\[Beta]^2 + \[Beta]^4) + MZ^4*(1 - 5*\[Beta]^2 + 
            4*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0}, 
    {(-2*GF^2*MW^4*(-1 + \[Beta]^2)*(-48*MW^4 + 24*MW^2*MZ^2 - 3*MZ^4 + 
        68*MW^4*\[Beta]^2 - 66*MW^2*MZ^2*\[Beta]^2 + 6*MZ^4*\[Beta]^2 - 
        52*MW^4*\[Beta]^4 + 114*MW^2*MZ^2*\[Beta]^4 - 59*MZ^4*\[Beta]^4 - 
        12*MW^4*\[Beta]^6 + 20*MW^2*MZ^2*\[Beta]^6 - 8*MZ^4*\[Beta]^6 + 
        4*MW^4*\[Beta]^8 - 8*MW^2*MZ^2*\[Beta]^8 + 4*MZ^4*\[Beta]^8 - 
        2*\[Beta]*(MZ^4*\[Beta]^2*(-11 - 37*\[Beta]^2 + 8*\[Beta]^4) + 
          MW^2*MZ^2*(9 - 26*\[Beta]^2 + 85*\[Beta]^4 - 16*\[Beta]^6) + 
          4*MW^4*(-9 + 11*\[Beta]^2 - 12*\[Beta]^4 + 2*\[Beta]^6))*
         Cos[\[Theta]] + 2*(MW^2*MZ^2*(16 - 47*\[Beta]^2 + 49*\[Beta]^4 - 
            8*\[Beta]^6) + 4*MW^4*(-8 + 11*\[Beta]^2 - 7*\[Beta]^4 + 
            \[Beta]^6) + MZ^4*(-2 + 9*\[Beta]^2 - 21*\[Beta]^4 + 
            4*\[Beta]^6))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (-2*\[Beta]*(4*MW^4*(2 - 3*\[Beta]^2 + 2*\[Beta]^3 + \[Beta]^4) + 
          MZ^4*\[Beta]*(2 - 2*\[Beta] + 4*\[Beta]^2 + 3*\[Beta]^3 - 
            \[Beta]^5) + MW^2*MZ^2*(-2 - 4*\[Beta] + 13*\[Beta]^2 - 
            12*\[Beta]^3 - 8*\[Beta]^4 + \[Beta]^6)) + 
        (8*MW^4*(6 - 2*\[Beta] - 10*\[Beta]^2 + 6*\[Beta]^3 + 3*\[Beta]^4 - 
            2*\[Beta]^6 + \[Beta]^8) - 4*MW^2*MZ^2*(6 - \[Beta] - 
            20*\[Beta]^2 + 16*\[Beta]^3 + 7*\[Beta]^4 + \[Beta]^5 - 
            7*\[Beta]^6 + 4*\[Beta]^8) + MZ^4*(3 - 20*\[Beta]^2 + 
            20*\[Beta]^3 + \[Beta]^4 + 4*\[Beta]^5 - 12*\[Beta]^6 + 
            8*\[Beta]^8))*Cos[\[Theta]] + 
        (MZ^4*(1 - 6*\[Beta]^2 + 18*\[Beta]^3 - 7*\[Beta]^4 + 54*\[Beta]^5 - 
            32*\[Beta]^7) - 8*MW^4*(-2 - 7*\[Beta] + 4*\[Beta]^2 + 
            11*\[Beta]^3 - 12*\[Beta]^5 + 4*\[Beta]^7) + 
          2*MW^2*MZ^2*(-4 - 7*\[Beta] + 16*\[Beta]^2 + 22*\[Beta]^3 + 
            4*\[Beta]^4 - 75*\[Beta]^5 + 32*\[Beta]^7))*Cos[\[Theta]]^2 + 
        2*(2*MW^2*MZ^2*(12 - 41*\[Beta]^2 + 51*\[Beta]^4 - 16*\[Beta]^6) + 
          8*MW^4*(-6 + 11*\[Beta]^2 - 8*\[Beta]^4 + 2*\[Beta]^6) + 
          MZ^4*(-3 + 15*\[Beta]^2 - 38*\[Beta]^4 + 16*\[Beta]^6))*
         Cos[\[Theta]]^3)*Sin[\[Theta]])/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-20*MW^4*\[Beta]^2 + 
        17*MW^2*MZ^2*\[Beta]^2 - 4*MZ^4*\[Beta]^2 - 4*MW^4*\[Beta]^3 - 
        5*MW^2*MZ^2*\[Beta]^3 + 4*MZ^4*\[Beta]^3 + 4*MW^4*\[Beta]^4 - 
        4*MW^2*MZ^2*\[Beta]^4 - MZ^4*\[Beta]^4 + 12*MW^4*\[Beta]^5 - 
        14*MW^2*MZ^2*\[Beta]^5 + 3*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 
        13*MW^2*MZ^2*\[Beta]^6 + 5*MZ^4*\[Beta]^6 - 8*MW^4*\[Beta]^7 + 
        15*MW^2*MZ^2*\[Beta]^7 - 7*MZ^4*\[Beta]^7 + 
        \[Beta]*(MZ^4*\[Beta]^2*(11 - 14*\[Beta] - 10*\[Beta]^2 + 
            10*\[Beta]^3 - \[Beta]^4 + 4*\[Beta]^5) + 
          MW^2*MZ^2*(3 - 9*\[Beta] - 41*\[Beta]^2 + 37*\[Beta]^3 + 
            37*\[Beta]^4 - 18*\[Beta]^5 + \[Beta]^6 - 8*\[Beta]^7) + 
          4*MW^4*(-3 + 4*\[Beta] + 10*\[Beta]^2 - 6*\[Beta]^3 - 7*\[Beta]^4 + 
            2*\[Beta]^5 + \[Beta]^7))*Cos[\[Theta]] + 
        (MZ^4*(1 - 4*\[Beta]^2 + \[Beta]^3 + 2*\[Beta]^4 + 7*\[Beta]^5 + 
            \[Beta]^6 - 8*\[Beta]^7) - 4*MW^4*(-4 - 3*\[Beta] + 5*\[Beta]^2 + 
            5*\[Beta]^3 - 3*\[Beta]^4 - 4*\[Beta]^5 + 2*\[Beta]^7) + 
          MW^2*MZ^2*(-8 - 3*\[Beta] + 21*\[Beta]^2 + 14*\[Beta]^3 - 
            12*\[Beta]^4 - 23*\[Beta]^5 - \[Beta]^6 + 16*\[Beta]^7))*
         Cos[2*\[Theta]] - 16*MW^4*Cos[3*\[Theta]] + 
        8*MW^2*MZ^2*Cos[3*\[Theta]] - MZ^4*Cos[3*\[Theta]] + 
        20*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 21*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        12*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 19*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 7*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        4*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 8*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] + 4*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -((GF^2*MW^4*(-16*MW^4 + 8*MW^2*MZ^2 - MZ^4 + 8*MW^4*\[Beta] - 
         2*MW^2*MZ^2*\[Beta] + 36*MW^4*\[Beta]^2 - 23*MW^2*MZ^2*\[Beta]^2 - 
         4*MZ^4*\[Beta]^2 + 64*MW^4*\[Beta]^3 - 70*MW^2*MZ^2*\[Beta]^3 + 
         30*MZ^4*\[Beta]^3 - 76*MW^4*\[Beta]^4 + 138*MW^2*MZ^2*\[Beta]^4 - 
         61*MZ^4*\[Beta]^4 - 72*MW^4*\[Beta]^5 + 74*MW^2*MZ^2*\[Beta]^5 - 
         16*MZ^4*\[Beta]^5 + 32*MW^4*\[Beta]^6 - 71*MW^2*MZ^2*\[Beta]^6 + 
         42*MZ^4*\[Beta]^6 + 14*MW^2*MZ^2*\[Beta]^7 - 14*MZ^4*\[Beta]^7 + 
         24*MW^4*\[Beta]^8 - 48*MW^2*MZ^2*\[Beta]^8 + 24*MZ^4*\[Beta]^8 - 
         \[Beta]*(1 + \[Beta])*(MZ^4*\[Beta]*(24 - 71*\[Beta] + 
             105*\[Beta]^2 - 153*\[Beta]^3 + 95*\[Beta]^4) + 
           MW^2*MZ^2*(9 - 91*\[Beta] + 110*\[Beta]^2 - 146*\[Beta]^3 + 
             333*\[Beta]^4 - 207*\[Beta]^5) + 4*MW^4*(-9 + 27*\[Beta] - 
             7*\[Beta]^2 + 5*\[Beta]^3 - 44*\[Beta]^4 + 28*\[Beta]^5))*
          Cos[\[Theta]] + (8*MW^4*(-2 - 9*\[Beta] + 9*\[Beta]^2 + 
             24*\[Beta]^3 - 15*\[Beta]^4 - 15*\[Beta]^5 + 7*\[Beta]^6 + 
             \[Beta]^8) + MZ^4*(-1 + 7*\[Beta]^2 + 50*\[Beta]^3 - 
             63*\[Beta]^4 - 48*\[Beta]^5 + 49*\[Beta]^6 - 2*\[Beta]^7 + 
             8*\[Beta]^8) - 2*MW^2*MZ^2*(-4 - 9*\[Beta] + 28*\[Beta]^2 + 
             101*\[Beta]^3 - 84*\[Beta]^4 - 83*\[Beta]^5 + 52*\[Beta]^6 - 
             \[Beta]^7 + 8*\[Beta]^8))*Cos[2*\[Theta]] + 
         64*MW^4*Cos[3*\[Theta]] - 32*MW^2*MZ^2*Cos[3*\[Theta]] + 
         4*MZ^4*Cos[3*\[Theta]] + 28*MW^4*\[Beta]*Cos[3*\[Theta]] - 
         7*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] - 120*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 110*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         20*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^3*
          Cos[3*\[Theta]] + 35*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 
         MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 56*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         68*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 14*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] + 36*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
         53*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 16*MZ^4*\[Beta]^5*
          Cos[3*\[Theta]] - 2*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         2*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 16*MW^4*\[Beta]^7*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
         17*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 32*MW^4*Cos[4*\[Theta]] + 
         16*MW^2*MZ^2*Cos[4*\[Theta]] - 2*MZ^4*Cos[4*\[Theta]] + 
         52*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 49*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         28*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 46*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 16*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 17*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)), 0, 
     (2*Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*
       (2*(MZ^4*(1 + 2*\[Beta]^2 + \[Beta]^3 + 7*\[Beta]^4 - \[Beta]^5 - 
            4*\[Beta]^6) - 4*MW^4*(-4 + \[Beta] - \[Beta]^3 - 4*\[Beta]^4 + 
            2*\[Beta]^6) + MW^2*MZ^2*(-8 + \[Beta] - 6*\[Beta]^3 - 
            20*\[Beta]^4 + \[Beta]^5 + 12*\[Beta]^6)) + 
        (8*MW^4*(-2 + 9*\[Beta] - \[Beta]^2 - 20*\[Beta]^3 + 7*\[Beta]^5 + 
            \[Beta]^6) - 2*MW^2*MZ^2*(-4 + 9*\[Beta] + 2*\[Beta]^2 - 
            97*\[Beta]^3 + 6*\[Beta]^4 + 39*\[Beta]^5 + 8*\[Beta]^6 + 
            \[Beta]^7) + MZ^4*(-1 + 4*\[Beta]^2 - 50*\[Beta]^3 + 
            9*\[Beta]^4 + 24*\[Beta]^5 + 8*\[Beta]^6 + 2*\[Beta]^7))*
         Cos[\[Theta]] - (8*MW^4*(18 + 5*\[Beta] - 22*\[Beta]^2 - 
            5*\[Beta]^3 + 6*\[Beta]^4 + 4*\[Beta]^5) - 
          2*MW^2*MZ^2*(36 + 5*\[Beta] - 98*\[Beta]^2 - 18*\[Beta]^3 + 
            28*\[Beta]^4 + 33*\[Beta]^5 + 2*\[Beta]^6) + 
          MZ^4*(9 - 38*\[Beta]^2 + 6*\[Beta]^3 + 13*\[Beta]^4 + 
            34*\[Beta]^5 + 4*\[Beta]^6))*Cos[\[Theta]]^2 + 
        2*(8*MW^4*(6 - 5*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (12 - 27*\[Beta]^2 + 17*\[Beta]^4) + MZ^4*(3 - 11*\[Beta]^2 + 
            18*\[Beta]^4))*Cos[\[Theta]]^3)*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (-2*GF^2*MW^4*(-1 + \[Beta]^2)*
       (4*MW^4*(-4 + 3*\[Beta]^2 - 2*\[Beta]^4 + \[Beta]^6) - 
        4*MW^2*MZ^2*(-2 + 3*\[Beta]^2 - 3*\[Beta]^4 + 2*\[Beta]^6) + 
        MZ^4*(-1 + \[Beta]^2 - 4*\[Beta]^4 + 4*\[Beta]^6) - 
        2*\[Beta]*(MW^2*MZ^2*(-7 + 17*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(3 - 3*\[Beta]^2 + \[Beta]^4) + MZ^4*(1 - 5*\[Beta]^2 + 
            4*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, 0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       (16*MW^4 - 8*MW^2*MZ^2 + MZ^4 - 8*MW^4*\[Beta] + 6*MW^2*MZ^2*\[Beta] - 
        MZ^4*\[Beta] - 16*MW^4*\[Beta]^2 + 20*MW^2*MZ^2*\[Beta]^2 - 
        5*MZ^4*\[Beta]^2 + 8*MW^4*\[Beta]^3 - 11*MW^2*MZ^2*\[Beta]^3 + 
        4*MZ^4*\[Beta]^3 + 8*MW^4*\[Beta]^4 - 12*MW^2*MZ^2*\[Beta]^4 + 
        4*MZ^4*\[Beta]^4 - 4*MW^4*\[Beta]^5 + 7*MW^2*MZ^2*\[Beta]^5 - 
        3*MZ^4*\[Beta]^5 + (-1 + \[Beta])*
         (MW^2*MZ^2*(-8 + 5*\[Beta] + 17*\[Beta]^2 + 5*\[Beta]^3 - 
            7*\[Beta]^4 - 8*\[Beta]^5) + 4*MW^4*(4 - \[Beta] - 4*\[Beta]^2 - 
            \[Beta]^3 + \[Beta]^4 + \[Beta]^5) + 
          MZ^4*(1 - \[Beta] - 2*\[Beta]^2 - \[Beta]^3 + 3*\[Beta]^4 + 
            4*\[Beta]^5))*Cos[\[Theta]] - 
        \[Beta]*(MW^2*MZ^2*(-7 + 17*\[Beta]^2 - 8*\[Beta]^4) + 
          4*MW^4*(3 - 3*\[Beta]^2 + \[Beta]^4) + MZ^4*(1 - 5*\[Beta]^2 + 
            4*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0, 
     (GF^2*MW^4*(48*MW^4 - 24*MW^2*MZ^2 + 3*MZ^4 - 24*MW^4*\[Beta] + 
        22*MW^2*MZ^2*\[Beta] - 4*MZ^4*\[Beta] - 72*MW^4*\[Beta]^2 + 
        48*MW^2*MZ^2*\[Beta]^2 + 24*MW^4*\[Beta]^3 - 4*MW^2*MZ^2*\[Beta]^3 - 
        6*MZ^4*\[Beta]^3 + 48*MW^4*\[Beta]^4 - 72*MW^2*MZ^2*\[Beta]^4 + 
        21*MZ^4*\[Beta]^4 - 10*MW^2*MZ^2*\[Beta]^5 + 10*MZ^4*\[Beta]^5 - 
        24*MW^4*\[Beta]^6 + 48*MW^2*MZ^2*\[Beta]^6 - 24*MZ^4*\[Beta]^6 + 
        (MW^2*MZ^2*(32 - 41*\[Beta] - 128*\[Beta]^2 + 134*\[Beta]^3 + 
            96*\[Beta]^4 - 97*\[Beta]^5) + 4*MW^4*(-16 + 13*\[Beta] + 
            32*\[Beta]^2 - 27*\[Beta]^3 - 16*\[Beta]^4 + 14*\[Beta]^5) + 
          MZ^4*(-4 + 7*\[Beta] + 32*\[Beta]^2 - 48*\[Beta]^3 - 28*\[Beta]^4 + 
            41*\[Beta]^5))*Cos[\[Theta]] + 
        (MZ^4*(1 - 4*\[Beta] - 2*\[Beta]^3 + 7*\[Beta]^4 + 6*\[Beta]^5 - 
            8*\[Beta]^6) - 8*MW^4*(-2 + 5*\[Beta] + 3*\[Beta]^2 - 
            5*\[Beta]^3 - 2*\[Beta]^4 + \[Beta]^6) + 2*MW^2*MZ^2*
           (-4 + 13*\[Beta] + 8*\[Beta]^2 - 14*\[Beta]^3 - 12*\[Beta]^4 - 
            3*\[Beta]^5 + 8*\[Beta]^6))*Cos[2*\[Theta]] + 
        12*MW^4*\[Beta]*Cos[3*\[Theta]] - 7*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] + MZ^4*\[Beta]*Cos[3*\[Theta]] - 
        20*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 26*MW^2*MZ^2*\[Beta]^3*
         Cos[3*\[Theta]] - 8*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 
        8*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 15*MW^2*MZ^2*\[Beta]^5*
         Cos[3*\[Theta]] + 7*MZ^4*\[Beta]^5*Cos[3*\[Theta]]))/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 - 
        2*\[Beta]*Cos[\[Theta]])), 0}, 
    {-((Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*(16*MW^4 - 8*MW^2*MZ^2 + 
         MZ^4 + 8*MW^4*\[Beta] - 2*MW^2*MZ^2*\[Beta] - 40*MW^4*\[Beta]^2 + 
         26*MW^2*MZ^2*\[Beta]^2 - 2*MZ^4*\[Beta]^2 - 32*MW^4*\[Beta]^3 - 
         42*MW^2*MZ^2*\[Beta]^3 + 38*MZ^4*\[Beta]^3 + 40*MW^4*\[Beta]^4 - 
         72*MW^2*MZ^2*\[Beta]^4 + 27*MZ^4*\[Beta]^4 + 104*MW^4*\[Beta]^5 - 
         142*MW^2*MZ^2*\[Beta]^5 + 44*MZ^4*\[Beta]^5 + 16*MW^4*\[Beta]^6 - 
         26*MW^2*MZ^2*\[Beta]^6 + 10*MZ^4*\[Beta]^6 - 48*MW^4*\[Beta]^7 + 
         90*MW^2*MZ^2*\[Beta]^7 - 42*MZ^4*\[Beta]^7 + 
         (2*MW^2*MZ^2*(4 + 3*\[Beta] - 26*\[Beta]^2 - \[Beta]^3 + 
             156*\[Beta]^4 + 45*\[Beta]^5 - 38*\[Beta]^6 + \[Beta]^7 - 
             24*\[Beta]^8) + 8*MW^4*(-2 - 3*\[Beta] + 11*\[Beta]^2 + 
             2*\[Beta]^3 - 24*\[Beta]^4 - 7*\[Beta]^5 + 4*\[Beta]^6 + 
             3*\[Beta]^8) + MZ^4*(-1 - 5*\[Beta]^2 - 10*\[Beta]^3 - 
             132*\[Beta]^4 - 36*\[Beta]^5 + 44*\[Beta]^6 - 2*\[Beta]^7 + 
             24*\[Beta]^8))*Cos[\[Theta]] + 
         (MZ^4*(3 - 10*\[Beta]^2 + 24*\[Beta]^3 + 17*\[Beta]^4 + 
             64*\[Beta]^5 + 2*\[Beta]^6 - 48*\[Beta]^7) - 
           8*MW^4*(-6 - 8*\[Beta] + 5*\[Beta]^2 + 14*\[Beta]^3 - 
             3*\[Beta]^4 - 16*\[Beta]^5 + 6*\[Beta]^7) + 
           2*MW^2*MZ^2*(-12 - 8*\[Beta] + 25*\[Beta]^2 + 24*\[Beta]^3 - 
             20*\[Beta]^4 - 96*\[Beta]^5 - \[Beta]^6 + 48*\[Beta]^7))*
          Cos[2*\[Theta]] - 48*MW^4*Cos[3*\[Theta]] + 
         24*MW^2*MZ^2*Cos[3*\[Theta]] - 3*MZ^4*Cos[3*\[Theta]] + 
         112*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         88*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 136*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 48*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         24*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]])/
       ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)), 0, 
     (GF^2*MW^4*(112*MW^4 - 56*MW^2*MZ^2 + 7*MZ^4 + 64*MW^4*\[Beta] - 
        16*MW^2*MZ^2*\[Beta] - 56*MW^4*\[Beta]^2 + 96*MW^2*MZ^2*\[Beta]^2 - 
        18*MZ^4*\[Beta]^2 - 384*MW^4*\[Beta]^3 + 432*MW^2*MZ^2*\[Beta]^3 - 
        144*MZ^4*\[Beta]^3 + 120*MW^4*\[Beta]^4 - 224*MW^2*MZ^2*\[Beta]^4 + 
        103*MZ^4*\[Beta]^4 + 320*MW^4*\[Beta]^5 - 368*MW^2*MZ^2*\[Beta]^5 + 
        96*MZ^4*\[Beta]^5 - 112*MW^4*\[Beta]^6 + 192*MW^2*MZ^2*\[Beta]^6 - 
        104*MZ^4*\[Beta]^6 - 48*MW^2*MZ^2*\[Beta]^7 + 48*MZ^4*\[Beta]^7 - 
        40*MW^4*\[Beta]^8 + 104*MW^2*MZ^2*\[Beta]^8 - 64*MZ^4*\[Beta]^8 - 
        24*MW^4*\[Beta]^10 + 48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 + 
        4*(4*MW^4*(-4 - 4*\[Beta] + 28*\[Beta]^2 + 7*\[Beta]^3 - 
            4*\[Beta]^4 - 17*\[Beta]^5 - 16*\[Beta]^6 + 15*\[Beta]^7 + 
            3*\[Beta]^9) - 4*MW^2*MZ^2*(-2 - \[Beta] + 29*\[Beta]^2 - 
            6*\[Beta]^3 + 4*\[Beta]^4 - 21*\[Beta]^5 - 31*\[Beta]^6 + 
            30*\[Beta]^7 + 6*\[Beta]^9) + MZ^4*(-1 + 30*\[Beta]^2 - 
            30*\[Beta]^3 + 27*\[Beta]^4 - 22*\[Beta]^5 - 56*\[Beta]^6 + 
            60*\[Beta]^7 + 12*\[Beta]^9))*Cos[\[Theta]] + 
        8*\[Beta]*(MZ^4*\[Beta]*(3 - 22*\[Beta] + 37*\[Beta]^2 + 
            20*\[Beta]^3 - 22*\[Beta]^4 + 2*\[Beta]^5 - 11*\[Beta]^6 + 
            3*\[Beta]^8) + MW^2*MZ^2*(-6 + 13*\[Beta] + 82*\[Beta]^2 - 
            85*\[Beta]^3 - 74*\[Beta]^4 + 37*\[Beta]^5 - 2*\[Beta]^6 + 
            25*\[Beta]^7 - 6*\[Beta]^9) + MW^4*(24 - 25*\[Beta] - 
            80*\[Beta]^2 + 50*\[Beta]^3 + 56*\[Beta]^4 - 14*\[Beta]^5 - 
            14*\[Beta]^7 + 3*\[Beta]^9))*Cos[2*\[Theta]] - 
        192*MW^4*Cos[3*\[Theta]] + 96*MW^2*MZ^2*Cos[3*\[Theta]] - 
        12*MZ^4*Cos[3*\[Theta]] - 192*MW^4*\[Beta]*Cos[3*\[Theta]] + 
        48*MW^2*MZ^2*\[Beta]*Cos[3*\[Theta]] + 320*MW^4*\[Beta]^2*
         Cos[3*\[Theta]] - 304*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
        56*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 400*MW^4*\[Beta]^3*
         Cos[3*\[Theta]] - 160*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] - 
        72*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 192*MW^4*\[Beta]^4*
         Cos[3*\[Theta]] + 192*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
        28*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 496*MW^4*\[Beta]^5*
         Cos[3*\[Theta]] + 624*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] - 
        168*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 16*MW^2*MZ^2*\[Beta]^6*
         Cos[3*\[Theta]] - 16*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 
        272*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 480*MW^2*MZ^2*\[Beta]^7*
         Cos[3*\[Theta]] + 208*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 
        48*MW^4*\[Beta]^9*Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^9*
         Cos[3*\[Theta]] - 48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 
        144*MW^4*Cos[4*\[Theta]] - 72*MW^2*MZ^2*Cos[4*\[Theta]] + 
        9*MZ^4*Cos[4*\[Theta]] - 384*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
        312*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 54*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 376*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
        504*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 161*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 160*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 
        280*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] - 120*MZ^4*\[Beta]^6*
         Cos[4*\[Theta]] + 24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 
        48*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*
         Cos[4*\[Theta]]))/(4*Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*(-1 + \[Beta]^2)*(32*MW^4 - 16*MW^2*MZ^2 + 2*MZ^4 + 
        24*MW^4*\[Beta] - 6*MW^2*MZ^2*\[Beta] - 32*MW^4*\[Beta]^2 + 
        38*MW^2*MZ^2*\[Beta]^2 - 5*MZ^4*\[Beta]^2 - 24*MW^4*\[Beta]^3 + 
        36*MW^2*MZ^2*\[Beta]^3 - 6*MZ^4*\[Beta]^3 + 16*MW^4*\[Beta]^4 - 
        42*MW^2*MZ^2*\[Beta]^4 + 25*MZ^4*\[Beta]^4 - 6*MW^2*MZ^2*\[Beta]^5 + 
        6*MZ^4*\[Beta]^5 + 8*MW^4*\[Beta]^6 - 16*MW^2*MZ^2*\[Beta]^6 + 
        8*MZ^4*\[Beta]^6 - 2*(4*MW^4*(12 + 5*\[Beta] - 6*\[Beta]^2 - 
            5*\[Beta]^3 + 4*\[Beta]^5) + MZ^4*(3 - 9*\[Beta]^2 + 
            3*\[Beta]^3 + 6*\[Beta]^4 + 17*\[Beta]^5) - 
          MW^2*MZ^2*(24 + 5*\[Beta] - 42*\[Beta]^2 - 18*\[Beta]^3 + 
            6*\[Beta]^4 + 33*\[Beta]^5))*Cos[\[Theta]] + 
        (8*MW^4*(6 - 5*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (12 - 27*\[Beta]^2 + 17*\[Beta]^4) + MZ^4*(3 - 11*\[Beta]^2 + 
            18*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (Sqrt[3]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*Sqrt[2/3]*GF^2*MW^4*Sqrt[1 - \[Beta]^2]*
       (2*(MZ^4*(1 + 2*\[Beta]^2 + \[Beta]^3 + 7*\[Beta]^4 - \[Beta]^5 - 
            4*\[Beta]^6) - 4*MW^4*(-4 + \[Beta] - \[Beta]^3 - 4*\[Beta]^4 + 
            2*\[Beta]^6) + MW^2*MZ^2*(-8 + \[Beta] - 6*\[Beta]^3 - 
            20*\[Beta]^4 + \[Beta]^5 + 12*\[Beta]^6)) + 
        (8*MW^4*(-2 + 9*\[Beta] - \[Beta]^2 - 20*\[Beta]^3 + 7*\[Beta]^5 + 
            \[Beta]^6) - 2*MW^2*MZ^2*(-4 + 9*\[Beta] + 2*\[Beta]^2 - 
            97*\[Beta]^3 + 6*\[Beta]^4 + 39*\[Beta]^5 + 8*\[Beta]^6 + 
            \[Beta]^7) + MZ^4*(-1 + 4*\[Beta]^2 - 50*\[Beta]^3 + 
            9*\[Beta]^4 + 24*\[Beta]^5 + 8*\[Beta]^6 + 2*\[Beta]^7))*
         Cos[\[Theta]] - (8*MW^4*(18 + 5*\[Beta] - 22*\[Beta]^2 - 
            5*\[Beta]^3 + 6*\[Beta]^4 + 4*\[Beta]^5) - 
          2*MW^2*MZ^2*(36 + 5*\[Beta] - 98*\[Beta]^2 - 18*\[Beta]^3 + 
            28*\[Beta]^4 + 33*\[Beta]^5 + 2*\[Beta]^6) + 
          MZ^4*(9 - 38*\[Beta]^2 + 6*\[Beta]^3 + 13*\[Beta]^4 + 
            34*\[Beta]^5 + 4*\[Beta]^6))*Cos[\[Theta]]^2 + 
        2*(8*MW^4*(6 - 5*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
           (12 - 27*\[Beta]^2 + 17*\[Beta]^4) + MZ^4*(3 - 11*\[Beta]^2 + 
            18*\[Beta]^4))*Cos[\[Theta]]^3)*Sin[\[Theta]])/
      ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^4*(272*MW^4 - 136*MW^2*MZ^2 + 17*MZ^4 - 192*MW^4*\[Beta] + 
        48*MW^2*MZ^2*\[Beta] + 296*MW^4*\[Beta]^2 - 24*MW^2*MZ^2*\[Beta]^2 - 
        30*MZ^4*\[Beta]^2 + 1152*MW^4*\[Beta]^3 - 1296*MW^2*MZ^2*\[Beta]^3 + 
        432*MZ^4*\[Beta]^3 - 360*MW^4*\[Beta]^4 + 560*MW^2*MZ^2*\[Beta]^4 - 
        175*MZ^4*\[Beta]^4 - 960*MW^4*\[Beta]^5 + 1104*MW^2*MZ^2*\[Beta]^5 - 
        288*MZ^4*\[Beta]^5 + 208*MW^4*\[Beta]^6 - 456*MW^2*MZ^2*\[Beta]^6 + 
        248*MZ^4*\[Beta]^6 + 144*MW^2*MZ^2*\[Beta]^7 - 144*MZ^4*\[Beta]^7 + 
        88*MW^4*\[Beta]^8 - 152*MW^2*MZ^2*\[Beta]^8 + 64*MZ^4*\[Beta]^8 - 
        24*MW^4*\[Beta]^10 + 48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 + 
        4*(4*MW^4*(12 + 10*\[Beta] - 84*\[Beta]^2 - 25*\[Beta]^3 + 
            12*\[Beta]^4 + 41*\[Beta]^5 + 48*\[Beta]^6 - 33*\[Beta]^7 + 
            3*\[Beta]^9) - 2*MW^2*MZ^2*(12 + 5*\[Beta] - 174*\[Beta]^2 - 
            3*\[Beta]^3 - 24*\[Beta]^4 + 87*\[Beta]^5 + 186*\[Beta]^6 - 
            117*\[Beta]^7 + 12*\[Beta]^9) + MZ^4*(3 - 90*\[Beta]^2 + 
            36*\[Beta]^3 - 81*\[Beta]^4 + 34*\[Beta]^5 + 168*\[Beta]^6 - 
            102*\[Beta]^7 + 12*\[Beta]^9))*Cos[\[Theta]] + 
        8*(MW^2*MZ^2*(24 + 18*\[Beta] - 43*\[Beta]^2 - 246*\[Beta]^3 + 
            91*\[Beta]^4 + 222*\[Beta]^5 - 43*\[Beta]^6 + 6*\[Beta]^7 - 
            7*\[Beta]^8 - 6*\[Beta]^10) + MW^4*(-48 - 72*\[Beta] + 
            31*\[Beta]^2 + 240*\[Beta]^3 - 62*\[Beta]^4 - 168*\[Beta]^5 + 
            26*\[Beta]^6 + 2*\[Beta]^8 + 3*\[Beta]^10) + 
          MZ^4*(-3 + 6*\[Beta]^2 + 66*\[Beta]^3 - 40*\[Beta]^4 - 
            60*\[Beta]^5 + 19*\[Beta]^6 - 6*\[Beta]^7 + 5*\[Beta]^8 + 
            3*\[Beta]^10))*Cos[2*\[Theta]] + 576*MW^4*Cos[3*\[Theta]] - 
        288*MW^2*MZ^2*Cos[3*\[Theta]] + 36*MZ^4*Cos[3*\[Theta]] + 
        96*MW^4*\[Beta]*Cos[3*\[Theta]] - 24*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] - 960*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
        912*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 168*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 112*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 
        40*MW^2*MZ^2*\[Beta]^3*Cos[3*\[Theta]] + 48*MZ^4*\[Beta]^3*
         Cos[3*\[Theta]] + 576*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
        576*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] + 112*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 
        264*MW^2*MZ^2*\[Beta]^5*Cos[3*\[Theta]] + 120*MZ^4*\[Beta]^5*
         Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
        48*MZ^4*\[Beta]^6*Cos[3*\[Theta]] + 16*MW^4*\[Beta]^7*
         Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] - 
        40*MZ^4*\[Beta]^7*Cos[3*\[Theta]] - 48*MW^4*\[Beta]^9*
         Cos[3*\[Theta]] + 96*MW^2*MZ^2*\[Beta]^9*Cos[3*\[Theta]] - 
        48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] - 144*MW^4*Cos[4*\[Theta]] + 
        72*MW^2*MZ^2*Cos[4*\[Theta]] - 9*MZ^4*Cos[4*\[Theta]] + 
        96*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 30*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        40*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 120*MW^2*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 65*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        32*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 32*MW^2*MZ^2*\[Beta]^6*
         Cos[4*\[Theta]] + 24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 
        48*MW^2*MZ^2*\[Beta]^8*Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*
         Cos[4*\[Theta]]))/(12*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 - 2*\[Beta]*Cos[\[Theta]])^2)}}


==> anc/Diboson_Rmat/ee_zz/AEFT.dat <==
AEFTtab = {{cWWW, 0}, {cpDC, (4*Sqrt[2]*GF*(-32*MW^8 + 48*MW^6*MZ^2 - 
        36*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpWB, (32*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
        30*MW^2*MZ^4 + 9*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^2*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpe, (128*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^2*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpl1, (16*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (9*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1, (8*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
        84*MW^2*MZ^6 + 19*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2, (8*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        72*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221, (-8*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        72*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
    {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
    {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
    {cpDC^2, -1/9*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 
         7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
          Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
        10*MW^2*MZ^4 + 9*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpe, (-64*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (9*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpDC, (4*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 
        19*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpDC, (4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpDC, (4*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpWB^2, (64*MW^2*(MW - MZ)*(MW + MZ)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpe*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpl1*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 44*MW^4*MZ^2 + 
        38*MW^2*MZ^4 - 11*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
        30*MW^2*MZ^4 - 9*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
        30*MW^2*MZ^4 + 9*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpe^2, (-64*(MW^2 - MZ^2)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
    {c3pl1*cpe, (128*(MW^2 - MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpe, (128*(MW^2 - MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpe, (128*(-MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpl1^2, (-16*(-2*MW^2 + MZ^2)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpl1, (16*(2*MW^2 - 3*MZ^2)*(-2*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpl1, (-16*(-2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpl1, (16*(-2*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1^2, (-4*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
        25*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*c3pl2, (-8*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
        84*MW^2*MZ^6 + 19*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cll1221, (8*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
        84*MW^2*MZ^6 + 19*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2^2, (-4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cll1221, (8*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
        72*MW^2*MZ^6 + 17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221^2, (-4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(9*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}


==> anc/Diboson_Rmat/ee_zz/ASM.dat <==
ASM = (-8*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
      17*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
      \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
      \[Beta]^4*Cos[4*\[Theta]]))/
    (9*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)


==> anc/Diboson_Rmat/ee_zz/RmatrixSM.dat <==
RmatrixSM = 
   {{(((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
             (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
             (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
             (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
             (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(Sqrt[2]*MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (-Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))^2)/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4}, 
    {(((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + 
                s)))^(3/2)*Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*
           (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((-4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
            (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
             (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(2*MZ^2 - s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^4*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))*
        ((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
            (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (4*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s))])/(MZ^2*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     (((GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-2*MW^2 + MZ^2)^2*Sqrt[s]*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*
        (-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))) + 
       ((4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
             Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
          (MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) - (4*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
           (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)]))/(MZ^3*(-2*MZ^2 + s + 
            (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])))*((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
         (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)]))))/4, 
     ((-((Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))) + (Sqrt[2]*GF*(-2*MW^2 + MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
           Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
          (MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*
                t))/Sqrt[s*(-4*MZ^2 + s)])))^2 + 
       ((-2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/
              (s*(-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
          (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
             Sqrt[s*(-4*MZ^2 + s)])) + (2*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
           (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
           Csc[\[Theta]/2]^2)/(MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*
              (-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])))^2)/4}}


==> anc/Diboson_Rmat/ee_zz/aitildeEFT.dat <==
aiTildeEFTtab = 
   {{{cWWW, 0}, {cpDC, (4*GF*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         7*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (128*GF*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (-16*GF*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (8*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
         32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
     {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, ((24*MW^4*MZ^4 - 15*MZ^8 - 48*MW^4*MZ^4*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(8*MW^4 - 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Sqrt[2]*Lambda^4*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 + 6*MW^2*MZ^4 - 
         7*MZ^6 - 8*MW^4*MZ^2*\[Beta]^2 - 12*MW^2*MZ^4*\[Beta]^2 + 
         14*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*\[Beta]^4 + 
         18*MW^2*MZ^4*\[Beta]^4 - 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-2*(8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
         26*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         72*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-32*MW^2*(-MW^2 + MZ^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 
         8*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 12*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 - (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-4*MW^2 + 3*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpe*cpWB, 
      (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 5*MZ^6 - 8*MW^4*MZ^2*\[Beta]^2 + 
         20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 + 
         12*MW^4*MZ^2*\[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 
         15*MZ^6*\[Beta]^4 + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
           11*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 - 
         24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 - 
         24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (-64*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (-64*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (8*MZ*(-2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
         14*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         48*MW^2*MZ^6*\[Beta]^4 + 21*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, 0}, 
     {cpDC, (GF*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8 + 
         384*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         432*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         192*MW^6*MZ^2*\[Beta]^4 - 144*MW^2*MZ^6*\[Beta]^4 + 
         68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 144*MW^6*MZ^2*\[Beta]^6 + 
         108*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
         4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[2]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (64*Sqrt[2]*GF*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (8*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/3*(Sqrt[2]*GF*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
          84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 1344*MW^6*MZ^2*
           \[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
          228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 448*MW^6*MZ^2*\[Beta]^4 - 
          576*MW^4*MZ^4*\[Beta]^4 + 336*MW^2*MZ^6*\[Beta]^4 - 
          76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 336*MW^6*MZ^2*\[Beta]^6 + 
          432*MW^4*MZ^4*\[Beta]^6 - 252*MW^2*MZ^6*\[Beta]^6 + 
          57*MZ^8*\[Beta]^6 + 4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 128*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/3*(Sqrt[2]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*
           \[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
          204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
          480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
          68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
          360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
          51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 256*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
     {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
     {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, (-32*MW^8 + 40*MW^4*MZ^4 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        480*MW^4*MZ^4*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        160*MW^4*MZ^4*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        120*MW^4*MZ^4*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(24*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 9*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         10*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 
        19*MZ^8 - 384*MW^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^2 - 
        96*MW^4*MZ^4*\[Beta]^2 - 480*MW^2*MZ^6*\[Beta]^2 + 
        228*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 256*MW^6*MZ^2*\[Beta]^4 + 
        32*MW^4*MZ^4*\[Beta]^4 + 160*MW^2*MZ^6*\[Beta]^4 - 
        76*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 192*MW^6*MZ^2*\[Beta]^6 - 
        24*MW^4*MZ^4*\[Beta]^6 - 120*MW^2*MZ^6*\[Beta]^6 + 
        57*MZ^8*\[Beta]^6 + 4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 24*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        64*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        19*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
        432*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        192*MW^6*MZ^2*\[Beta]^4 + 144*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 144*MW^6*MZ^2*\[Beta]^6 - 
        108*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 224*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        432*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        192*MW^6*MZ^2*\[Beta]^4 - 144*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 144*MW^6*MZ^2*\[Beta]^6 + 
        108*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
        4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 12*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 144*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 48*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 36*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 + 
         4*MZ^2*(-4*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         32*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         12*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 44*MW^4*MZ^2 + 
         38*MW^2*MZ^4 - 11*MZ^6 - 192*MW^6*\[Beta]^2 + 
         528*MW^4*MZ^2*\[Beta]^2 - 456*MW^2*MZ^4*\[Beta]^2 + 
         132*MZ^6*\[Beta]^2 + 64*MW^6*\[Beta]^4 - 176*MW^4*MZ^2*\[Beta]^4 + 
         152*MW^2*MZ^4*\[Beta]^4 - 44*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         132*MW^4*MZ^2*\[Beta]^6 - 114*MW^2*MZ^4*\[Beta]^6 + 
         33*MZ^6*\[Beta]^6 + 4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 80*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 132*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 114*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         33*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 44*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         38*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 11*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (32*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*(1 + 17*\[Beta]^2 + 
         \[Beta]^4 + \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] - 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]]))/(3*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (-8*(-2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpl1, 
      (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-32*MW^8 + 128*MW^6*MZ^2 - 184*MW^4*MZ^4 + 112*MW^2*MZ^6 - 
        25*MZ^8 + 384*MW^8*\[Beta]^2 - 1536*MW^6*MZ^2*\[Beta]^2 + 
        2208*MW^4*MZ^4*\[Beta]^2 - 1344*MW^2*MZ^6*\[Beta]^2 + 
        300*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 512*MW^6*MZ^2*\[Beta]^4 - 
        736*MW^4*MZ^4*\[Beta]^4 + 448*MW^2*MZ^6*\[Beta]^4 - 
        100*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
        552*MW^4*MZ^4*\[Beta]^6 - 336*MW^2*MZ^6*\[Beta]^6 + 
        75*MZ^8*\[Beta]^6 + 4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 128*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 56*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 552*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 75*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        128*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        25*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 84*MW^2*MZ^6 - 
        19*MZ^8 + 384*MW^8*\[Beta]^2 - 1344*MW^6*MZ^2*\[Beta]^2 + 
        1728*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
        228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 448*MW^6*MZ^2*\[Beta]^4 - 
        576*MW^4*MZ^4*\[Beta]^4 + 336*MW^2*MZ^6*\[Beta]^4 - 
        76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 336*MW^6*MZ^2*\[Beta]^6 + 
        432*MW^4*MZ^4*\[Beta]^6 - 252*MW^2*MZ^6*\[Beta]^6 + 
        57*MZ^8*\[Beta]^6 + 4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
          13*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, -1/3*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
         84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1344*MW^6*MZ^2*\[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 
         1008*MW^2*MZ^6*\[Beta]^2 + 228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         448*MW^6*MZ^2*\[Beta]^4 - 576*MW^4*MZ^4*\[Beta]^4 + 
         336*MW^2*MZ^6*\[Beta]^4 - 76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         336*MW^6*MZ^2*\[Beta]^6 + 432*MW^4*MZ^4*\[Beta]^6 - 
         252*MW^2*MZ^6*\[Beta]^6 + 57*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, -1/3*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, (2*Sqrt[2]*GF*(-32*MW^8 + 48*MW^6*MZ^2 - 
         36*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (64*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (8*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (4*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
         84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
     {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, -1/6*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 
         19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpWB, (-128*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 
         38*MW^2*MZ^4 + 11*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (-32*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpl1, 0}, {c3pl1*cpe, (64*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (64*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (64*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (-8*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
         25*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
         84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
         84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, 0}, 
     {cpDC, (4*GF*(-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
         32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 
         84*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         7*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (128*GF*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
         32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
     {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(-8*MW^4 + 5*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
         7*MZ^6 + 8*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 - 12*MW^4*MZ^2*\[Beta]^4 - 
         18*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
         26*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         72*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(-MW^2 + MZ^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 
         8*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 12*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-4*MW^2 + 3*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpe*cpWB, 
      (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*(-1 + 2*\[Beta]^2 - 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 5*MZ^6 - 8*MW^4*MZ^2*\[Beta]^2 + 
         20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 + 
         12*MW^4*MZ^2*\[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 
         15*MZ^6*\[Beta]^4 - (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
           11*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 38*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 - 
         24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 
         24*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
         14*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 
         54*MW^2*MZ^4*\[Beta]^4 - 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (32*MZ*(MW^2 - MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-64*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (-64*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (-64*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (2*(8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
         14*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         48*MW^2*MZ^6*\[Beta]^4 + 21*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 184*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (-4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (-4*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, 0}, 
     {cpDC, (GF*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 - 
         384*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
         432*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
         192*MW^6*MZ^2*\[Beta]^4 + 144*MW^2*MZ^6*\[Beta]^4 - 
         68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 144*MW^6*MZ^2*\[Beta]^6 - 
         108*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[6]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (4*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 - 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (16*Sqrt[2/3]*GF*(-MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (2*Sqrt[2/3]*GF*(-2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
         84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1344*MW^6*MZ^2*\[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 
         1008*MW^2*MZ^6*\[Beta]^2 + 228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         448*MW^6*MZ^2*\[Beta]^4 - 576*MW^4*MZ^4*\[Beta]^4 + 
         336*MW^2*MZ^6*\[Beta]^4 - 76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         336*MW^6*MZ^2*\[Beta]^6 + 432*MW^4*MZ^4*\[Beta]^6 - 
         252*MW^2*MZ^6*\[Beta]^6 + 57*MZ^8*\[Beta]^6 + 
         12*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/3*(Sqrt[2/3]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*
           \[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
          204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
          480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
          68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
          360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
          51*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 768*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
     {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
     {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 384*MW^8*\[Beta]^2 + 
        480*MW^4*MZ^4*\[Beta]^2 - 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        160*MW^4*MZ^4*\[Beta]^4 + 68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 
        120*MW^4*MZ^4*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(24*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 9*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 12*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         10*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (-8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cpDC*cpl1, -1/3*((-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
          12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
          \[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 
        19*MZ^8 + 384*MW^8*\[Beta]^2 - 768*MW^6*MZ^2*\[Beta]^2 + 
        96*MW^4*MZ^4*\[Beta]^2 + 480*MW^2*MZ^6*\[Beta]^2 - 
        228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 256*MW^6*MZ^2*\[Beta]^4 - 
        32*MW^4*MZ^4*\[Beta]^4 - 160*MW^2*MZ^6*\[Beta]^4 + 
        76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
        24*MW^4*MZ^4*\[Beta]^6 + 120*MW^2*MZ^6*\[Beta]^6 - 
        57*MZ^8*\[Beta]^6 + 12*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 24*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 57*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        64*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 40*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        19*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        432*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        192*MW^6*MZ^2*\[Beta]^4 - 144*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 144*MW^6*MZ^2*\[Beta]^6 + 
        108*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
        432*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        192*MW^6*MZ^2*\[Beta]^4 + 144*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 144*MW^6*MZ^2*\[Beta]^6 - 
        108*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
        12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 12*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 144*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 48*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 36*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 + 
         12*MZ^2*(4*MW^2 - 3*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         12*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 - 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 
         38*MW^2*MZ^4 + 11*MZ^6 + 192*MW^6*\[Beta]^2 - 
         528*MW^4*MZ^2*\[Beta]^2 + 456*MW^2*MZ^4*\[Beta]^2 - 
         132*MZ^6*\[Beta]^2 - 64*MW^6*\[Beta]^4 + 176*MW^4*MZ^2*\[Beta]^4 - 
         152*MW^2*MZ^4*\[Beta]^4 + 44*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         132*MW^4*MZ^2*\[Beta]^6 + 114*MW^2*MZ^4*\[Beta]^6 - 
         33*MZ^6*\[Beta]^6 + 12*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 240*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 120*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 132*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 114*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         33*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 44*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         38*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 11*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6 + 192*MW^6*\[Beta]^2 - 432*MW^4*MZ^2*
          \[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 108*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 144*MW^4*MZ^2*\[Beta]^4 - 
         120*MW^2*MZ^4*\[Beta]^4 + 36*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         108*MW^4*MZ^2*\[Beta]^6 + 90*MW^2*MZ^4*\[Beta]^6 - 
         27*MZ^6*\[Beta]^6 + 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 - 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (-8*(MW^2 - MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpl1, 0}, {c3pl1*cpe, (16*(MW^2 - MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {c3pl2*cpe, (16*(MW^2 - MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cll1221*cpe, (16*(-MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cpl1^2, (-2*(-2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (-2*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-2*(-2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cll1221*cpl1, (2*(-2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {c3pl1^2, (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
        112*MW^2*MZ^6 + 25*MZ^8 - 384*MW^8*\[Beta]^2 + 
        1536*MW^6*MZ^2*\[Beta]^2 - 2208*MW^4*MZ^4*\[Beta]^2 + 
        1344*MW^2*MZ^6*\[Beta]^2 - 300*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        512*MW^6*MZ^2*\[Beta]^4 + 736*MW^4*MZ^4*\[Beta]^4 - 
        448*MW^2*MZ^6*\[Beta]^4 + 100*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 
        384*MW^6*MZ^2*\[Beta]^6 - 552*MW^4*MZ^4*\[Beta]^6 + 
        336*MW^2*MZ^6*\[Beta]^6 - 75*MZ^8*\[Beta]^6 + 
        12*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 168*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 552*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 75*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        128*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 184*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 112*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        25*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
        19*MZ^8 - 384*MW^8*\[Beta]^2 + 1344*MW^6*MZ^2*\[Beta]^2 - 
        1728*MW^4*MZ^4*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
        228*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 448*MW^6*MZ^2*\[Beta]^4 + 
        576*MW^4*MZ^4*\[Beta]^4 - 336*MW^2*MZ^6*\[Beta]^4 + 
        76*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 336*MW^6*MZ^2*\[Beta]^6 - 
        432*MW^4*MZ^4*\[Beta]^6 + 252*MW^2*MZ^6*\[Beta]^6 - 
        57*MZ^8*\[Beta]^6 + 12*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
          13*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 19*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
        84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 
        1344*MW^6*MZ^2*\[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 
        1008*MW^2*MZ^6*\[Beta]^2 + 228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        448*MW^6*MZ^2*\[Beta]^4 - 576*MW^4*MZ^4*\[Beta]^4 + 
        336*MW^2*MZ^6*\[Beta]^4 - 76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        336*MW^6*MZ^2*\[Beta]^6 + 432*MW^4*MZ^4*\[Beta]^6 - 
        252*MW^2*MZ^6*\[Beta]^6 + 57*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 864*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 384*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 288*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 288*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 216*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
        72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
        864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
        288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
        216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 864*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 384*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 288*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 288*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 216*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}


==> anc/Diboson_Rmat/ee_zz/aitildeSM.dat <==
aiTildeSM = {(-4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       56*MW^2*MZ^6 + 15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 112*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
       168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
       (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
        (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
       2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
        (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
        Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
       120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
        Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (3*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (GF^2*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 17*MZ^8 + 
       384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
       1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
       204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
       480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
       68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
       360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
       51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
         15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
       (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
        (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
       256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
       120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
        Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
       360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
        Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
       32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
        Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
       72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
        Cos[4*\[Theta]]))/(3*MZ^4*(1 + \[Beta]^4 - 
        2*\[Beta]^2*Cos[2*\[Theta]])^2), 
    (-4*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
       17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
       2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (3*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       56*MW^2*MZ^6 + 15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 112*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
       168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
       (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
        (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
       2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
        (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
        Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
       120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
        Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (3*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    -1/3*(GF^2*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]]))/(Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}


==> anc/Diboson_Rmat/ee_zz/bitildeEFT.dat <==
biTildeEFTtab = 
   {{{cWWW, 0}, {cpDC, (4*GF*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         7*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (128*GF*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (-16*GF*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (8*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
         32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
     {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, ((24*MW^4*MZ^4 - 15*MZ^8 - 48*MW^4*MZ^4*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(8*MW^4 - 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Sqrt[2]*Lambda^4*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 + 6*MW^2*MZ^4 - 
         7*MZ^6 - 8*MW^4*MZ^2*\[Beta]^2 - 12*MW^2*MZ^4*\[Beta]^2 + 
         14*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*\[Beta]^4 + 
         18*MW^2*MZ^4*\[Beta]^4 - 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-2*(8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
         26*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         72*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-32*MW^2*(-MW^2 + MZ^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 
         8*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 12*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 - (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-4*MW^2 + 3*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 
         12*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 5*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpe*cpWB, 
      (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 5*MZ^6 - 8*MW^4*MZ^2*\[Beta]^2 + 
         20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 + 
         12*MW^4*MZ^2*\[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 
         15*MZ^6*\[Beta]^4 + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
           11*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 - 
         24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 - 
         24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (-64*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (-64*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (8*MZ*(-2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
         14*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         48*MW^2*MZ^6*\[Beta]^4 + 21*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, 0}, 
     {cpDC, (GF*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8 + 
         384*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         432*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         192*MW^6*MZ^2*\[Beta]^4 - 144*MW^2*MZ^6*\[Beta]^4 + 
         68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 144*MW^6*MZ^2*\[Beta]^6 + 
         108*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
         4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[2]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (64*Sqrt[2]*GF*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (8*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/3*(Sqrt[2]*GF*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
          84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 1344*MW^6*MZ^2*
           \[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
          228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 448*MW^6*MZ^2*\[Beta]^4 - 
          576*MW^4*MZ^4*\[Beta]^4 + 336*MW^2*MZ^6*\[Beta]^4 - 
          76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 336*MW^6*MZ^2*\[Beta]^6 + 
          432*MW^4*MZ^4*\[Beta]^6 - 252*MW^2*MZ^6*\[Beta]^6 + 
          57*MZ^8*\[Beta]^6 + 4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 128*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/3*(Sqrt[2]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*
           \[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
          204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
          480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
          68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
          360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
          51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 256*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
     {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
     {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, (-32*MW^8 + 40*MW^4*MZ^4 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        480*MW^4*MZ^4*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        160*MW^4*MZ^4*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        120*MW^4*MZ^4*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(24*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 9*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         10*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 
        19*MZ^8 - 384*MW^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^2 - 
        96*MW^4*MZ^4*\[Beta]^2 - 480*MW^2*MZ^6*\[Beta]^2 + 
        228*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 256*MW^6*MZ^2*\[Beta]^4 + 
        32*MW^4*MZ^4*\[Beta]^4 + 160*MW^2*MZ^6*\[Beta]^4 - 
        76*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 192*MW^6*MZ^2*\[Beta]^6 - 
        24*MW^4*MZ^4*\[Beta]^6 - 120*MW^2*MZ^6*\[Beta]^6 + 
        57*MZ^8*\[Beta]^6 + 4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 24*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        64*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        19*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
        432*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        192*MW^6*MZ^2*\[Beta]^4 + 144*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 144*MW^6*MZ^2*\[Beta]^6 - 
        108*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 224*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        432*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        192*MW^6*MZ^2*\[Beta]^4 - 144*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 144*MW^6*MZ^2*\[Beta]^6 + 
        108*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 - 
        4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 12*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 144*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 48*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 36*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 + 
         4*MZ^2*(-4*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         32*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         12*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 44*MW^4*MZ^2 + 
         38*MW^2*MZ^4 - 11*MZ^6 - 192*MW^6*\[Beta]^2 + 
         528*MW^4*MZ^2*\[Beta]^2 - 456*MW^2*MZ^4*\[Beta]^2 + 
         132*MZ^6*\[Beta]^2 + 64*MW^6*\[Beta]^4 - 176*MW^4*MZ^2*\[Beta]^4 + 
         152*MW^2*MZ^4*\[Beta]^4 - 44*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         132*MW^4*MZ^2*\[Beta]^6 - 114*MW^2*MZ^4*\[Beta]^6 + 
         33*MZ^6*\[Beta]^6 + 4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 80*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 132*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 114*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         33*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 44*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         38*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 11*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (32*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*(1 + 17*\[Beta]^2 + 
         \[Beta]^4 + \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] - 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]]))/(3*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (-8*(-2*MW^2 + MZ^2)^2*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpl1, 
      (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-32*MW^8 + 128*MW^6*MZ^2 - 184*MW^4*MZ^4 + 112*MW^2*MZ^6 - 
        25*MZ^8 + 384*MW^8*\[Beta]^2 - 1536*MW^6*MZ^2*\[Beta]^2 + 
        2208*MW^4*MZ^4*\[Beta]^2 - 1344*MW^2*MZ^6*\[Beta]^2 + 
        300*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 512*MW^6*MZ^2*\[Beta]^4 - 
        736*MW^4*MZ^4*\[Beta]^4 + 448*MW^2*MZ^6*\[Beta]^4 - 
        100*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 384*MW^6*MZ^2*\[Beta]^6 + 
        552*MW^4*MZ^4*\[Beta]^6 - 336*MW^2*MZ^6*\[Beta]^6 + 
        75*MZ^8*\[Beta]^6 + 4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 128*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 56*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 552*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 75*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        128*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        25*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 84*MW^2*MZ^6 - 
        19*MZ^8 + 384*MW^8*\[Beta]^2 - 1344*MW^6*MZ^2*\[Beta]^2 + 
        1728*MW^4*MZ^4*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
        228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 448*MW^6*MZ^2*\[Beta]^4 - 
        576*MW^4*MZ^4*\[Beta]^4 + 336*MW^2*MZ^6*\[Beta]^4 - 
        76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 336*MW^6*MZ^2*\[Beta]^6 + 
        432*MW^4*MZ^4*\[Beta]^6 - 252*MW^2*MZ^6*\[Beta]^6 + 
        57*MZ^8*\[Beta]^6 + 4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
          13*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, -1/3*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
         84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1344*MW^6*MZ^2*\[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 
         1008*MW^2*MZ^6*\[Beta]^2 + 228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         448*MW^6*MZ^2*\[Beta]^4 - 576*MW^4*MZ^4*\[Beta]^4 + 
         336*MW^2*MZ^6*\[Beta]^4 - 76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         336*MW^6*MZ^2*\[Beta]^6 + 432*MW^4*MZ^4*\[Beta]^6 - 
         252*MW^2*MZ^6*\[Beta]^6 + 57*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, -1/3*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, (2*Sqrt[2]*GF*(-32*MW^8 + 48*MW^6*MZ^2 - 
         36*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (64*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (8*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (4*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
         84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
     {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, -1/6*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 
         19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpWB, (-128*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 
         38*MW^2*MZ^4 + 11*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (-32*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpl1, 0}, {c3pl1*cpe, (64*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (64*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (64*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (-8*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(3*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
         25*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
         84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
         84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, 0}, 
     {cpDC, (4*GF*(-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
         32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
         30*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 
         84*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
         7*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (128*GF*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
         32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (8*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
     {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^4*(-8*MW^4 + 5*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
         7*MZ^6 + 8*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 - 12*MW^4*MZ^2*\[Beta]^4 - 
         18*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
         26*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         72*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-2*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 - 
         32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
         30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 
         84*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (32*MW^2*(-MW^2 + MZ^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 
         8*MW^2*MZ^2*\[Beta]^2 - 6*MZ^4*\[Beta]^2 - 12*MW^2*MZ^2*\[Beta]^4 + 
         9*MZ^4*\[Beta]^4 + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-4*MW^2 + 3*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         12*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpe*cpWB, 
      (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*(-1 + 2*\[Beta]^2 - 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 - 
         10*MW^2*MZ^4 + 5*MZ^6 - 8*MW^4*MZ^2*\[Beta]^2 + 
         20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 + 
         12*MW^4*MZ^2*\[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 
         15*MZ^6*\[Beta]^4 - (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
           11*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 38*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 - 
         24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
         14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 
         54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 
         24*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
         14*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 
         54*MW^2*MZ^4*\[Beta]^4 - 21*MZ^6*\[Beta]^4 + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (32*MZ*(MW^2 - MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, (-64*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpe, (-64*(MW^2 - MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpe, (-64*(-MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (2*(8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 - 
         16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
         14*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 
         48*MW^2*MZ^6*\[Beta]^4 + 21*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 184*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (-4*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 
         13*MZ^8 + 32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
         88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
         48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
         132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (-4*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
         15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
         64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
         112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
         96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
         168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(3*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
     {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
     {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
     {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
     {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
     {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
     {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
     {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {cll1221^2, 0}}, {{cWWW, 0}, 
     {cpDC, (GF*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 - 
         384*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
         432*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
         192*MW^6*MZ^2*\[Beta]^4 + 144*MW^2*MZ^6*\[Beta]^4 - 
         68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 144*MW^6*MZ^2*\[Beta]^6 - 
         108*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
         12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[6]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (4*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 - 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe, (16*Sqrt[2/3]*GF*(-MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1, (2*Sqrt[2/3]*GF*(-2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
         84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1344*MW^6*MZ^2*\[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 
         1008*MW^2*MZ^6*\[Beta]^2 + 228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         448*MW^6*MZ^2*\[Beta]^4 - 576*MW^4*MZ^4*\[Beta]^4 + 
         336*MW^2*MZ^6*\[Beta]^4 - 76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         336*MW^6*MZ^2*\[Beta]^6 + 432*MW^4*MZ^4*\[Beta]^6 - 
         252*MW^2*MZ^6*\[Beta]^6 + 57*MZ^8*\[Beta]^6 + 
         12*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
         1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
         864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
         384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
         288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
         288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
         216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
         12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/3*(Sqrt[2/3]*GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
          72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*
           \[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
          204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
          480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
          68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
          360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
          51*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 768*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
     {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
     {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpDC^2, (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 384*MW^8*\[Beta]^2 + 
        480*MW^4*MZ^4*\[Beta]^2 - 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        160*MW^4*MZ^4*\[Beta]^4 + 68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 
        120*MW^4*MZ^4*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        36*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        40*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(24*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 12*MW^4*MZ^2 + 
         10*MW^2*MZ^4 - 9*MZ^6 + 192*MW^6*\[Beta]^2 - 144*MW^4*MZ^2*
          \[Beta]^2 - 120*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 48*MW^4*MZ^2*\[Beta]^4 + 
         40*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         36*MW^4*MZ^2*\[Beta]^6 - 30*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 + 12*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         10*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpe, (-8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cpDC*cpl1, -1/3*((-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
          12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
          \[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 
        19*MZ^8 + 384*MW^8*\[Beta]^2 - 768*MW^6*MZ^2*\[Beta]^2 + 
        96*MW^4*MZ^4*\[Beta]^2 + 480*MW^2*MZ^6*\[Beta]^2 - 
        228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 256*MW^6*MZ^2*\[Beta]^4 - 
        32*MW^4*MZ^4*\[Beta]^4 - 160*MW^2*MZ^6*\[Beta]^4 + 
        76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 192*MW^6*MZ^2*\[Beta]^6 + 
        24*MW^4*MZ^4*\[Beta]^6 + 120*MW^2*MZ^6*\[Beta]^6 - 
        57*MZ^8*\[Beta]^6 + 12*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 24*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 57*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        64*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 40*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        19*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8 + 
        384*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        432*MW^2*MZ^6*\[Beta]^2 - 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        192*MW^6*MZ^2*\[Beta]^4 - 144*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 144*MW^6*MZ^2*\[Beta]^6 + 
        108*MW^2*MZ^6*\[Beta]^6 - 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 - 
        384*MW^8*\[Beta]^2 + 576*MW^6*MZ^2*\[Beta]^2 - 
        432*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        192*MW^6*MZ^2*\[Beta]^4 + 144*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 144*MW^6*MZ^2*\[Beta]^6 - 
        108*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 - 
        12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 144*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 108*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        36*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 12*MW^2*MZ^2 - 5*MZ^4 + 
         96*MW^4*\[Beta]^2 - 144*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 - 
         32*MW^4*\[Beta]^4 + 48*MW^2*MZ^2*\[Beta]^4 - 20*MZ^4*\[Beta]^4 + 
         24*MW^4*\[Beta]^6 - 36*MW^2*MZ^2*\[Beta]^6 + 15*MZ^4*\[Beta]^6 + 
         12*MZ^2*(4*MW^2 - 3*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 24*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         36*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 15*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 8*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         12*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 - 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpl1*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 
         38*MW^2*MZ^4 + 11*MZ^6 + 192*MW^6*\[Beta]^2 - 
         528*MW^4*MZ^2*\[Beta]^2 + 456*MW^2*MZ^4*\[Beta]^2 - 
         132*MZ^6*\[Beta]^2 - 64*MW^6*\[Beta]^4 + 176*MW^4*MZ^2*\[Beta]^4 - 
         152*MW^2*MZ^4*\[Beta]^4 + 44*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         132*MW^4*MZ^2*\[Beta]^6 + 114*MW^2*MZ^4*\[Beta]^6 - 
         33*MZ^6*\[Beta]^6 + 12*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 240*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 120*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 132*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 114*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         33*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 44*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         38*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 11*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
         30*MW^2*MZ^4 + 9*MZ^6 + 192*MW^6*\[Beta]^2 - 432*MW^4*MZ^2*
          \[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 108*MZ^6*\[Beta]^2 - 
         64*MW^6*\[Beta]^4 + 144*MW^4*MZ^2*\[Beta]^4 - 
         120*MW^2*MZ^4*\[Beta]^4 + 36*MZ^6*\[Beta]^4 + 48*MW^6*\[Beta]^6 - 
         108*MW^4*MZ^2*\[Beta]^6 + 90*MW^2*MZ^4*\[Beta]^6 - 
         27*MZ^6*\[Beta]^6 + 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
         30*MW^2*MZ^4 - 9*MZ^6 - 192*MW^6*\[Beta]^2 + 432*MW^4*MZ^2*
          \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 108*MZ^6*\[Beta]^2 + 
         64*MW^6*\[Beta]^4 - 144*MW^4*MZ^2*\[Beta]^4 + 
         120*MW^2*MZ^4*\[Beta]^4 - 36*MZ^6*\[Beta]^4 - 48*MW^6*\[Beta]^6 + 
         108*MW^4*MZ^2*\[Beta]^6 - 90*MW^2*MZ^4*\[Beta]^6 + 
         27*MZ^6*\[Beta]^6 - 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         288*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         48*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 108*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 90*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         27*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         30*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe^2, (-8*(MW^2 - MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpe*cpl1, 0}, {c3pl1*cpe, (16*(MW^2 - MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {c3pl2*cpe, (16*(MW^2 - MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cll1221*cpe, (16*(-MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cpl1^2, (-2*(-2*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpl1, (-2*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(3*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpl1, (-2*(-2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {cll1221*cpl1, (2*(-2*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (3*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}, {c3pl1^2, (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
        112*MW^2*MZ^6 + 25*MZ^8 - 384*MW^8*\[Beta]^2 + 
        1536*MW^6*MZ^2*\[Beta]^2 - 2208*MW^4*MZ^4*\[Beta]^2 + 
        1344*MW^2*MZ^6*\[Beta]^2 - 300*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 
        512*MW^6*MZ^2*\[Beta]^4 + 736*MW^4*MZ^4*\[Beta]^4 - 
        448*MW^2*MZ^6*\[Beta]^4 + 100*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 
        384*MW^6*MZ^2*\[Beta]^6 - 552*MW^4*MZ^4*\[Beta]^6 + 
        336*MW^2*MZ^6*\[Beta]^6 - 75*MZ^8*\[Beta]^6 + 
        12*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 168*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        96*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 552*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        336*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 75*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        128*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 184*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 112*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        25*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
        19*MZ^8 - 384*MW^8*\[Beta]^2 + 1344*MW^6*MZ^2*\[Beta]^2 - 
        1728*MW^4*MZ^4*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
        228*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 448*MW^6*MZ^2*\[Beta]^4 + 
        576*MW^4*MZ^4*\[Beta]^4 - 336*MW^2*MZ^6*\[Beta]^4 + 
        76*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 336*MW^6*MZ^2*\[Beta]^6 - 
        432*MW^4*MZ^4*\[Beta]^6 + 252*MW^2*MZ^6*\[Beta]^6 - 
        57*MZ^8*\[Beta]^6 + 12*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
          13*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 252*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 112*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 19*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
        84*MW^2*MZ^6 - 19*MZ^8 + 384*MW^8*\[Beta]^2 - 
        1344*MW^6*MZ^2*\[Beta]^2 + 1728*MW^4*MZ^4*\[Beta]^2 - 
        1008*MW^2*MZ^6*\[Beta]^2 + 228*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        448*MW^6*MZ^2*\[Beta]^4 - 576*MW^4*MZ^4*\[Beta]^4 + 
        336*MW^2*MZ^6*\[Beta]^4 - 76*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        336*MW^6*MZ^2*\[Beta]^6 + 432*MW^4*MZ^4*\[Beta]^6 - 
        252*MW^2*MZ^6*\[Beta]^6 + 57*MZ^8*\[Beta]^6 + 
        12*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 336*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        432*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 252*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 57*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        84*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 864*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 384*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 288*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 288*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 216*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
        72*MW^2*MZ^6 - 17*MZ^8 + 384*MW^8*\[Beta]^2 - 
        1152*MW^6*MZ^2*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^2 - 
        864*MW^2*MZ^6*\[Beta]^2 + 204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 
        384*MW^6*MZ^2*\[Beta]^4 - 480*MW^4*MZ^4*\[Beta]^4 + 
        288*MW^2*MZ^6*\[Beta]^4 - 68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 
        288*MW^6*MZ^2*\[Beta]^6 + 360*MW^4*MZ^4*\[Beta]^6 - 
        216*MW^2*MZ^6*\[Beta]^6 + 51*MZ^8*\[Beta]^6 + 
        12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(3*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8 - 384*MW^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^2 - 
        1440*MW^4*MZ^4*\[Beta]^2 + 864*MW^2*MZ^6*\[Beta]^2 - 
        204*MZ^8*\[Beta]^2 + 128*MW^8*\[Beta]^4 - 384*MW^6*MZ^2*\[Beta]^4 + 
        480*MW^4*MZ^4*\[Beta]^4 - 288*MW^2*MZ^6*\[Beta]^4 + 
        68*MZ^8*\[Beta]^4 - 96*MW^8*\[Beta]^6 + 288*MW^6*MZ^2*\[Beta]^6 - 
        360*MW^4*MZ^4*\[Beta]^6 + 216*MW^2*MZ^6*\[Beta]^6 - 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] - 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] + 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(6*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}


==> anc/Diboson_Rmat/ee_zz/bitildeSM.dat <==
biTildeSM = {(-4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       56*MW^2*MZ^6 + 15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 112*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
       168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 - 
       (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
        (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
       2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
        (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^8*\[Beta]^2*
        Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
       120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*
        Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (3*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (GF^2*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 17*MZ^8 + 
       384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
       1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
       204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
       480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
       68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
       360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
       51*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
         15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
       (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
        (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
       256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
       120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
        Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
       360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
        Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
       32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
        Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
       72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
        Cos[4*\[Theta]]))/(3*MZ^4*(1 + \[Beta]^4 - 
        2*\[Beta]^2*Cos[2*\[Theta]])^2), 
    (-4*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
       17*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
       2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (3*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
       56*MW^2*MZ^6 + 15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 
       144*MW^4*MZ^4*\[Beta]^2 + 112*MW^2*MZ^6*\[Beta]^2 - 
       30*MZ^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
       168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
       (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
        (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
       2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
        (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^8*\[Beta]^2*
        Cos[3*\[Theta]] + 96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
       120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*
        Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (3*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    -1/3*(GF^2*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
        17*MZ^8 + 384*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^2 + 
        1440*MW^4*MZ^4*\[Beta]^2 - 864*MW^2*MZ^6*\[Beta]^2 + 
        204*MZ^8*\[Beta]^2 - 128*MW^8*\[Beta]^4 + 384*MW^6*MZ^2*\[Beta]^4 - 
        480*MW^4*MZ^4*\[Beta]^4 + 288*MW^2*MZ^6*\[Beta]^4 - 
        68*MZ^8*\[Beta]^4 + 96*MW^8*\[Beta]^6 - 288*MW^6*MZ^2*\[Beta]^6 + 
        360*MW^4*MZ^4*\[Beta]^6 - 216*MW^2*MZ^6*\[Beta]^6 + 
        51*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
          15*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^8*\[Beta]^2*
         Cos[4*\[Theta]] + 288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
        360*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^6*\[Beta]^2*
         Cos[4*\[Theta]] - 51*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        32*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^4*
         Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]]))/(Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}


==> anc/Diboson_Rmat/ee_zz/cijtildeEFT.dat <==
cijTildeEFTtab = 
   {{{{cWWW, 0}, {cpDC, (GF*(-1 + \[Beta]^2)*(-32*MW^8 + 48*MW^6*MZ^2 - 
          36*MW^2*MZ^6 + 17*MZ^8 + 96*MW^8*\[Beta]^2 - 144*MW^6*MZ^2*
           \[Beta]^2 + 108*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 
          96*MW^8*\[Beta]^4 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 - 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 64*MW^6*MZ^2*Cos[3*\[Theta]] + 
          112*MW^2*MZ^6*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] - 
          64*MW^8*Cos[4*\[Theta]] + 96*MW^6*MZ^2*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6 + 
          48*MW^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^2 + 
          90*MW^2*MZ^4*\[Beta]^2 - 27*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          108*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 - 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^4*MZ^2*Cos[3*\[Theta]] + 72*MW^2*MZ^4*Cos[3*\[Theta]] - 
          28*MZ^6*Cos[3*\[Theta]] - 32*MW^6*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*Cos[4*\[Theta]] - 60*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 112*MW^6*MZ^2 + 
          144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8 - 96*MW^8*\[Beta]^2 + 
          336*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          252*MW^2*MZ^6*\[Beta]^2 - 57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          336*MW^6*MZ^2*\[Beta]^4 + 432*MW^4*MZ^4*\[Beta]^4 - 
          252*MW^2*MZ^6*\[Beta]^4 + 57*MZ^8*\[Beta]^4 + 
          4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 64*MW^6*MZ^2*Cos[3*\[Theta]] - 
          192*MW^4*MZ^4*Cos[3*\[Theta]] + 176*MW^2*MZ^6*Cos[3*\[Theta]] - 
          52*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          224*MW^6*MZ^2*Cos[4*\[Theta]] + 288*MW^4*MZ^4*Cos[4*\[Theta]] - 
          168*MW^2*MZ^6*Cos[4*\[Theta]] + 38*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 128*MW^6*MZ^2*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*Cos[3*\[Theta]] + 224*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, -((Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 128*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 224*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2))}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/8*((-1 + \[Beta]^2)*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 
           96*MW^8*\[Beta]^2 + 120*MW^4*MZ^4*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 
           96*MW^8*\[Beta]^4 - 120*MW^4*MZ^4*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^4*(8*MW^4 - 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^4*MZ^4*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 80*MW^4*MZ^4*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           40*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6 - 
          48*MW^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^2 + 30*MW^2*MZ^4*
           \[Beta]^2 - 27*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
          36*MW^4*MZ^2*\[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 + 4*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^4*MZ^2*Cos[3*\[Theta]] + 24*MW^2*MZ^4*Cos[3*\[Theta]] - 
          28*MZ^6*Cos[3*\[Theta]] + 32*MW^6*Cos[4*\[Theta]] - 
          24*MW^4*MZ^2*Cos[4*\[Theta]] - 20*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          12*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
          40*MW^2*MZ^6 - 19*MZ^8 - 96*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*
           \[Beta]^2 - 24*MW^4*MZ^4*\[Beta]^2 - 120*MW^2*MZ^6*\[Beta]^2 + 
          57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 192*MW^6*MZ^2*\[Beta]^4 + 
          24*MW^4*MZ^4*\[Beta]^4 + 120*MW^2*MZ^6*\[Beta]^4 - 
          57*MZ^8*\[Beta]^4 + 4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          32*MW^4*MZ^4*Cos[3*\[Theta]] - 96*MW^2*MZ^6*Cos[3*\[Theta]] + 
          52*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          128*MW^6*MZ^2*Cos[4*\[Theta]] + 16*MW^4*MZ^4*Cos[4*\[Theta]] + 
          80*MW^2*MZ^6*Cos[4*\[Theta]] - 38*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 64*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 8*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 19*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
          17*MZ^8 - 96*MW^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^2 - 
          108*MW^2*MZ^6*\[Beta]^2 + 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
          51*MZ^8*\[Beta]^4 + 4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          64*MW^6*MZ^2*Cos[3*\[Theta]] - 112*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          96*MW^6*MZ^2*Cos[4*\[Theta]] + 72*MW^2*MZ^6*Cos[4*\[Theta]] - 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (2*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-32*MW^8 + 48*MW^6*MZ^2 - 
          36*MW^2*MZ^6 + 17*MZ^8 + 96*MW^8*\[Beta]^2 - 144*MW^6*MZ^2*
           \[Beta]^2 + 108*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 
          96*MW^8*\[Beta]^4 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 - 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 64*MW^6*MZ^2*Cos[3*\[Theta]] + 
          112*MW^2*MZ^6*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] - 
          64*MW^8*Cos[4*\[Theta]] + 96*MW^6*MZ^2*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4 - 24*MW^4*\[Beta]^2 + 
          36*MW^2*MZ^2*\[Beta]^2 - 15*MZ^4*\[Beta]^2 + 24*MW^4*\[Beta]^4 - 
          36*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 + 
          4*MZ^2*(4*MW^2 - 3*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 16*MW^2*MZ^2*Cos[3*\[Theta]] - 
          12*MZ^4*Cos[3*\[Theta]] + 16*MW^4*Cos[4*\[Theta]] - 
          24*MW^2*MZ^2*Cos[4*\[Theta]] + 10*MZ^4*Cos[4*\[Theta]] + 
          8*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*(16*MW^6 - 44*MW^4*MZ^2 + 
          38*MW^2*MZ^4 - 11*MZ^6 - 48*MW^6*\[Beta]^2 + 132*MW^4*MZ^2*
           \[Beta]^2 - 114*MW^2*MZ^4*\[Beta]^2 + 33*MZ^6*\[Beta]^2 + 
          48*MW^6*\[Beta]^4 - 132*MW^4*MZ^2*\[Beta]^4 + 
          114*MW^2*MZ^4*\[Beta]^4 - 33*MZ^6*\[Beta]^4 + 
          4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^4*MZ^2*Cos[3*\[Theta]] - 40*MW^2*MZ^4*Cos[3*\[Theta]] + 
          20*MZ^6*Cos[3*\[Theta]] + 32*MW^6*Cos[4*\[Theta]] - 
          88*MW^4*MZ^2*Cos[4*\[Theta]] + 76*MW^2*MZ^4*Cos[4*\[Theta]] - 
          22*MZ^6*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          44*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 38*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 11*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6 - 
          48*MW^6*\[Beta]^2 + 108*MW^4*MZ^2*\[Beta]^2 - 
          90*MW^2*MZ^4*\[Beta]^2 + 27*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
          108*MW^4*MZ^2*\[Beta]^4 + 90*MW^2*MZ^4*\[Beta]^4 - 
          27*MZ^6*\[Beta]^4 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          28*MZ^6*Cos[3*\[Theta]] + 32*MW^6*Cos[4*\[Theta]] - 
          72*MW^4*MZ^2*Cos[4*\[Theta]] + 60*MW^2*MZ^4*Cos[4*\[Theta]] - 
          18*MZ^6*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          36*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 30*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6 + 
          48*MW^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^2 + 
          90*MW^2*MZ^4*\[Beta]^2 - 27*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          108*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 - 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^4*MZ^2*Cos[3*\[Theta]] + 72*MW^2*MZ^4*Cos[3*\[Theta]] - 
          28*MZ^6*Cos[3*\[Theta]] - 32*MW^6*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*Cos[4*\[Theta]] - 60*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-64*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(5 + 4*\[Beta]^2 + 
          \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*
         ((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*
         ((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-16*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-16*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-16*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (16*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/2*((-1 + \[Beta]^2)*(32*MW^8 - 128*MW^6*MZ^2 + 
           184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8 - 96*MW^8*\[Beta]^2 + 
           384*MW^6*MZ^2*\[Beta]^2 - 552*MW^4*MZ^4*\[Beta]^2 + 
           336*MW^2*MZ^6*\[Beta]^2 - 75*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           384*MW^6*MZ^2*\[Beta]^4 + 552*MW^4*MZ^4*\[Beta]^4 - 
           336*MW^2*MZ^6*\[Beta]^4 + 75*MZ^8*\[Beta]^4 - 
           4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
             112*MW^2*MZ^6 + 25*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] - 32*MW^4*MZ^4*Cos[3*\[Theta]] + 
           64*MW^2*MZ^6*Cos[3*\[Theta]] - 28*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 256*MW^6*MZ^2*Cos[4*\[Theta]] + 
           368*MW^4*MZ^4*Cos[4*\[Theta]] - 224*MW^2*MZ^6*Cos[4*\[Theta]] + 
           50*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           128*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           25*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, -(((-1 + \[Beta]^2)*(32*MW^8 - 112*MW^6*MZ^2 + 
           144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8 - 96*MW^8*\[Beta]^2 + 
           336*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           252*MW^2*MZ^6*\[Beta]^2 - 57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           336*MW^6*MZ^2*\[Beta]^4 + 432*MW^4*MZ^4*\[Beta]^4 - 
           252*MW^2*MZ^6*\[Beta]^4 + 57*MZ^8*\[Beta]^4 + 
           4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
             144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 64*MW^6*MZ^2*Cos[3*\[Theta]] - 
           192*MW^4*MZ^4*Cos[3*\[Theta]] + 176*MW^2*MZ^6*Cos[3*\[Theta]] - 
           52*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           224*MW^6*MZ^2*Cos[4*\[Theta]] + 288*MW^4*MZ^4*Cos[4*\[Theta]] - 
           168*MW^2*MZ^6*Cos[4*\[Theta]] + 38*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2))}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8 - 96*MW^8*\[Beta]^2 + 336*MW^6*MZ^2*
           \[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 252*MW^2*MZ^6*\[Beta]^2 - 
          57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 336*MW^6*MZ^2*\[Beta]^4 + 
          432*MW^4*MZ^4*\[Beta]^4 - 252*MW^2*MZ^6*\[Beta]^4 + 
          57*MZ^8*\[Beta]^4 + 4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          64*MW^6*MZ^2*Cos[3*\[Theta]] - 192*MW^4*MZ^4*Cos[3*\[Theta]] + 
          176*MW^2*MZ^6*Cos[3*\[Theta]] - 52*MZ^8*Cos[3*\[Theta]] + 
          64*MW^8*Cos[4*\[Theta]] - 224*MW^6*MZ^2*Cos[4*\[Theta]] + 
          288*MW^4*MZ^4*Cos[4*\[Theta]] - 168*MW^2*MZ^6*Cos[4*\[Theta]] + 
          38*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          112*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          19*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/2*((-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 128*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 224*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*
           \[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 216*MW^2*MZ^6*\[Beta]^2 - 
          51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 288*MW^6*MZ^2*\[Beta]^4 + 
          360*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
          51*MZ^8*\[Beta]^4 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
            15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*MZ^2*Cos[3*\[Theta]] - 288*MW^4*MZ^4*Cos[3*\[Theta]] + 
          224*MW^2*MZ^6*Cos[3*\[Theta]] - 60*MZ^8*Cos[3*\[Theta]] + 
          64*MW^8*Cos[4*\[Theta]] - 192*MW^6*MZ^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^4*Cos[4*\[Theta]] - 144*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/2*((-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*\[Beta]^2*
            (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 128*MW^6*MZ^2*Cos[3*\[Theta]] - 
           288*MW^4*MZ^4*Cos[3*\[Theta]] + 224*MW^2*MZ^6*Cos[3*\[Theta]] - 
           60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
           192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
           144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (GF*(-48*MW^6*MZ^2 + 84*MW^2*MZ^6 - 45*MZ^8 + 
          96*MW^6*MZ^2*\[Beta]^2 - 168*MW^2*MZ^6*\[Beta]^2 + 
          90*MZ^8*\[Beta]^2 + 16*MW^6*MZ^2*\[Beta]^4 - 28*MW^2*MZ^6*
           \[Beta]^4 + 15*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          21*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 - 12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 7*MZ^6*\[Beta]^4 - (16*MW^6 - 36*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 9*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          108*MW^4*MZ^2*Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (64*GF*(MW^2 - MZ^2)^3*(-1 + Cos[\[Theta]])*
         (1 + \[Beta]^2 + 2*Cos[\[Theta]])*(1 + \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-48*MW^6*MZ^2 + 144*MW^4*MZ^4 - 132*MW^2*MZ^6 + 
          39*MZ^8 + 96*MW^6*MZ^2*\[Beta]^2 - 288*MW^4*MZ^4*\[Beta]^2 + 
          264*MW^2*MZ^6*\[Beta]^2 - 78*MZ^8*\[Beta]^2 + 
          16*MW^6*MZ^2*\[Beta]^4 - 48*MW^4*MZ^4*\[Beta]^4 + 
          44*MW^2*MZ^6*\[Beta]^4 - 13*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*
           Cos[3*\[Theta]] - 432*MW^4*MZ^4*Cos[3*\[Theta]] + 
          252*MW^2*MZ^6*Cos[3*\[Theta]] - 57*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 
          45*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 
          45*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-72*MW^4*MZ^4 + 45*MZ^8 + 144*MW^4*MZ^4*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(4*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
          21*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 + 4*MW^4*MZ^2*\[Beta]^4 + 6*MW^2*MZ^4*\[Beta]^4 - 
          7*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 
            7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] + 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(1 + \[Beta]^2 + 
          2*Cos[\[Theta]])*(1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpl1, 
       (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((24*MW^4*MZ^4 - 72*MW^2*MZ^6 + 39*MZ^8 - 
          48*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
          78*MZ^8*\[Beta]^2 - 8*MW^4*MZ^4*\[Beta]^4 + 24*MW^2*MZ^6*
           \[Beta]^4 - 13*MZ^8*\[Beta]^4 - (32*MW^8 - 64*MW^6*MZ^2 + 
            8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 192*MW^6*MZ^2*Cos[3*\[Theta]] + 
          24*MW^4*MZ^4*Cos[3*\[Theta]] + 120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((48*MW^6*MZ^2 - 84*MW^2*MZ^6 + 45*MZ^8 - 
          96*MW^6*MZ^2*\[Beta]^2 + 168*MW^2*MZ^6*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 - 16*MW^6*MZ^2*\[Beta]^4 + 28*MW^2*MZ^6*
           \[Beta]^4 - 15*MZ^8*\[Beta]^4 - (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          144*MW^6*MZ^2*Cos[3*\[Theta]] + 108*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       ((-48*MW^6*MZ^2 + 84*MW^2*MZ^6 - 45*MZ^8 + 96*MW^6*MZ^2*\[Beta]^2 - 
          168*MW^2*MZ^6*\[Beta]^2 + 90*MZ^8*\[Beta]^2 + 
          16*MW^6*MZ^2*\[Beta]^4 - 28*MW^2*MZ^6*\[Beta]^4 + 
          15*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(-MW^2 + MZ^2)*(-12*MW^2*MZ^2 + 9*MZ^4 + 
          24*MW^2*MZ^2*\[Beta]^2 - 18*MZ^4*\[Beta]^2 + 
          4*MW^2*MZ^2*\[Beta]^4 - 3*MZ^4*\[Beta]^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-4*MW^2 + 3*MZ^2)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 24*MW^4*Cos[3*\[Theta]] + 36*MW^2*MZ^2*
           Cos[3*\[Theta]] - 15*MZ^4*Cos[3*\[Theta]] + 8*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         (1 + \[Beta]^2 + 2*Cos[\[Theta]])*(1 + \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 + \[Beta]^2 - 2*Cos[\[Theta]])*
         (-1 - \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 15*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 + 
          60*MW^2*MZ^4*\[Beta]^2 - 30*MZ^6*\[Beta]^2 - 
          4*MW^4*MZ^2*\[Beta]^4 + 10*MW^2*MZ^4*\[Beta]^4 - 5*MZ^6*\[Beta]^4 - 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 
            5*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 132*MW^4*MZ^2*Cos[3*\[Theta]] + 
          114*MW^2*MZ^4*Cos[3*\[Theta]] - 33*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 44*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 
          54*MW^2*MZ^4 + 21*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^4*\[Beta]^2 - 42*MZ^6*\[Beta]^2 - 
          12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*\[Beta]^4 - 
          7*MZ^6*\[Beta]^4 - (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 108*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 
          54*MW^2*MZ^4 + 21*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^4*\[Beta]^2 - 42*MZ^6*\[Beta]^2 - 
          12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*\[Beta]^4 - 
          7*MZ^6*\[Beta]^4 - (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 108*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (-64*(-MW^2 + MZ^2)^3*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (-64*(MW^2 - MZ^2)^3*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Cos[\[Theta]/2]^2*(1 + \[Beta]^2 - 2*Cos[\[Theta]])*
         (-1 - \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((24*MW^4*MZ^4 - 48*MW^2*MZ^6 + 21*MZ^8 - 
          48*MW^4*MZ^4*\[Beta]^2 + 96*MW^2*MZ^6*\[Beta]^2 - 
          42*MZ^8*\[Beta]^2 - 8*MW^4*MZ^4*\[Beta]^4 + 16*MW^2*MZ^6*
           \[Beta]^4 - 7*MZ^8*\[Beta]^4 + (32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
          552*MW^4*MZ^4*Cos[3*\[Theta]] + 336*MW^2*MZ^6*Cos[3*\[Theta]] - 
          75*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, ((-48*MW^6*MZ^2 + 144*MW^4*MZ^4 - 132*MW^2*MZ^6 + 
          39*MZ^8 + 96*MW^6*MZ^2*\[Beta]^2 - 288*MW^4*MZ^4*\[Beta]^2 + 
          264*MW^2*MZ^6*\[Beta]^2 - 78*MZ^8*\[Beta]^2 + 
          16*MW^6*MZ^2*\[Beta]^4 - 48*MW^4*MZ^4*\[Beta]^4 + 
          44*MW^2*MZ^6*\[Beta]^4 - 13*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*
           Cos[3*\[Theta]] - 432*MW^4*MZ^4*Cos[3*\[Theta]] + 
          252*MW^2*MZ^6*Cos[3*\[Theta]] - 57*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       -(((-48*MW^6*MZ^2 + 144*MW^4*MZ^4 - 132*MW^2*MZ^6 + 39*MZ^8 + 
           96*MW^6*MZ^2*\[Beta]^2 - 288*MW^4*MZ^4*\[Beta]^2 + 
           264*MW^2*MZ^6*\[Beta]^2 - 78*MZ^8*\[Beta]^2 + 
           16*MW^6*MZ^2*\[Beta]^4 - 48*MW^4*MZ^4*\[Beta]^4 + 
           44*MW^2*MZ^6*\[Beta]^4 - 13*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-16*MW^6 + 
             48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           336*MW^6*MZ^2*Cos[3*\[Theta]] - 432*MW^4*MZ^4*Cos[3*\[Theta]] + 
           252*MW^2*MZ^6*Cos[3*\[Theta]] - 57*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2))}, {c3pl2^2, 
       ((-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       -(((-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
           192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
           32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
           56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 
             72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           288*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
           216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2))}, {cll1221^2, 
       ((-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, (-2*GF*(-32*MW^6*MZ^2*\[Beta]^2 + 
          56*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          32*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*Cos[3*\[Theta]] + 
          36*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (128*GF*(-MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(-32*MW^6*MZ^2*\[Beta]^2 + 96*MW^4*MZ^4*\[Beta]^2 - 
          88*MW^2*MZ^6*\[Beta]^2 + 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(-64*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          112*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(-64*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          112*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 40*MW^4*MZ^4*
           Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-8*MW^4*MZ^2*\[Beta]^2 - 
          12*MW^2*MZ^4*\[Beta]^2 + 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpl1, 
       (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
          26*MZ^8*\[Beta]^2 + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
            40*MW^2*MZ^6 - 19*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          64*MW^6*MZ^2*Cos[3*\[Theta]] + 8*MW^4*MZ^4*Cos[3*\[Theta]] + 
          40*MW^2*MZ^6*Cos[3*\[Theta]] - 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*
           Cos[3*\[Theta]] + 36*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -(((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
           30*MZ^8*\[Beta]^2 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
             17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*
            Cos[3*\[Theta]] + 36*MW^2*MZ^6*Cos[3*\[Theta]] - 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB^2, (16*MW^2*(-MW^2 + MZ^2)*(8*MW^2*MZ^2*\[Beta]^2 - 
          6*MZ^4*\[Beta]^2 - (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^2 + 3*MZ^2)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 8*MW^4*Cos[3*\[Theta]] + 
          12*MW^2*MZ^2*Cos[3*\[Theta]] - 5*MZ^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-8*MW^4*MZ^2*\[Beta]^2 + 
          20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 
            5*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 44*MW^4*MZ^2*Cos[3*\[Theta]] + 
          38*MW^2*MZ^4*Cos[3*\[Theta]] - 11*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          14*MZ^6*\[Beta]^2 + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            9*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          9*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpe, 
       (-64*(-MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpe, 
       (-64*(MW^2 - MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
          14*MZ^8*\[Beta]^2 - (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
            112*MW^2*MZ^6 + 25*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          128*MW^6*MZ^2*Cos[3*\[Theta]] - 184*MW^4*MZ^4*Cos[3*\[Theta]] + 
          112*MW^2*MZ^6*Cos[3*\[Theta]] - 25*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*Cos[3*\[Theta]] + 
          84*MW^2*MZ^6*Cos[3*\[Theta]] - 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*Cos[3*\[Theta]] + 
          84*MW^2*MZ^6*Cos[3*\[Theta]] - 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-2*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (Sqrt[2]*GF*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/4*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
          (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpl1, 
       (-2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpl1*cpWB, 
       (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
          11*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpe, 
       (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpl1, 
       (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -(((32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
           25*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
           2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*c3pl2, (-2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -(((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
           2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cll1221, (2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -(((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
           2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (GF*(-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 144*MW^6*MZ^2*Cos[3*\[Theta]] + 
          108*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          7*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
          14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 54*MW^2*MZ^4*
           \[Beta]^4 + 21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 9*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 108*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] - 
          80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (-32*GF*(MW^2 - MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-4*GF*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*
           \[Beta]^4 - 144*MW^4*MZ^4*\[Beta]^4 + 132*MW^2*MZ^6*\[Beta]^4 - 
          39*MZ^8*\[Beta]^4 + (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 336*MW^6*MZ^2*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*Cos[3*\[Theta]] - 252*MW^2*MZ^6*Cos[3*\[Theta]] + 
          57*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          560*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 420*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          200*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 85*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(4*Sqrt[6]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-4*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
          7*MZ^6 + 8*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
          14*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 21*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 - 
            10*MW^2*MZ^4 + 9*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 27*MZ^6*Cos[3*\[Theta]] - 
          80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (8*Sqrt[2]*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, -((Sqrt[2]*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
          Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
           3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*cpDC, -(((-8*MW^4*MZ^4 + 24*MW^2*MZ^6 - 13*MZ^8 + 
           16*MW^4*MZ^4*\[Beta]^2 - 48*MW^2*MZ^6*\[Beta]^2 + 
           26*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 72*MW^2*MZ^6*
            \[Beta]^4 + 39*MZ^8*\[Beta]^4 + (32*MW^8 - 64*MW^6*MZ^2 + 
             8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*(1 - 11*\[Beta]^2 + 
             12*\[Beta]^4)*Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 
             13*MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 192*MW^6*MZ^2*Cos[3*\[Theta]] + 
           24*MW^4*MZ^4*Cos[3*\[Theta]] + 120*MW^2*MZ^6*Cos[3*\[Theta]] - 
           57*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           320*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cpDC, -(((-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
           32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
           30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
            \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
             36*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
            Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
            (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 144*MW^6*MZ^2*Cos[3*\[Theta]] + 
           108*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
           160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cll1221*cpDC, ((-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 144*MW^6*MZ^2*Cos[3*\[Theta]] + 
          108*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 8*MW^2*MZ^2*\[Beta]^2 - 
          6*MZ^4*\[Beta]^2 + 12*MW^2*MZ^2*\[Beta]^4 - 9*MZ^4*\[Beta]^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(4*MW^2 - 3*MZ^2)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 24*MW^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*Cos[3*\[Theta]] + 15*MZ^4*Cos[3*\[Theta]] - 
          40*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 60*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 25*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW^2 - MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-4*MW^4*MZ^2 + 10*MW^2*MZ^4 - 5*MZ^6 + 8*MW^4*MZ^2*\[Beta]^2 - 
          20*MW^2*MZ^4*\[Beta]^2 + 10*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*
           \[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 15*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          132*MW^4*MZ^2*Cos[3*\[Theta]] + 114*MW^2*MZ^4*Cos[3*\[Theta]] - 
          33*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          220*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 190*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 55*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          108*MW^4*MZ^2*Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          180*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          108*MW^4*MZ^2*Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          180*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (8*Sqrt[2]*(MW^2 - MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (16*Sqrt[2]*(-MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*Sqrt[2]*(-MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 - 
          16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
          14*MZ^8*\[Beta]^2 - 24*MW^4*MZ^4*\[Beta]^4 + 48*MW^2*MZ^6*
           \[Beta]^4 - 21*MZ^8*\[Beta]^4 + (32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] - MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 
            7*MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
          552*MW^4*MZ^4*Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
          75*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 920*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 560*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          125*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 - 
          32*MW^6*MZ^2*\[Beta]^2 + 96*MW^4*MZ^4*\[Beta]^2 - 
          88*MW^2*MZ^6*\[Beta]^2 + 26*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*
           \[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 132*MW^2*MZ^6*\[Beta]^4 + 
          39*MZ^8*\[Beta]^4 - (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
            13*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*Cos[3*\[Theta]] - 
          432*MW^4*MZ^4*Cos[3*\[Theta]] + 252*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          560*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*
           \[Beta]^4 - 144*MW^4*MZ^4*\[Beta]^4 + 132*MW^2*MZ^6*\[Beta]^4 - 
          39*MZ^8*\[Beta]^4 + (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 336*MW^6*MZ^2*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*Cos[3*\[Theta]] - 252*MW^2*MZ^6*Cos[3*\[Theta]] + 
          57*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          560*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 420*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (GF*(-1 + \[Beta]^2)*(-4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           Cos[\[Theta]] - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^2*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (128*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (16*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            72*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, -((Sqrt[2]*GF*(-1 + \[Beta]^2)*
          (4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
            Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
             72*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])))}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/8*((-1 + \[Beta]^2)*(12*MZ^4*(8*MW^4 - 5*MZ^4)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpe, 
       (-64*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-1 + \[Beta]^2)*(4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           Cos[\[Theta]] + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
            40*MW^2*MZ^6 - 19*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (2*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(3 + Cos[2*\[Theta]])))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*Cos[\[Theta]] - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(3 + Cos[2*\[Theta]])))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (4*MZ^2*(4*MW^2 - 3*MZ^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(3 + Cos[2*\[Theta]])))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (-64*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (128*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpe, 
       (128*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (-16*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (-16*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpl1, (-16*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpl1, 
       (16*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/2*((-1 + \[Beta]^2)*(-4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 
             7*MZ^4)*Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 
             184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, -(((-1 + \[Beta]^2)*(4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
             44*MW^2*MZ^4 - 13*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/2*((-1 + \[Beta]^2)*(4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
             56*MW^2*MZ^4 - 15*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
            15*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/2*((-1 + \[Beta]^2)*(4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
             56*MW^2*MZ^4 - 15*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, 
      {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, {cpe*cpWB, 0}, 
      {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, 
      {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, 
      {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (2*GF*(-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (128*GF*(MW^2 - MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (4*GF*(-2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
          15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/2*((3*MZ^4*(8*MW^4 - 5*MZ^4) + (32*MW^8 - 40*MW^4*MZ^4 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 + 6*MW^2*MZ^4 - 
          7*MZ^6 + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpe, 
       (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, ((8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       ((16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(4*MW^2*MZ^2 - 3*MZ^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpl1*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^4*MZ^2 + 
          10*MW^2*MZ^4 - 5*MZ^6 + (-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
            11*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 
          (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (32*MZ*(MW^2 - MZ^2)^2*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (64*(-MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpe, (64*(-MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (64*(MW^2 - MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpl1, 
       (-8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpl1, 
       (8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 + 
          (-32*MW^8 + 128*MW^6*MZ^2 - 184*MW^4*MZ^4 + 112*MW^2*MZ^6 - 
            25*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -(((32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl2*cll1221, 
       (2*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -(((32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (Sqrt[2]*GF*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (32*Sqrt[2]*GF*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (-4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-2*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(4*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
          9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpe, (16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpl1, 
       (2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 19*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpl1*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
          11*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpe, 
       (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpl1, 
       (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
          25*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, ((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, ((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}}, 
    {{{cWWW, 0}, {cpDC, (GF*(-48*MW^6*MZ^2 + 84*MW^2*MZ^6 - 45*MZ^8 + 
          96*MW^6*MZ^2*\[Beta]^2 - 168*MW^2*MZ^6*\[Beta]^2 + 
          90*MZ^8*\[Beta]^2 + 16*MW^6*MZ^2*\[Beta]^4 - 28*MW^2*MZ^6*
           \[Beta]^4 + 15*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 54*MW^2*MZ^4 + 
          21*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 108*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 - 12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 7*MZ^6*\[Beta]^4 - (16*MW^6 - 36*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 9*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          108*MW^4*MZ^2*Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (64*GF*(MW^2 - MZ^2)^3*(-1 + Cos[\[Theta]])*
         (1 + \[Beta]^2 + 2*Cos[\[Theta]])*(1 + \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-48*MW^6*MZ^2 + 144*MW^4*MZ^4 - 132*MW^2*MZ^6 + 
          39*MZ^8 + 96*MW^6*MZ^2*\[Beta]^2 - 288*MW^4*MZ^4*\[Beta]^2 + 
          264*MW^2*MZ^6*\[Beta]^2 - 78*MZ^8*\[Beta]^2 + 
          16*MW^6*MZ^2*\[Beta]^4 - 48*MW^4*MZ^4*\[Beta]^4 + 
          44*MW^2*MZ^6*\[Beta]^4 - 13*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*
           Cos[3*\[Theta]] - 432*MW^4*MZ^4*Cos[3*\[Theta]] + 
          252*MW^2*MZ^6*Cos[3*\[Theta]] - 57*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 
          45*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 
          45*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-72*MW^4*MZ^4 + 45*MZ^8 + 144*MW^4*MZ^4*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(4*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
          21*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          42*MZ^6*\[Beta]^2 + 4*MW^4*MZ^2*\[Beta]^4 + 6*MW^2*MZ^4*\[Beta]^4 - 
          7*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 
            7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] + 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 12*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(1 + \[Beta]^2 + 
          2*Cos[\[Theta]])*(1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpl1, 
       (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((24*MW^4*MZ^4 - 72*MW^2*MZ^6 + 39*MZ^8 - 
          48*MW^4*MZ^4*\[Beta]^2 + 144*MW^2*MZ^6*\[Beta]^2 - 
          78*MZ^8*\[Beta]^2 - 8*MW^4*MZ^4*\[Beta]^4 + 24*MW^2*MZ^6*
           \[Beta]^4 - 13*MZ^8*\[Beta]^4 - (32*MW^8 - 64*MW^6*MZ^2 + 
            8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 192*MW^6*MZ^2*Cos[3*\[Theta]] + 
          24*MW^4*MZ^4*Cos[3*\[Theta]] + 120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((48*MW^6*MZ^2 - 84*MW^2*MZ^6 + 45*MZ^8 - 
          96*MW^6*MZ^2*\[Beta]^2 + 168*MW^2*MZ^6*\[Beta]^2 - 
          90*MZ^8*\[Beta]^2 - 16*MW^6*MZ^2*\[Beta]^4 + 28*MW^2*MZ^6*
           \[Beta]^4 - 15*MZ^8*\[Beta]^4 - (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 96*MW^8*Cos[3*\[Theta]] - 
          144*MW^6*MZ^2*Cos[3*\[Theta]] + 108*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       ((-48*MW^6*MZ^2 + 84*MW^2*MZ^6 - 45*MZ^8 + 96*MW^6*MZ^2*\[Beta]^2 - 
          168*MW^2*MZ^6*\[Beta]^2 + 90*MZ^8*\[Beta]^2 + 
          16*MW^6*MZ^2*\[Beta]^4 - 28*MW^2*MZ^6*\[Beta]^4 + 
          15*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(-MW^2 + MZ^2)*(-12*MW^2*MZ^2 + 9*MZ^4 + 
          24*MW^2*MZ^2*\[Beta]^2 - 18*MZ^4*\[Beta]^2 + 
          4*MW^2*MZ^2*\[Beta]^4 - 3*MZ^4*\[Beta]^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-4*MW^2 + 3*MZ^2)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 24*MW^4*Cos[3*\[Theta]] + 36*MW^2*MZ^2*
           Cos[3*\[Theta]] - 15*MZ^4*Cos[3*\[Theta]] + 8*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 12*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         (1 + \[Beta]^2 + 2*Cos[\[Theta]])*(1 + \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 + \[Beta]^2 - 2*Cos[\[Theta]])*
         (-1 - \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 15*MZ^6 - 24*MW^4*MZ^2*\[Beta]^2 + 
          60*MW^2*MZ^4*\[Beta]^2 - 30*MZ^6*\[Beta]^2 - 
          4*MW^4*MZ^2*\[Beta]^4 + 10*MW^2*MZ^4*\[Beta]^4 - 5*MZ^6*\[Beta]^4 - 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 
            5*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 132*MW^4*MZ^2*Cos[3*\[Theta]] + 
          114*MW^2*MZ^4*Cos[3*\[Theta]] - 33*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 44*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 
          54*MW^2*MZ^4 + 21*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^4*\[Beta]^2 - 42*MZ^6*\[Beta]^2 - 
          12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*\[Beta]^4 - 
          7*MZ^6*\[Beta]^4 - (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 108*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(36*MW^4*MZ^2 - 
          54*MW^2*MZ^4 + 21*MZ^6 - 72*MW^4*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^4*\[Beta]^2 - 42*MZ^6*\[Beta]^2 - 
          12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*\[Beta]^4 - 
          7*MZ^6*\[Beta]^4 - (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 108*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (-64*(-MW^2 + MZ^2)^3*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (-64*(MW^2 - MZ^2)^3*(1 + \[Beta]^2 + 2*Cos[\[Theta]])*
         (1 + \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Cos[\[Theta]/2]^2*(1 + \[Beta]^2 - 2*Cos[\[Theta]])*
         (-1 - \[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 + \[Beta]^2 - 2*Cos[\[Theta]])*(-1 - \[Beta]^2 + 
          (-3 + \[Beta]^2)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((24*MW^4*MZ^4 - 48*MW^2*MZ^6 + 21*MZ^8 - 
          48*MW^4*MZ^4*\[Beta]^2 + 96*MW^2*MZ^6*\[Beta]^2 - 
          42*MZ^8*\[Beta]^2 - 8*MW^4*MZ^4*\[Beta]^4 + 16*MW^2*MZ^6*
           \[Beta]^4 - 7*MZ^8*\[Beta]^4 + (32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 384*MW^6*MZ^2*Cos[3*\[Theta]] - 
          552*MW^4*MZ^4*Cos[3*\[Theta]] + 336*MW^2*MZ^6*Cos[3*\[Theta]] - 
          75*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, ((-48*MW^6*MZ^2 + 144*MW^4*MZ^4 - 132*MW^2*MZ^6 + 
          39*MZ^8 + 96*MW^6*MZ^2*\[Beta]^2 - 288*MW^4*MZ^4*\[Beta]^2 + 
          264*MW^2*MZ^6*\[Beta]^2 - 78*MZ^8*\[Beta]^2 + 
          16*MW^6*MZ^2*\[Beta]^4 - 48*MW^4*MZ^4*\[Beta]^4 + 
          44*MW^2*MZ^6*\[Beta]^4 - 13*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*
           Cos[3*\[Theta]] - 432*MW^4*MZ^4*Cos[3*\[Theta]] + 
          252*MW^2*MZ^6*Cos[3*\[Theta]] - 57*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       -(((-48*MW^6*MZ^2 + 144*MW^4*MZ^4 - 132*MW^2*MZ^6 + 39*MZ^8 + 
           96*MW^6*MZ^2*\[Beta]^2 - 288*MW^4*MZ^4*\[Beta]^2 + 
           264*MW^2*MZ^6*\[Beta]^2 - 78*MZ^8*\[Beta]^2 + 
           16*MW^6*MZ^2*\[Beta]^4 - 48*MW^4*MZ^4*\[Beta]^4 + 
           44*MW^2*MZ^6*\[Beta]^4 - 13*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-16*MW^6 + 
             48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           336*MW^6*MZ^2*Cos[3*\[Theta]] - 432*MW^4*MZ^4*Cos[3*\[Theta]] + 
           252*MW^2*MZ^6*Cos[3*\[Theta]] - 57*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 19*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2))}, {c3pl2^2, 
       ((-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       -(((-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
           192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
           32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
           56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 
             72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           288*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
           216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
           32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
           72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2))}, {cll1221^2, 
       ((-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
          192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
          32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
          56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*
           Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (GF*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
          17*MZ^8 + 576*MW^8*\[Beta]^2 - 864*MW^6*MZ^2*\[Beta]^2 + 
          648*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
          528*MW^6*MZ^2*\[Beta]^4 - 396*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
          432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          192*MW^6*MZ^2*Cos[3*\[Theta]] + 336*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 128*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(4*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 9*MZ^6 + 288*MW^6*\[Beta]^2 - 648*MW^4*MZ^2*
           \[Beta]^2 + 540*MW^2*MZ^4*\[Beta]^2 - 162*MZ^6*\[Beta]^2 - 
          176*MW^6*\[Beta]^4 + 396*MW^4*MZ^2*\[Beta]^4 - 
          330*MW^2*MZ^4*\[Beta]^4 + 99*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          432*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          144*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          84*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          324*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 300*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 90*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (16*Sqrt[2]*GF*(MW^2 - MZ^2)^3*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 
          4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-2*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (GF*(-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 84*MW^2*MZ^6 - 
          19*MZ^8 - 576*MW^8*\[Beta]^2 + 2016*MW^6*MZ^2*\[Beta]^2 - 
          2592*MW^4*MZ^4*\[Beta]^2 + 1512*MW^2*MZ^6*\[Beta]^2 - 
          342*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 1232*MW^6*MZ^2*
           \[Beta]^4 + 1584*MW^4*MZ^4*\[Beta]^4 - 924*MW^2*MZ^6*\[Beta]^4 + 
          209*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*
           \[Beta]^6 - 1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
          228*MZ^8*\[Beta]^6 + 4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(-2 + 5*\[Beta]^2 - 
            8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
           Cos[3*\[Theta]] - 576*MW^4*MZ^4*Cos[3*\[Theta]] + 
          528*MW^2*MZ^6*Cos[3*\[Theta]] - 156*MZ^8*Cos[3*\[Theta]] - 
          128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 156*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 1008*MW^6*MZ^2*
           Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
          756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1120*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 1440*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          840*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 190*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          95*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (GF*(-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 72*MW^2*MZ^6 - 
          17*MZ^8 - 576*MW^8*\[Beta]^2 + 1728*MW^6*MZ^2*\[Beta]^2 - 
          2160*MW^4*MZ^4*\[Beta]^2 + 1296*MW^2*MZ^6*\[Beta]^2 - 
          306*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 1056*MW^6*MZ^2*
           \[Beta]^4 + 1320*MW^4*MZ^4*\[Beta]^4 - 792*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*
           \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
            8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 384*MW^6*MZ^2*
           Cos[3*\[Theta]] - 864*MW^4*MZ^4*Cos[3*\[Theta]] + 
          672*MW^2*MZ^6*Cos[3*\[Theta]] - 180*MZ^8*Cos[3*\[Theta]] - 
          256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 960*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8 + 576*MW^8*\[Beta]^2 - 1728*MW^6*MZ^2*\[Beta]^2 + 
          2160*MW^4*MZ^4*\[Beta]^2 - 1296*MW^2*MZ^6*\[Beta]^2 + 
          306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 1056*MW^6*MZ^2*
           \[Beta]^4 - 1320*MW^4*MZ^4*\[Beta]^4 + 792*MW^2*MZ^6*\[Beta]^4 - 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*
           \[Beta]^6 + 1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
          204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 
            8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
          648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 960*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 + 576*MW^8*\[Beta]^2 - 
         720*MW^4*MZ^4*\[Beta]^2 + 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
         440*MW^4*MZ^4*\[Beta]^4 - 187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
         480*MW^4*MZ^4*\[Beta]^6 + 204*MZ^8*\[Beta]^6 + 
         12*MZ^4*(8*MW^4 - 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         360*MW^4*MZ^4*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 400*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (32*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 9*MZ^6 + 288*MW^6*\[Beta]^2 - 216*MW^4*MZ^2*
           \[Beta]^2 - 180*MW^2*MZ^4*\[Beta]^2 + 162*MZ^6*\[Beta]^2 - 
          176*MW^6*\[Beta]^4 + 132*MW^4*MZ^2*\[Beta]^4 + 
          110*MW^2*MZ^4*\[Beta]^4 - 99*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 - 120*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          84*MZ^6*Cos[3*\[Theta]] + 32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 90*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          120*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 100*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 90*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(2*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, ((-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/8*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
          40*MW^2*MZ^6 - 19*MZ^8 + 576*MW^8*\[Beta]^2 - 1152*MW^6*MZ^2*
           \[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 + 720*MW^2*MZ^6*\[Beta]^2 - 
          342*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 704*MW^6*MZ^2*\[Beta]^4 - 
          88*MW^4*MZ^4*\[Beta]^4 - 440*MW^2*MZ^6*\[Beta]^4 + 
          209*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 768*MW^6*MZ^2*\[Beta]^6 + 
          96*MW^4*MZ^4*\[Beta]^6 + 480*MW^2*MZ^6*\[Beta]^6 - 
          228*MZ^8*\[Beta]^6 + 4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          96*MW^4*MZ^4*Cos[3*\[Theta]] + 288*MW^2*MZ^6*Cos[3*\[Theta]] - 
          156*MZ^8*Cos[3*\[Theta]] + 64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 104*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] - 96*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          288*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 156*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          576*MW^6*MZ^2*Cos[4*\[Theta]] - 72*MW^4*MZ^4*Cos[4*\[Theta]] - 
          360*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] + 
          320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 80*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 190*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
          320*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/8*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 + 
          576*MW^8*\[Beta]^2 - 864*MW^6*MZ^2*\[Beta]^2 + 
          648*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
          528*MW^6*MZ^2*\[Beta]^4 - 396*MW^2*MZ^6*\[Beta]^4 + 
          187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
          432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          192*MW^6*MZ^2*Cos[3*\[Theta]] + 336*MW^2*MZ^6*Cos[3*\[Theta]] - 
          180*MZ^8*Cos[3*\[Theta]] + 128*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8 + 
         576*MW^8*\[Beta]^2 - 864*MW^6*MZ^2*\[Beta]^2 + 
         648*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 
         528*MW^6*MZ^2*\[Beta]^4 - 396*MW^2*MZ^6*\[Beta]^4 + 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
         432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         192*MW^6*MZ^2*Cos[3*\[Theta]] + 336*MW^2*MZ^6*Cos[3*\[Theta]] - 
         180*MZ^8*Cos[3*\[Theta]] + 128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (2*MW^2*(MW^2 - MZ^2)*(-8*MW^4 + 12*MW^2*MZ^2 - 5*MZ^4 - 
          144*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 90*MZ^4*\[Beta]^2 + 
          88*MW^4*\[Beta]^4 - 132*MW^2*MZ^2*\[Beta]^4 + 55*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 144*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
          4*MZ^2*(-4*MW^2 + 3*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          48*MW^2*MZ^2*Cos[3*\[Theta]] - 36*MZ^4*Cos[3*\[Theta]] - 
          32*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 24*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          108*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] - 
          80*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 50*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 
          38*MW^2*MZ^4 + 11*MZ^6 - 288*MW^6*\[Beta]^2 + 
          792*MW^4*MZ^2*\[Beta]^2 - 684*MW^2*MZ^4*\[Beta]^2 + 
          198*MZ^6*\[Beta]^2 + 176*MW^6*\[Beta]^4 - 484*MW^4*MZ^2*\[Beta]^4 + 
          418*MW^2*MZ^4*\[Beta]^4 - 121*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          528*MW^4*MZ^2*\[Beta]^6 - 456*MW^2*MZ^4*\[Beta]^6 + 
          132*MZ^6*\[Beta]^6 - 4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 120*MW^2*MZ^4*Cos[3*\[Theta]] + 
          60*MZ^6*Cos[3*\[Theta]] - 32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 40*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 48*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          120*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 60*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          396*MW^4*MZ^2*Cos[4*\[Theta]] + 342*MW^2*MZ^4*Cos[4*\[Theta]] - 
          99*MZ^6*Cos[4*\[Theta]] - 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 380*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 110*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 220*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 190*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          55*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6 - 288*MW^6*\[Beta]^2 + 648*MW^4*MZ^2*
           \[Beta]^2 - 540*MW^2*MZ^4*\[Beta]^2 + 162*MZ^6*\[Beta]^2 + 
          176*MW^6*\[Beta]^4 - 396*MW^4*MZ^2*\[Beta]^4 + 
          330*MW^2*MZ^4*\[Beta]^4 - 99*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          432*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 - 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          144*MW^4*MZ^2*Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          84*MZ^6*Cos[3*\[Theta]] - 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          324*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] - 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          360*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 300*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 90*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 36*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 9*MZ^6 + 288*MW^6*\[Beta]^2 - 648*MW^4*MZ^2*
           \[Beta]^2 + 540*MW^2*MZ^4*\[Beta]^2 - 162*MZ^6*\[Beta]^2 - 
          176*MW^6*\[Beta]^4 + 396*MW^4*MZ^2*\[Beta]^4 - 
          330*MW^2*MZ^4*\[Beta]^4 + 99*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          432*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          144*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          84*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          324*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] + 160*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          360*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 300*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 90*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (8*(MW^2 - MZ^2)^2*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 
          4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (16*(-MW^2 + MZ^2)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*(-MW^2 + MZ^2)^3*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 
          4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*(MW^2 - MZ^2)^3*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 
          4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (2*(-2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 10*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (2*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (2*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (2*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
         25*MZ^8 + 576*MW^8*\[Beta]^2 - 2304*MW^6*MZ^2*\[Beta]^2 + 
         3312*MW^4*MZ^4*\[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 
         450*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 1408*MW^6*MZ^2*\[Beta]^4 - 
         2024*MW^4*MZ^4*\[Beta]^4 + 1232*MW^2*MZ^6*\[Beta]^4 - 
         275*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1536*MW^6*MZ^2*\[Beta]^6 + 
         2208*MW^4*MZ^4*\[Beta]^6 - 1344*MW^2*MZ^6*\[Beta]^6 + 
         300*MZ^8*\[Beta]^6 - 4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
           25*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 96*MW^4*MZ^4*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*Cos[3*\[Theta]] + 84*MZ^8*Cos[3*\[Theta]] - 
         64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 128*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 56*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         96*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 192*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] + 84*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^8*Cos[4*\[Theta]] + 1152*MW^6*MZ^2*Cos[4*\[Theta]] - 
         1656*MW^4*MZ^4*Cos[4*\[Theta]] + 1008*MW^2*MZ^6*Cos[4*\[Theta]] - 
         225*MZ^8*Cos[4*\[Theta]] + 320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         1280*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 1840*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 1120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         250*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         920*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 560*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] - 125*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (8*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
         19*MZ^8 + 576*MW^8*\[Beta]^2 - 2016*MW^6*MZ^2*\[Beta]^2 + 
         2592*MW^4*MZ^4*\[Beta]^2 - 1512*MW^2*MZ^6*\[Beta]^2 + 
         342*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 1232*MW^6*MZ^2*\[Beta]^4 - 
         1584*MW^4*MZ^4*\[Beta]^4 + 924*MW^2*MZ^6*\[Beta]^4 - 
         209*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1344*MW^6*MZ^2*\[Beta]^6 + 
         1728*MW^4*MZ^4*\[Beta]^6 - 1008*MW^2*MZ^6*\[Beta]^6 + 
         228*MZ^8*\[Beta]^6 + 4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
           13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] + 4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
           84*MW^2*MZ^6 + 19*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 192*MW^6*MZ^2*Cos[3*\[Theta]] + 
         576*MW^4*MZ^4*Cos[3*\[Theta]] - 528*MW^2*MZ^6*Cos[3*\[Theta]] + 
         156*MZ^8*Cos[3*\[Theta]] + 128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         192*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         156*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         1008*MW^6*MZ^2*Cos[4*\[Theta]] - 1296*MW^4*MZ^4*Cos[4*\[Theta]] + 
         756*MW^2*MZ^6*Cos[4*\[Theta]] - 171*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1120*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1440*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         840*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 190*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(4*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-32*MW^8 + 112*MW^6*MZ^2 - 144*MW^4*MZ^4 + 
         84*MW^2*MZ^6 - 19*MZ^8 - 576*MW^8*\[Beta]^2 + 
         2016*MW^6*MZ^2*\[Beta]^2 - 2592*MW^4*MZ^4*\[Beta]^2 + 
         1512*MW^2*MZ^6*\[Beta]^2 - 342*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 
         1232*MW^6*MZ^2*\[Beta]^4 + 1584*MW^4*MZ^4*\[Beta]^4 - 
         924*MW^2*MZ^6*\[Beta]^4 + 209*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         1344*MW^6*MZ^2*\[Beta]^6 - 1728*MW^4*MZ^4*\[Beta]^6 + 
         1008*MW^2*MZ^6*\[Beta]^6 - 228*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         192*MW^6*MZ^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*Cos[3*\[Theta]] + 
         528*MW^2*MZ^6*Cos[3*\[Theta]] - 156*MZ^8*Cos[3*\[Theta]] - 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 156*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         1008*MW^6*MZ^2*Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
         756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1120*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 1440*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         840*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 190*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(4*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         17*MZ^8 + 576*MW^8*\[Beta]^2 - 1728*MW^6*MZ^2*\[Beta]^2 + 
         2160*MW^4*MZ^4*\[Beta]^2 - 1296*MW^2*MZ^6*\[Beta]^2 + 
         306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 1056*MW^6*MZ^2*\[Beta]^4 - 
         1320*MW^4*MZ^4*\[Beta]^4 + 792*MW^2*MZ^6*\[Beta]^4 - 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
           15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 960*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-32*MW^8 + 96*MW^6*MZ^2 - 120*MW^4*MZ^4 + 
         72*MW^2*MZ^6 - 17*MZ^8 - 576*MW^8*\[Beta]^2 + 
         1728*MW^6*MZ^2*\[Beta]^2 - 2160*MW^4*MZ^4*\[Beta]^2 + 
         1296*MW^2*MZ^6*\[Beta]^2 - 306*MZ^8*\[Beta]^2 + 352*MW^8*\[Beta]^4 - 
         1056*MW^6*MZ^2*\[Beta]^4 + 1320*MW^4*MZ^4*\[Beta]^4 - 
         792*MW^2*MZ^6*\[Beta]^4 + 187*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         1152*MW^6*MZ^2*\[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 
         864*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         384*MW^6*MZ^2*Cos[3*\[Theta]] - 864*MW^4*MZ^4*Cos[3*\[Theta]] + 
         672*MW^2*MZ^6*Cos[3*\[Theta]] - 180*MZ^8*Cos[3*\[Theta]] - 
         256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 960*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(4*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
         17*MZ^8 + 576*MW^8*\[Beta]^2 - 1728*MW^6*MZ^2*\[Beta]^2 + 
         2160*MW^4*MZ^4*\[Beta]^2 - 1296*MW^2*MZ^6*\[Beta]^2 + 
         306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 1056*MW^6*MZ^2*\[Beta]^4 - 
         1320*MW^4*MZ^4*\[Beta]^4 + 792*MW^2*MZ^6*\[Beta]^4 - 
         187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
           15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
         320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 960*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (-2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (2*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(6*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(4*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(2*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 
            13*MZ^4)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       ((-1 + \[Beta]^2)*(2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (2*MZ^2*(4*MW^2 - 3*MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpl1*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*
         (1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + \[Beta]^4 + 
          2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]]))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*
         (1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + \[Beta]^4 + 
          2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]]))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-1 + \[Beta]^2)*(2*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(-2 + \[Beta]^2 + 
            \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(-1 + \[Beta]^2)*(2*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
            44*MW^2*MZ^4 - 13*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (2*(-1 + \[Beta]^2)*(2*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (2*(-1 + \[Beta]^2)*(2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
            15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((-1 + \[Beta]^2)*(2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (-2*GF*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*Cos[\[Theta]]*
         (MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (64*GF*(MW^2 - MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (8*GF*(-2*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*GF*Cos[\[Theta]]*(MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
            19*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*GF*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*GF*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (2*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 64*MW^6*MZ^2 + 
            8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*(-\[Beta]^2 + 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-4*MW^2 + 3*MZ^2)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(8*MW^4 - 12*MW^2*MZ^2 + 
            5*MZ^4)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*MZ^2*(MW^2 - MZ^2)^2*
         Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
            11*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*Cos[\[Theta]]*
         (MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (16*MZ*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*Sqrt[2]*(MW^2 - MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (4*MZ*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (4*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
            19*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, -1/4*(GF*(-224*MW^8 + 336*MW^6*MZ^2 - 252*MW^2*MZ^6 + 119*MZ^8 - 
           192*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^2 - 
           216*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 
           608*MW^8*\[Beta]^4 + 912*MW^6*MZ^2*\[Beta]^4 - 
           684*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 + 
           384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
           432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
           4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
             9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
            Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
           180*MZ^8*Cos[3*\[Theta]] - 128*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] - 336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
           180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
           432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
           153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           864*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 648*MW^2*MZ^6*\[Beta]^2*
            Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
           160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(112*MW^6 - 252*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 63*MZ^6 + 96*MW^6*\[Beta]^2 - 
          216*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 684*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 171*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          432*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 144*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          84*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          324*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          648*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (16*Sqrt[2/3]*GF*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-2*Sqrt[2/3]*GF*(-2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, -1/2*(GF*(224*MW^8 - 784*MW^6*MZ^2 + 1008*MW^4*MZ^4 - 
           588*MW^2*MZ^6 + 133*MZ^8 + 192*MW^8*\[Beta]^2 - 
           672*MW^6*MZ^2*\[Beta]^2 + 864*MW^4*MZ^4*\[Beta]^2 - 
           504*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 2128*MW^6*MZ^2*\[Beta]^4 + 
           2736*MW^4*MZ^4*\[Beta]^4 - 1596*MW^2*MZ^6*\[Beta]^4 + 
           361*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*
            \[Beta]^6 - 1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
           228*MZ^8*\[Beta]^6 + 4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
             44*MW^2*MZ^4 - 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
             144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 192*MW^6*MZ^2*
            Cos[3*\[Theta]] + 576*MW^4*MZ^4*Cos[3*\[Theta]] - 
           528*MW^2*MZ^6*Cos[3*\[Theta]] + 156*MZ^8*Cos[3*\[Theta]] + 
           128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 1008*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
           756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2016*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1512*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           95*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, -1/2*(GF*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
           504*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
           576*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
           432*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
           2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
           323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*
            \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
           204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
             56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
           672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
           256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 864*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
           648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          504*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          576*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          432*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          1824*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1368*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (224*MW^8 - 280*MW^4*MZ^4 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         240*MW^4*MZ^4*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         760*MW^4*MZ^4*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         480*MW^4*MZ^4*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^4*(8*MW^4 - 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (32*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 84*MW^4*MZ^2 - 70*MW^2*MZ^4 + 
          63*MZ^6 + 96*MW^6*\[Beta]^2 - 72*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 54*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 
          228*MW^4*MZ^2*\[Beta]^4 - 190*MW^2*MZ^4*\[Beta]^4 + 
          171*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 144*MW^4*MZ^2*\[Beta]^6 + 
          120*MW^2*MZ^4*\[Beta]^6 - 108*MZ^6*\[Beta]^6 + 
          4*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 48*MW^4*MZ^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          84*MZ^6*Cos[3*\[Theta]] + 32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 90*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, ((-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpDC, (-224*MW^8 + 448*MW^6*MZ^2 - 56*MW^4*MZ^4 - 
         280*MW^2*MZ^6 + 133*MZ^8 - 192*MW^8*\[Beta]^2 + 
         384*MW^6*MZ^2*\[Beta]^2 - 48*MW^4*MZ^4*\[Beta]^2 - 
         240*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         1216*MW^6*MZ^2*\[Beta]^4 - 152*MW^4*MZ^4*\[Beta]^4 - 
         760*MW^2*MZ^6*\[Beta]^4 + 361*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
         768*MW^6*MZ^2*\[Beta]^6 + 96*MW^4*MZ^4*\[Beta]^6 + 
         480*MW^2*MZ^6*\[Beta]^6 - 228*MZ^8*\[Beta]^6 - 
         4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
         96*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
         156*MZ^8*Cos[3*\[Theta]] - 64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 104*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         576*MW^6*MZ^2*Cos[4*\[Theta]] - 72*MW^4*MZ^4*Cos[4*\[Theta]] - 
         360*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] + 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         320*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (-224*MW^8 + 336*MW^6*MZ^2 - 252*MW^2*MZ^6 + 119*MZ^8 - 
         192*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^2 - 
         216*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         912*MW^6*MZ^2*\[Beta]^4 - 684*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
         432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
         4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
          Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] - 128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 648*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/8*(-224*MW^8 + 336*MW^6*MZ^2 - 252*MW^2*MZ^6 + 
          119*MZ^8 - 192*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^2 - 
          216*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
          912*MW^6*MZ^2*\[Beta]^4 - 684*MW^2*MZ^6*\[Beta]^4 + 
          323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
          432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
           Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
          180*MZ^8*Cos[3*\[Theta]] - 128*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 648*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-2*MW^2*(MW^2 - MZ^2)*(56*MW^4 - 84*MW^2*MZ^2 + 35*MZ^4 + 
          48*MW^4*\[Beta]^2 - 72*MW^2*MZ^2*\[Beta]^2 + 30*MZ^4*\[Beta]^2 + 
          152*MW^4*\[Beta]^4 - 228*MW^2*MZ^2*\[Beta]^4 + 95*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 144*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
          4*MZ^2*(4*MW^2 - 3*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
           \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          48*MW^2*MZ^2*Cos[3*\[Theta]] + 36*MZ^4*Cos[3*\[Theta]] + 
          32*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          108*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 90*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpe*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 
          308*MW^4*MZ^2 - 266*MW^2*MZ^4 + 77*MZ^6 - 96*MW^6*\[Beta]^2 + 
          264*MW^4*MZ^2*\[Beta]^2 - 228*MW^2*MZ^4*\[Beta]^2 + 
          66*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 836*MW^4*MZ^2*\[Beta]^4 - 
          722*MW^2*MZ^4*\[Beta]^4 + 209*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          528*MW^4*MZ^2*\[Beta]^6 + 456*MW^2*MZ^4*\[Beta]^6 - 
          132*MZ^6*\[Beta]^6 - 4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 48*MW^4*MZ^2*
           Cos[3*\[Theta]] - 120*MW^2*MZ^4*Cos[3*\[Theta]] + 
          60*MZ^6*Cos[3*\[Theta]] - 32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 40*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 48*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          120*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 60*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          396*MW^4*MZ^2*Cos[4*\[Theta]] - 342*MW^2*MZ^4*Cos[4*\[Theta]] + 
          99*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          792*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 684*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 198*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 220*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 190*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          55*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 252*MW^4*MZ^2 - 
          210*MW^2*MZ^4 + 63*MZ^6 - 96*MW^6*\[Beta]^2 + 
          216*MW^4*MZ^2*\[Beta]^2 - 180*MW^2*MZ^4*\[Beta]^2 + 
          54*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 684*MW^4*MZ^2*\[Beta]^4 - 
          570*MW^2*MZ^4*\[Beta]^4 + 171*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          432*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          108*MZ^6*\[Beta]^6 - 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 144*MW^4*MZ^2*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          84*MZ^6*Cos[3*\[Theta]] - 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          324*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          648*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 252*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 63*MZ^6 + 96*MW^6*\[Beta]^2 - 
          216*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 684*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 171*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          432*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 144*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          84*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          324*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          648*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (8*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (16*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (2*(-2*MW^2 + MZ^2)^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (2*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpl1, (2*(-2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221*cpl1, (-2*(-2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, (224*MW^8 - 896*MW^6*MZ^2 + 1288*MW^4*MZ^4 - 
         784*MW^2*MZ^6 + 175*MZ^8 + 192*MW^8*\[Beta]^2 - 
         768*MW^6*MZ^2*\[Beta]^2 + 1104*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         2432*MW^6*MZ^2*\[Beta]^4 + 3496*MW^4*MZ^4*\[Beta]^4 - 
         2128*MW^2*MZ^6*\[Beta]^4 + 475*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         1536*MW^6*MZ^2*\[Beta]^6 - 2208*MW^4*MZ^4*\[Beta]^6 + 
         1344*MW^2*MZ^6*\[Beta]^6 - 300*MZ^8*\[Beta]^6 - 
         4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
           25*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
         96*MW^4*MZ^4*Cos[3*\[Theta]] - 192*MW^2*MZ^6*Cos[3*\[Theta]] + 
         84*MZ^8*Cos[3*\[Theta]] - 64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         128*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[4*\[Theta]] + 1656*MW^4*MZ^4*Cos[4*\[Theta]] - 
         1008*MW^2*MZ^6*Cos[4*\[Theta]] + 225*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2304*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3312*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         2016*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 450*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 920*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 560*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         125*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (224*MW^8 - 784*MW^6*MZ^2 + 1008*MW^4*MZ^4 - 
         588*MW^2*MZ^6 + 133*MZ^8 + 192*MW^8*\[Beta]^2 - 
         672*MW^6*MZ^2*\[Beta]^2 + 864*MW^4*MZ^4*\[Beta]^2 - 
         504*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         2128*MW^6*MZ^2*\[Beta]^4 + 2736*MW^4*MZ^4*\[Beta]^4 - 
         1596*MW^2*MZ^6*\[Beta]^4 + 361*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         1344*MW^6*MZ^2*\[Beta]^6 - 1728*MW^4*MZ^4*\[Beta]^6 + 
         1008*MW^2*MZ^6*\[Beta]^6 - 228*MZ^8*\[Beta]^6 + 
         4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         192*MW^6*MZ^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*Cos[3*\[Theta]] - 
         528*MW^2*MZ^6*Cos[3*\[Theta]] + 156*MZ^8*Cos[3*\[Theta]] + 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         1008*MW^6*MZ^2*Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
         756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2016*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1512*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(4*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/4*(224*MW^8 - 784*MW^6*MZ^2 + 1008*MW^4*MZ^4 - 
          588*MW^2*MZ^6 + 133*MZ^8 + 192*MW^8*\[Beta]^2 - 
          672*MW^6*MZ^2*\[Beta]^2 + 864*MW^4*MZ^4*\[Beta]^2 - 
          504*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          2128*MW^6*MZ^2*\[Beta]^4 + 2736*MW^4*MZ^4*\[Beta]^4 - 
          1596*MW^2*MZ^6*\[Beta]^4 + 361*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*\[Beta]^6 - 
          1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
          228*MZ^8*\[Beta]^6 + 4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
            44*MW^2*MZ^4 - 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 192*MW^6*MZ^2*
           Cos[3*\[Theta]] + 576*MW^4*MZ^4*Cos[3*\[Theta]] - 
          528*MW^2*MZ^6*Cos[3*\[Theta]] + 156*MZ^8*Cos[3*\[Theta]] + 
          128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 1008*MW^6*MZ^2*
           Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
          756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2016*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1512*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 504*MW^2*MZ^6 + 
         119*MZ^8 + 192*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 432*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
           15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
          Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/4*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          504*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          576*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          432*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          1824*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1368*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 504*MW^2*MZ^6 + 
         119*MZ^8 + 192*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 432*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
           15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
          Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cWWW, 0}, {cpDC, (-2*GF*(-32*MW^6*MZ^2*\[Beta]^2 + 
          56*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          32*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*Cos[3*\[Theta]] + 
          36*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (128*GF*(-MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(-32*MW^6*MZ^2*\[Beta]^2 + 96*MW^4*MZ^4*\[Beta]^2 - 
          88*MW^2*MZ^6*\[Beta]^2 + 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(-64*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          112*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(-64*MW^6*MZ^2*\[Beta]^2 + 144*MW^4*MZ^4*\[Beta]^2 - 
          112*MW^2*MZ^6*\[Beta]^2 + 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 40*MW^4*MZ^4*
           Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-8*MW^4*MZ^2*\[Beta]^2 - 
          12*MW^2*MZ^4*\[Beta]^2 + 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpl1, 
       (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
          26*MZ^8*\[Beta]^2 + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
            40*MW^2*MZ^6 - 19*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          64*MW^6*MZ^2*Cos[3*\[Theta]] + 8*MW^4*MZ^4*Cos[3*\[Theta]] + 
          40*MW^2*MZ^6*Cos[3*\[Theta]] - 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*
           Cos[3*\[Theta]] + 36*MW^2*MZ^6*Cos[3*\[Theta]] - 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -(((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
           30*MZ^8*\[Beta]^2 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
             17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 48*MW^6*MZ^2*
            Cos[3*\[Theta]] + 36*MW^2*MZ^6*Cos[3*\[Theta]] - 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB^2, (16*MW^2*(-MW^2 + MZ^2)*(8*MW^2*MZ^2*\[Beta]^2 - 
          6*MZ^4*\[Beta]^2 - (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^2 + 3*MZ^2)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 8*MW^4*Cos[3*\[Theta]] + 
          12*MW^2*MZ^2*Cos[3*\[Theta]] - 5*MZ^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-8*MW^4*MZ^2*\[Beta]^2 + 
          20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 
            5*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 44*MW^4*MZ^2*Cos[3*\[Theta]] + 
          38*MW^2*MZ^4*Cos[3*\[Theta]] - 11*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] + 
          30*MW^2*MZ^4*Cos[3*\[Theta]] - 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-24*MW^4*MZ^2*\[Beta]^2 + 36*MW^2*MZ^4*\[Beta]^2 - 
          14*MZ^6*\[Beta]^2 + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            9*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 16*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          9*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpe, 
       (-64*(-MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpe, 
       (-64*(MW^2 - MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
          14*MZ^8*\[Beta]^2 - (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
            112*MW^2*MZ^6 + 25*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          128*MW^6*MZ^2*Cos[3*\[Theta]] - 184*MW^4*MZ^4*Cos[3*\[Theta]] + 
          112*MW^2*MZ^6*Cos[3*\[Theta]] - 25*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*Cos[3*\[Theta]] + 
          84*MW^2*MZ^6*Cos[3*\[Theta]] - 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*Cos[3*\[Theta]] + 
          84*MW^2*MZ^6*Cos[3*\[Theta]] - 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-2*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^6*Cos[3*\[Theta]] - 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, {cpDC, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (-2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (2*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(6*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(4*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(2*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 
            13*MZ^4)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       ((-1 + \[Beta]^2)*(2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-2*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (2*MZ^2*(4*MW^2 - 3*MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpl1*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (2*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*
         (1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + \[Beta]^4 + 
          2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]]))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*
         (1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + \[Beta]^4 + 
          2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]]))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-1 + \[Beta]^2)*(2*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(-2 + \[Beta]^2 + 
            \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(-1 + \[Beta]^2)*(2*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
            44*MW^2*MZ^4 - 13*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (2*(-1 + \[Beta]^2)*(2*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (2*(-1 + \[Beta]^2)*(2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
            15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((-1 + \[Beta]^2)*(2*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, (2*Sqrt[2]*GF*(32*MW^8 - 48*MW^6*MZ^2 + 
          36*MW^2*MZ^6 - 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (64*Sqrt[2]*GF*(MW^2 - MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-8*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (2*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 9*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (2*(-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 
          19*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       (2*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (2*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (32*MW^2*(-8*MW^6 + 20*MW^4*MZ^2 - 17*MW^2*MZ^4 + 5*MZ^6)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 
          38*MW^2*MZ^4 + 11*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (32*(MW^2 - MZ^2)^2*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (64*(-MW^2 + MZ^2)^3*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (64*(-MW^2 + MZ^2)^3*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (64*(MW^2 - MZ^2)^3*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (8*(-2*MW^2 + MZ^2)^2*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (8*(-2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (2*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
          25*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (-4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (2*GF*(-32*MW^6*MZ^2*\[Beta]^2 + 
          56*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          32*MW^8*Cos[3*\[Theta]] + 48*MW^6*MZ^2*Cos[3*\[Theta]] - 
          36*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (128*GF*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/2*((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 40*MW^4*MZ^4*
            Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(8*MW^4*MZ^2*\[Beta]^2 + 
          12*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -(((-16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
           26*MZ^8*\[Beta]^2 - (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
             40*MW^2*MZ^6 - 19*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
           64*MW^6*MZ^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*Cos[3*\[Theta]] - 
           40*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cpDC, -(((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
           30*MZ^8*\[Beta]^2 - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
             17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 48*MW^6*MZ^2*
            Cos[3*\[Theta]] - 36*MW^2*MZ^6*Cos[3*\[Theta]] + 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cll1221*cpDC, ((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 48*MW^6*MZ^2*
           Cos[3*\[Theta]] - 36*MW^2*MZ^6*Cos[3*\[Theta]] + 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(8*MW^2*MZ^2*\[Beta]^2 - 
          6*MZ^4*\[Beta]^2 + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^2 + 3*MZ^2)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 8*MW^4*Cos[3*\[Theta]] - 
          12*MW^2*MZ^2*Cos[3*\[Theta]] + 5*MZ^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-8*MW^4*MZ^2*\[Beta]^2 + 
          20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 
            5*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 44*MW^4*MZ^2*Cos[3*\[Theta]] - 
          38*MW^2*MZ^4*Cos[3*\[Theta]] + 11*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (-64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (-64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpl1, 
       (8*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1^2, 
       -(((-16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
           14*MZ^8*\[Beta]^2 + (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
             112*MW^2*MZ^6 + 25*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           128*MW^6*MZ^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*Cos[3*\[Theta]] - 
           112*MW^2*MZ^6*Cos[3*\[Theta]] + 25*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*c3pl2, (-2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -(((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cll1221, (2*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -(((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, -((Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
          (6*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB, (-8*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-1 + \[Beta]^2)*
         (6*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2/3]*GF*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*Sqrt[2/3]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(18*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(4*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpDC*cpl1, (-2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpDC, ((-1 + \[Beta]^2)*
         (6*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
            40*MW^2*MZ^6 - 19*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpDC, ((-1 + \[Beta]^2)*
         (6*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -(((-1 + \[Beta]^2)*(6*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
             15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (6*MZ^2*(-4*MW^2 + 3*MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpe*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(2 - \[Beta]^2 - 
          \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpl1^2, (-4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, ((-1 + \[Beta]^2)*
         (6*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
            112*MW^2*MZ^6 + 25*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*c3pl2, (2*(-1 + \[Beta]^2)*
         (6*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cll1221, (-2*(-1 + \[Beta]^2)*
         (6*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2^2, ((-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cll1221, (-2*(-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221^2, ((-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}}}, {{{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {cpDC*cpe, 0}, {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, 
      {cpl1^2, 0}, {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (2*GF*(-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (128*GF*(MW^2 - MZ^2)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (4*GF*(-2*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 
          15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/2*((3*MZ^4*(8*MW^4 - 5*MZ^4) + (32*MW^8 - 40*MW^4*MZ^4 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 + 6*MW^2*MZ^4 - 
          7*MZ^6 + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpe, 
       (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, ((8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       ((16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(4*MW^2*MZ^2 - 3*MZ^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpl1*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^4*MZ^2 + 
          10*MW^2*MZ^4 - 5*MZ^6 + (-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
            11*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 
          (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (32*MZ*(MW^2 - MZ^2)^2*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (64*(-MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpe, (64*(-MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (64*(MW^2 - MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpl1, 
       (-8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpl1, 
       (8*(-2*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 + 
          (-32*MW^8 + 128*MW^6*MZ^2 - 184*MW^4*MZ^4 + 112*MW^2*MZ^6 - 
            25*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -(((32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl2*cll1221, 
       (2*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -(((32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 56*MW^2*MZ^6 - 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (2*Sqrt[2]*GF*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*Sin[\[Theta]]^2)/(Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (64*Sqrt[2]*GF*(MW^2 - MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (-8*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-4*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (4*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*Sin[\[Theta]]^2)/
        (2*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 9*MZ^6)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpe, (32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, (2*(-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 
          19*MZ^8)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       (2*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, (2*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-32*MW^2*(8*MW^6 - 20*MW^4*MZ^2 + 17*MW^2*MZ^4 - 5*MZ^6)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpe*cpWB, 
       (128*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
          11*MZ^6)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
          9*MZ^6)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
          9*MZ^6)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (32*(MW^2 - MZ^2)^2*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (64*(-MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpe, (64*(-MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (64*(MW^2 - MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (8*(-2*MW^2 + MZ^2)^2*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpl1, (8*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, (2*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
          25*MZ^8)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (-4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, (2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (-4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       (2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, 
      {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, {cpe*cpWB, 0}, 
      {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, 
      {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, 
      {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (2*GF*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
          7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (32*GF*(-MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^
          (3/2))/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (-16*GF*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/2*((-24*MW^4*MZ^4 + 15*MZ^8 + (32*MW^8 - 40*MW^4*MZ^4 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^4*MZ^2 - 
          6*MW^2*MZ^4 + 7*MZ^6 + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
            9*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpe, 
       (-8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, -(((8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 + 
           (-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 19*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl2*cpDC, 
       -(((16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + 
           (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])))}, 
      {cll1221*cpDC, ((16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpl1*cpWB, 
       (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 5*MZ^6 + (-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
            11*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 + 
          (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 
          18*MW^2*MZ^4 + 7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
            9*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (-8*MZ*(MW^2 - MZ^2)^2*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^
          (3/2))/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpe, (64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (8*MZ*(-2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpl1, (8*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -(((8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 + 
           (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
             25*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl1*c3pl2, 
       (-2*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -(((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl2*cll1221, 
       (2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -(((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}}, 
    {{{cWWW, 0}, {cpDC, (Sqrt[2]*GF*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/4*((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
          (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpl1, 
       (-2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpl1*cpWB, 
       (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
          11*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpe, 
       (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpl1, 
       (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -(((32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
           25*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
           2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*c3pl2, (-2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -(((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
           2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cll1221, (2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -(((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
           17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
           2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (-2*GF*Cos[\[Theta]]*(MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*Cos[\[Theta]]*
         (MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (64*GF*(MW^2 - MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (8*GF*(-2*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*GF*Cos[\[Theta]]*(MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
            19*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*GF*Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*GF*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (2*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 64*MW^6*MZ^2 + 
            8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*(-\[Beta]^2 + 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (16*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-4*MW^2 + 3*MZ^2)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(8*MW^4 - 12*MW^2*MZ^2 + 
            5*MZ^4)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*MZ^2*(MW^2 - MZ^2)^2*
         Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
            11*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*Cos[\[Theta]]*
         (MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + 3*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (16*MZ*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(-3*\[Beta]^2 + Cos[\[Theta]] - 
          \[Beta]^2*Cos[\[Theta]] + 3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*Sqrt[2]*(MW^2 - MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (4*MZ*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (4*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
            44*MW^2*MZ^4 + 13*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 
            19*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, (2*GF*(-32*MW^6*MZ^2*\[Beta]^2 + 
          56*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 - 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          32*MW^8*Cos[3*\[Theta]] + 48*MW^6*MZ^2*Cos[3*\[Theta]] - 
          36*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (128*GF*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (16*GF*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/2*((48*MW^4*MZ^4*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 40*MW^4*MZ^4*
            Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(8*MW^4*MZ^2*\[Beta]^2 + 
          12*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^6*Cos[3*\[Theta]] - 12*MW^4*MZ^2*Cos[3*\[Theta]] - 
          10*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-32*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -(((-16*MW^4*MZ^4*\[Beta]^2 + 48*MW^2*MZ^6*\[Beta]^2 - 
           26*MZ^8*\[Beta]^2 - (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
             40*MW^2*MZ^6 - 19*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 
           64*MW^6*MZ^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*Cos[3*\[Theta]] - 
           40*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cpDC, -(((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
           30*MZ^8*\[Beta]^2 - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
             17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 48*MW^6*MZ^2*
            Cos[3*\[Theta]] - 36*MW^2*MZ^6*Cos[3*\[Theta]] + 
           17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cll1221*cpDC, ((-32*MW^6*MZ^2*\[Beta]^2 + 56*MW^2*MZ^6*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 32*MW^8*Cos[3*\[Theta]] + 48*MW^6*MZ^2*
           Cos[3*\[Theta]] - 36*MW^2*MZ^6*Cos[3*\[Theta]] + 
          17*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(8*MW^2*MZ^2*\[Beta]^2 - 
          6*MZ^4*\[Beta]^2 + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(-4*MW^2 + 3*MZ^2)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 8*MW^4*Cos[3*\[Theta]] - 
          12*MW^2*MZ^2*Cos[3*\[Theta]] + 5*MZ^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-128*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-8*MW^4*MZ^2*\[Beta]^2 + 
          20*MW^2*MZ^4*\[Beta]^2 - 10*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 
            5*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 44*MW^4*MZ^2*Cos[3*\[Theta]] - 
          38*MW^2*MZ^4*Cos[3*\[Theta]] + 11*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-24*MW^4*MZ^2*\[Beta]^2 + 
          36*MW^2*MZ^4*\[Beta]^2 - 14*MZ^6*\[Beta]^2 - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 9*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-32*MZ*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (-64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (-64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (-64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-8*MZ*(-2*MW^2 + MZ^2)^2*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-8*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpl1, 
       (8*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1^2, 
       -(((-16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
           14*MZ^8*\[Beta]^2 + (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
             112*MW^2*MZ^6 + 25*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           128*MW^6*MZ^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*Cos[3*\[Theta]] - 
           112*MW^2*MZ^6*Cos[3*\[Theta]] + 25*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*c3pl2, (-2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*Cos[3*\[Theta]] - 
          84*MW^2*MZ^6*Cos[3*\[Theta]] + 19*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -(((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cll1221, (2*(64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -(((64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
           112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
           72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (GF*(-1 + \[Beta]^2)*(-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 
          17*MZ^8 + 96*MW^8*\[Beta]^2 - 144*MW^6*MZ^2*\[Beta]^2 + 
          108*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 96*MW^8*\[Beta]^4 + 
          144*MW^6*MZ^2*\[Beta]^4 - 108*MW^2*MZ^6*\[Beta]^4 + 
          51*MZ^8*\[Beta]^4 + 4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          64*MW^6*MZ^2*Cos[3*\[Theta]] - 112*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] - 64*MW^8*Cos[4*\[Theta]] + 
          96*MW^6*MZ^2*Cos[4*\[Theta]] - 72*MW^2*MZ^6*Cos[4*\[Theta]] + 
          34*MZ^8*Cos[4*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          48*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (Sqrt[2]*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpWB, (4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6 + 
          48*MW^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^2 + 
          90*MW^2*MZ^4*\[Beta]^2 - 27*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          108*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          28*MZ^6*Cos[3*\[Theta]] - 32*MW^6*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*Cos[4*\[Theta]] - 60*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (128*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 112*MW^6*MZ^2 + 
          144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8 - 96*MW^8*\[Beta]^2 + 
          336*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          252*MW^2*MZ^6*\[Beta]^2 - 57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          336*MW^6*MZ^2*\[Beta]^4 + 432*MW^4*MZ^4*\[Beta]^4 - 
          252*MW^2*MZ^6*\[Beta]^4 + 57*MZ^8*\[Beta]^4 + 
          4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 64*MW^6*MZ^2*Cos[3*\[Theta]] + 
          192*MW^4*MZ^4*Cos[3*\[Theta]] - 176*MW^2*MZ^6*Cos[3*\[Theta]] + 
          52*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          224*MW^6*MZ^2*Cos[4*\[Theta]] + 288*MW^4*MZ^4*Cos[4*\[Theta]] - 
          168*MW^2*MZ^6*Cos[4*\[Theta]] + 38*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 128*MW^6*MZ^2*Cos[3*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 224*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, -((Sqrt[2]*GF*(-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           128*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           224*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 192*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 144*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/8*((-1 + \[Beta]^2)*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8 - 
           96*MW^8*\[Beta]^2 + 120*MW^4*MZ^4*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 
           96*MW^8*\[Beta]^4 - 120*MW^4*MZ^4*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           12*MZ^4*(-8*MW^4 + 5*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           96*MW^4*MZ^4*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 80*MW^4*MZ^4*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           40*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6 - 
          48*MW^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^2 + 30*MW^2*MZ^4*
           \[Beta]^2 - 27*MZ^6*\[Beta]^2 + 48*MW^6*\[Beta]^4 - 
          36*MW^4*MZ^2*\[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 + 4*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^4*MZ^2*Cos[3*\[Theta]] - 24*MW^2*MZ^4*Cos[3*\[Theta]] + 
          28*MZ^6*Cos[3*\[Theta]] + 32*MW^6*Cos[4*\[Theta]] - 
          24*MW^4*MZ^2*Cos[4*\[Theta]] - 20*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] + 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          12*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 10*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-64*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (-2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
          40*MW^2*MZ^6 - 19*MZ^8 - 96*MW^8*\[Beta]^2 + 192*MW^6*MZ^2*
           \[Beta]^2 - 24*MW^4*MZ^4*\[Beta]^2 - 120*MW^2*MZ^6*\[Beta]^2 + 
          57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 192*MW^6*MZ^2*\[Beta]^4 + 
          24*MW^4*MZ^4*\[Beta]^4 + 120*MW^2*MZ^6*\[Beta]^4 - 
          57*MZ^8*\[Beta]^4 - 4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          32*MW^4*MZ^4*Cos[3*\[Theta]] + 96*MW^2*MZ^6*Cos[3*\[Theta]] - 
          52*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          128*MW^6*MZ^2*Cos[4*\[Theta]] + 16*MW^4*MZ^4*Cos[4*\[Theta]] + 
          80*MW^2*MZ^6*Cos[4*\[Theta]] - 38*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 64*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 8*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 19*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
          17*MZ^8 - 96*MW^8*\[Beta]^2 + 144*MW^6*MZ^2*\[Beta]^2 - 
          108*MW^2*MZ^6*\[Beta]^2 + 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          144*MW^6*MZ^2*\[Beta]^4 + 108*MW^2*MZ^6*\[Beta]^4 - 
          51*MZ^8*\[Beta]^4 - 4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          64*MW^6*MZ^2*Cos[3*\[Theta]] + 112*MW^2*MZ^6*Cos[3*\[Theta]] - 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          96*MW^6*MZ^2*Cos[4*\[Theta]] + 72*MW^2*MZ^6*Cos[4*\[Theta]] - 
          34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          48*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 36*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
        (2*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-32*MW^8 + 48*MW^6*MZ^2 - 
          36*MW^2*MZ^6 + 17*MZ^8 + 96*MW^8*\[Beta]^2 - 144*MW^6*MZ^2*
           \[Beta]^2 + 108*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 - 
          96*MW^8*\[Beta]^4 + 144*MW^6*MZ^2*\[Beta]^4 - 
          108*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 64*MW^6*MZ^2*Cos[3*\[Theta]] - 
          112*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] - 
          64*MW^8*Cos[4*\[Theta]] + 96*MW^6*MZ^2*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 48*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4 - 24*MW^4*\[Beta]^2 + 
          36*MW^2*MZ^2*\[Beta]^2 - 15*MZ^4*\[Beta]^2 + 24*MW^4*\[Beta]^4 - 
          36*MW^2*MZ^2*\[Beta]^4 + 15*MZ^4*\[Beta]^4 + 
          4*MZ^2*(-4*MW^2 + 3*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          16*MW^2*MZ^2*Cos[3*\[Theta]] + 12*MZ^4*Cos[3*\[Theta]] + 
          16*MW^4*Cos[4*\[Theta]] - 24*MW^2*MZ^2*Cos[4*\[Theta]] + 
          10*MZ^4*Cos[4*\[Theta]] + 8*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
          12*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(Lambda^4*MZ*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpl1*cpWB, 
       (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 11*MZ^6 + 
          48*MW^6*\[Beta]^2 - 132*MW^4*MZ^2*\[Beta]^2 + 
          114*MW^2*MZ^4*\[Beta]^2 - 33*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          132*MW^4*MZ^2*\[Beta]^4 - 114*MW^2*MZ^4*\[Beta]^4 + 
          33*MZ^6*\[Beta]^4 + 4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          16*MW^4*MZ^2*Cos[3*\[Theta]] - 40*MW^2*MZ^4*Cos[3*\[Theta]] + 
          20*MZ^6*Cos[3*\[Theta]] - 32*MW^6*Cos[4*\[Theta]] + 
          88*MW^4*MZ^2*Cos[4*\[Theta]] - 76*MW^2*MZ^4*Cos[4*\[Theta]] + 
          22*MZ^6*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          44*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 11*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6 + 
          48*MW^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^2 + 
          90*MW^2*MZ^4*\[Beta]^2 - 27*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          108*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          28*MZ^6*Cos[3*\[Theta]] - 32*MW^6*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*Cos[4*\[Theta]] - 60*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6 + 
          48*MW^6*\[Beta]^2 - 108*MW^4*MZ^2*\[Beta]^2 + 
          90*MW^2*MZ^4*\[Beta]^2 - 27*MZ^6*\[Beta]^2 - 48*MW^6*\[Beta]^4 + 
          108*MW^4*MZ^2*\[Beta]^4 - 90*MW^2*MZ^4*\[Beta]^4 + 
          27*MZ^6*\[Beta]^4 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^4*MZ^2*Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          28*MZ^6*Cos[3*\[Theta]] - 32*MW^6*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*Cos[4*\[Theta]] - 60*MW^2*MZ^4*Cos[4*\[Theta]] + 
          18*MZ^6*Cos[4*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-64*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (128*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (128*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (128*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-16*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*(5 + 4*\[Beta]^2 + 
          \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/(Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/2*((-1 + \[Beta]^2)*(32*MW^8 - 128*MW^6*MZ^2 + 
           184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8 - 96*MW^8*\[Beta]^2 + 
           384*MW^6*MZ^2*\[Beta]^2 - 552*MW^4*MZ^4*\[Beta]^2 + 
           336*MW^2*MZ^6*\[Beta]^2 - 75*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           384*MW^6*MZ^2*\[Beta]^4 + 552*MW^4*MZ^4*\[Beta]^4 - 
           336*MW^2*MZ^6*\[Beta]^4 + 75*MZ^8*\[Beta]^4 + 
           4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
             112*MW^2*MZ^6 + 25*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 32*MW^4*MZ^4*Cos[3*\[Theta]] - 
           64*MW^2*MZ^6*Cos[3*\[Theta]] + 28*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 256*MW^6*MZ^2*Cos[4*\[Theta]] + 
           368*MW^4*MZ^4*Cos[4*\[Theta]] - 224*MW^2*MZ^6*Cos[4*\[Theta]] + 
           50*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           128*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           25*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, -(((-1 + \[Beta]^2)*(32*MW^8 - 112*MW^6*MZ^2 + 
           144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8 - 96*MW^8*\[Beta]^2 + 
           336*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
           252*MW^2*MZ^6*\[Beta]^2 - 57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           336*MW^6*MZ^2*\[Beta]^4 + 432*MW^4*MZ^4*\[Beta]^4 - 
           252*MW^2*MZ^6*\[Beta]^4 + 57*MZ^8*\[Beta]^4 + 
           4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           64*MW^6*MZ^2*Cos[3*\[Theta]] + 192*MW^4*MZ^4*Cos[3*\[Theta]] - 
           176*MW^2*MZ^6*Cos[3*\[Theta]] + 52*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 224*MW^6*MZ^2*Cos[4*\[Theta]] + 
           288*MW^4*MZ^4*Cos[4*\[Theta]] - 168*MW^2*MZ^6*Cos[4*\[Theta]] + 
           38*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           112*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           19*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*cll1221, ((-1 + \[Beta]^2)*(32*MW^8 - 112*MW^6*MZ^2 + 
          144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8 - 96*MW^8*\[Beta]^2 + 
          336*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
          252*MW^2*MZ^6*\[Beta]^2 - 57*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          336*MW^6*MZ^2*\[Beta]^4 + 432*MW^4*MZ^4*\[Beta]^4 - 
          252*MW^2*MZ^6*\[Beta]^4 + 57*MZ^8*\[Beta]^4 + 
          4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 64*MW^6*MZ^2*Cos[3*\[Theta]] + 
          192*MW^4*MZ^4*Cos[3*\[Theta]] - 176*MW^2*MZ^6*Cos[3*\[Theta]] + 
          52*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          224*MW^6*MZ^2*Cos[4*\[Theta]] + 288*MW^4*MZ^4*Cos[4*\[Theta]] - 
          168*MW^2*MZ^6*Cos[4*\[Theta]] + 38*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 112*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          84*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 19*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/2*((-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           128*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           224*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 192*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 144*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, ((-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
          288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
          216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
          288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
          216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
          4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 128*MW^6*MZ^2*Cos[3*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 224*MW^2*MZ^6*Cos[3*\[Theta]] + 
          60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
          192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
          144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
          32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/2*((-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
           288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
           216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
           288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
           216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
           4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           128*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
           224*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
           64*MW^8*Cos[4*\[Theta]] - 192*MW^6*MZ^2*Cos[4*\[Theta]] + 
           240*MW^4*MZ^4*Cos[4*\[Theta]] - 144*MW^2*MZ^6*Cos[4*\[Theta]] + 
           34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, -((GF*(80*MW^6*MZ^2 - 140*MW^2*MZ^6 + 75*MZ^8 - 
           160*MW^6*MZ^2*\[Beta]^2 + 280*MW^2*MZ^6*\[Beta]^2 - 
           150*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 
           84*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(60*MW^4*MZ^2 - 90*MW^2*MZ^4 + 
          35*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          70*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*
           \[Beta]^4 - 21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 9*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 108*MW^4*MZ^2*Cos[3*\[Theta]] - 
          90*MW^2*MZ^4*Cos[3*\[Theta]] + 27*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (-32*GF*(-MW^2 + MZ^2)^3*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*GF*(-2*MW^2 + MZ^2)^3*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*GF*(80*MW^6*MZ^2 - 240*MW^4*MZ^4 + 220*MW^2*MZ^6 - 65*MZ^8 - 
          160*MW^6*MZ^2*\[Beta]^2 + 480*MW^4*MZ^4*\[Beta]^2 - 
          440*MW^2*MZ^6*\[Beta]^2 + 130*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
          132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*Cos[3*\[Theta]] - 
          432*MW^4*MZ^4*Cos[3*\[Theta]] + 252*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*GF*(160*MW^6*MZ^2 - 360*MW^4*MZ^4 + 280*MW^2*MZ^6 - 
          75*MZ^8 - 320*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          560*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 216*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 
          75*MZ^8 + 320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (120*MW^4*MZ^4 - 75*MZ^8 - 240*MW^4*MZ^4*\[Beta]^2 + 
          150*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(4*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(20*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 35*MZ^6 - 40*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 70*MZ^6*\[Beta]^2 - 12*MW^4*MZ^2*
           \[Beta]^4 - 18*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-8*Sqrt[2]*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (Sqrt[2]*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (40*MW^4*MZ^4 - 120*MW^2*MZ^6 + 65*MZ^8 - 80*MW^4*MZ^4*\[Beta]^2 + 
           240*MW^2*MZ^6*\[Beta]^2 - 130*MZ^8*\[Beta]^2 - 
           24*MW^4*MZ^4*\[Beta]^4 + 72*MW^2*MZ^6*\[Beta]^4 - 
           39*MZ^8*\[Beta]^4 + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
             40*MW^2*MZ^6 - 19*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           96*MW^8*Cos[3*\[Theta]] + 192*MW^6*MZ^2*Cos[3*\[Theta]] - 
           24*MW^4*MZ^4*Cos[3*\[Theta]] - 120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cpDC, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (80*MW^6*MZ^2 - 140*MW^2*MZ^6 + 75*MZ^8 - 160*MW^6*MZ^2*\[Beta]^2 + 
           280*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
           48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
           45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
             17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cll1221*cpDC, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (80*MW^6*MZ^2 - 140*MW^2*MZ^6 + 75*MZ^8 - 160*MW^6*MZ^2*\[Beta]^2 + 
          280*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
          45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(20*MW^2*MZ^2 - 15*MZ^4 - 40*MW^2*MZ^2*\[Beta]^2 + 
          30*MZ^4*\[Beta]^2 - 12*MW^2*MZ^2*\[Beta]^4 + 9*MZ^4*\[Beta]^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(4*MW^2 - 3*MZ^2)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 24*MW^4*Cos[3*\[Theta]] + 
          36*MW^2*MZ^2*Cos[3*\[Theta]] - 15*MZ^4*Cos[3*\[Theta]] - 
          8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW^2 - MZ^2)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] + \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-2*MW^2 + MZ^2)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] - \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(20*MW^4*MZ^2 - 
          50*MW^2*MZ^4 + 25*MZ^6 - 40*MW^4*MZ^2*\[Beta]^2 + 
          100*MW^2*MZ^4*\[Beta]^2 - 50*MZ^6*\[Beta]^2 - 
          12*MW^4*MZ^2*\[Beta]^4 + 30*MW^2*MZ^4*\[Beta]^4 - 
          15*MZ^6*\[Beta]^4 + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
            11*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 132*MW^4*MZ^2*
           Cos[3*\[Theta]] - 114*MW^2*MZ^4*Cos[3*\[Theta]] + 
          33*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          44*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(60*MW^4*MZ^2 - 
          90*MW^2*MZ^4 + 35*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 70*MZ^6*\[Beta]^2 - 
          36*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            9*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 
          108*MW^4*MZ^2*Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (60*MW^4*MZ^2 - 90*MW^2*MZ^4 + 35*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 70*MZ^6*\[Beta]^2 - 
          36*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            9*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 
          108*MW^4*MZ^2*Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-8*Sqrt[2]*(MW^2 - MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*Sqrt[2]*(-MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (40*MW^4*MZ^4 - 80*MW^2*MZ^6 + 35*MZ^8 - 80*MW^4*MZ^4*\[Beta]^2 + 
           160*MW^2*MZ^6*\[Beta]^2 - 70*MZ^8*\[Beta]^2 - 
           24*MW^4*MZ^4*\[Beta]^4 + 48*MW^2*MZ^6*\[Beta]^4 - 
           21*MZ^8*\[Beta]^4 - (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
             112*MW^2*MZ^6 + 25*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
           552*MW^4*MZ^4*Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
           75*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (80*MW^6*MZ^2 - 240*MW^4*MZ^4 + 220*MW^2*MZ^6 - 65*MZ^8 - 
          160*MW^6*MZ^2*\[Beta]^2 + 480*MW^4*MZ^4*\[Beta]^2 - 
          440*MW^2*MZ^6*\[Beta]^2 + 130*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
          132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*Cos[3*\[Theta]] - 
          432*MW^4*MZ^4*Cos[3*\[Theta]] + 252*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-80*MW^6*MZ^2 + 240*MW^4*MZ^4 - 220*MW^2*MZ^6 + 65*MZ^8 + 
          160*MW^6*MZ^2*\[Beta]^2 - 480*MW^4*MZ^4*\[Beta]^2 + 
          440*MW^2*MZ^6*\[Beta]^2 - 130*MZ^8*\[Beta]^2 + 
          48*MW^6*MZ^2*\[Beta]^4 - 144*MW^4*MZ^4*\[Beta]^4 + 
          132*MW^2*MZ^6*\[Beta]^4 - 39*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 336*MW^6*MZ^2*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*Cos[3*\[Theta]] - 252*MW^2*MZ^6*Cos[3*\[Theta]] + 
          57*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 75*MZ^8 + 
           320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 75*MZ^8 + 
          320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 75*MZ^8 + 
           320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}}}, 
    {{{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (Sqrt[2]*GF*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (32*Sqrt[2]*GF*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (-4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-2*Sqrt[2]*GF*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (2*Sqrt[2]*GF*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(4*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
          9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpe, (16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpl1, 
       (2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 19*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpl1*cpWB, 
       (16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
          11*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-16*MW^6 + 36*MW^4*MZ^2 - 
          30*MW^2*MZ^4 + 9*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpe, 
       (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpl1, 
       (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
          25*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-2*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
          84*MW^2*MZ^6 + 19*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, ((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, ((32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
          17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {cpDC*cpe, 0}, {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, 
      {cpl1^2, 0}, {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (2*GF*(16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 
          7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (32*GF*(-MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^
          (3/2))/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (-16*GF*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
            17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/2*((-24*MW^4*MZ^4 + 15*MZ^8 + (32*MW^8 - 40*MW^4*MZ^4 + 
             17*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^4*MZ^2 - 
          6*MW^2*MZ^4 + 7*MZ^6 + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 
            9*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpe, 
       (-8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (4*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, -(((8*MW^4*MZ^4 - 24*MW^2*MZ^6 + 13*MZ^8 + 
           (-32*MW^8 + 64*MW^6*MZ^2 - 8*MW^4*MZ^4 - 40*MW^2*MZ^6 + 19*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl2*cpDC, 
       -(((16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + 
           (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])))}, 
      {cll1221*cpDC, ((16*MW^6*MZ^2 - 28*MW^2*MZ^6 + 15*MZ^8 + 
          (-32*MW^8 + 48*MW^6*MZ^2 - 36*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-16*MW^2*(-MW^2 + MZ^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW^2 - MZ^2)^2*
         Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpl1*cpWB, 
       (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(4*MW^4*MZ^2 - 
          10*MW^2*MZ^4 + 5*MZ^6 + (-16*MW^6 + 44*MW^4*MZ^2 - 38*MW^2*MZ^4 + 
            11*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 18*MW^2*MZ^4 + 7*MZ^6 + 
          (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 9*MZ^6)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(12*MW^4*MZ^2 - 
          18*MW^2*MZ^4 + 7*MZ^6 + (-16*MW^6 + 36*MW^4*MZ^2 - 30*MW^2*MZ^4 + 
            9*MZ^6)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (-8*MZ*(MW^2 - MZ^2)^2*Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^
          (3/2))/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpe, (64*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (64*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (8*MZ*(-2*MW^2 + MZ^2)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (8*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpl1, (8*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpl1, (-8*(-2*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -(((8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 + 
           (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
             25*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl1*c3pl2, 
       (-2*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cll1221, 
       (2*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -(((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl2*cll1221, 
       (2*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       -(((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}}, {{cWWW, 0}, {cpDC, 0}, 
      {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, 
      {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, 
      {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, 
      {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}, 
     {{cWWW, 0}, {cpDC, (GF*(-1 + \[Beta]^2)*
         (4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*Cos[\[Theta]] - 
          (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (4*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^2*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe, (128*Sqrt[2]*GF*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1, (4*Sqrt[2]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
            72*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, -((Sqrt[2]*GF*(-1 + \[Beta]^2)*
          (4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
             72*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])))}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, -1/8*((-1 + \[Beta]^2)*((-96*MW^4*MZ^4 + 60*MZ^8)*
            Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpe, 
       (-64*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpl1, (-8*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-1 + \[Beta]^2)*(-4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           Cos[\[Theta]] + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
            40*MW^2*MZ^6 - 19*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (2*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(-4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(3 + Cos[2*\[Theta]])))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
            15*MZ^6)*Cos[\[Theta]] - (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(3 + Cos[2*\[Theta]])))/(2*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (4*MZ^2*(-4*MW^2 + 3*MZ^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(3 + Cos[2*\[Theta]])))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe^2, (-64*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (128*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpe, 
       (128*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpe, (128*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpl1^2, (-16*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpl1, (-16*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/(Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpl1, (-16*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpl1, 
       (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/
        (Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/2*((-1 + \[Beta]^2)*(4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 
             7*MZ^4)*Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 
             184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, -(((-1 + \[Beta]^2)*(4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
             44*MW^2*MZ^4 + 13*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])))}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(4*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
            13*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/2*((-1 + \[Beta]^2)*(4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
             56*MW^2*MZ^4 + 15*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
            15*MZ^6)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/2*((-1 + \[Beta]^2)*(4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
             56*MW^2*MZ^4 + 15*MZ^6)*Cos[\[Theta]] + 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, 
      {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {cpDC*cpe, 0}, {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpWB^2, 0}, {cpe*cpWB, 0}, 
      {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpe^2, 0}, {cpe*cpl1, 0}, {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, 
      {cll1221*cpe, 0}, {cpl1^2, 0}, {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, 
      {cll1221*cpl1, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {cll1221^2, 0}}}, 
    {{{cWWW, 0}, {cpDC, (GF*(-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 144*MW^6*MZ^2*Cos[3*\[Theta]] + 
          108*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 
          7*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 - 36*MW^2*MZ^4*\[Beta]^2 + 
          14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*\[Beta]^4 - 54*MW^2*MZ^4*
           \[Beta]^4 + 21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 9*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 108*MW^4*MZ^2*Cos[3*\[Theta]] + 
          90*MW^2*MZ^4*Cos[3*\[Theta]] - 27*MZ^6*Cos[3*\[Theta]] - 
          80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (-32*GF*(MW^2 - MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-4*GF*(-2*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*
           \[Beta]^4 - 144*MW^4*MZ^4*\[Beta]^4 + 132*MW^2*MZ^6*\[Beta]^4 - 
          39*MZ^8*\[Beta]^4 + (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 336*MW^6*MZ^2*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*Cos[3*\[Theta]] - 252*MW^2*MZ^6*Cos[3*\[Theta]] + 
          57*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          560*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 420*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 
          15*MZ^8 + 64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-24*MW^4*MZ^4 + 15*MZ^8 + 48*MW^4*MZ^4*\[Beta]^2 - 
          30*MZ^8*\[Beta]^2 + 72*MW^4*MZ^4*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 120*MW^4*MZ^4*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          200*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 85*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(4*Sqrt[6]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-4*MW^4*MZ^2 - 6*MW^2*MZ^4 + 
          7*MZ^6 + 8*MW^4*MZ^2*\[Beta]^2 + 12*MW^2*MZ^4*\[Beta]^2 - 
          14*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*\[Beta]^4 + 18*MW^2*MZ^4*
           \[Beta]^4 - 21*MZ^6*\[Beta]^4 + (16*MW^6 - 12*MW^4*MZ^2 - 
            10*MW^2*MZ^4 + 9*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          48*MW^6*Cos[3*\[Theta]] - 36*MW^4*MZ^2*Cos[3*\[Theta]] - 
          30*MW^2*MZ^4*Cos[3*\[Theta]] + 27*MZ^6*Cos[3*\[Theta]] - 
          80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (8*Sqrt[2]*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, -((Sqrt[2]*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
          Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
           3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*cpDC, -(((-8*MW^4*MZ^4 + 24*MW^2*MZ^6 - 13*MZ^8 + 
           16*MW^4*MZ^4*\[Beta]^2 - 48*MW^2*MZ^6*\[Beta]^2 + 
           26*MZ^8*\[Beta]^2 + 24*MW^4*MZ^4*\[Beta]^4 - 72*MW^2*MZ^6*
            \[Beta]^4 + 39*MZ^8*\[Beta]^4 + (32*MW^8 - 64*MW^6*MZ^2 + 
             8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*(1 - 11*\[Beta]^2 + 
             12*\[Beta]^4)*Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 
             13*MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 192*MW^6*MZ^2*Cos[3*\[Theta]] + 
           24*MW^4*MZ^4*Cos[3*\[Theta]] + 120*MW^2*MZ^6*Cos[3*\[Theta]] - 
           57*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           320*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cpDC, -(((-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
           32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
           30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
            \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
             36*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
            Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
            (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 144*MW^6*MZ^2*Cos[3*\[Theta]] + 
           108*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
           160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cll1221*cpDC, ((-16*MW^6*MZ^2 + 28*MW^2*MZ^6 - 15*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 56*MW^2*MZ^6*\[Beta]^2 + 
          30*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*\[Beta]^4 - 84*MW^2*MZ^6*
           \[Beta]^4 + 45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 
            36*MW^2*MZ^6 - 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 144*MW^6*MZ^2*Cos[3*\[Theta]] + 
          108*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-4*MW^2*MZ^2 + 3*MZ^4 + 8*MW^2*MZ^2*\[Beta]^2 - 
          6*MZ^4*\[Beta]^2 + 12*MW^2*MZ^2*\[Beta]^4 - 9*MZ^4*\[Beta]^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(4*MW^2 - 3*MZ^2)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 24*MW^4*Cos[3*\[Theta]] - 
          36*MW^2*MZ^2*Cos[3*\[Theta]] + 15*MZ^4*Cos[3*\[Theta]] - 
          40*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 60*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 25*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW^2 - MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-2*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-4*MW^4*MZ^2 + 10*MW^2*MZ^4 - 5*MZ^6 + 8*MW^4*MZ^2*\[Beta]^2 - 
          20*MW^2*MZ^4*\[Beta]^2 + 10*MZ^6*\[Beta]^2 + 12*MW^4*MZ^2*
           \[Beta]^4 - 30*MW^2*MZ^4*\[Beta]^4 + 15*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          132*MW^4*MZ^2*Cos[3*\[Theta]] + 114*MW^2*MZ^4*Cos[3*\[Theta]] - 
          33*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          220*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 190*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 55*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          108*MW^4*MZ^2*Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          180*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-12*MW^4*MZ^2 + 18*MW^2*MZ^4 - 7*MZ^6 + 24*MW^4*MZ^2*\[Beta]^2 - 
          36*MW^2*MZ^4*\[Beta]^2 + 14*MZ^6*\[Beta]^2 + 36*MW^4*MZ^2*
           \[Beta]^4 - 54*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 48*MW^6*Cos[3*\[Theta]] - 
          108*MW^4*MZ^2*Cos[3*\[Theta]] + 90*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 80*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          180*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 45*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (8*Sqrt[2]*(MW^2 - MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (16*Sqrt[2]*(-MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*Sqrt[2]*(-MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((8*MW^4*MZ^4 - 16*MW^2*MZ^6 + 7*MZ^8 - 
          16*MW^4*MZ^4*\[Beta]^2 + 32*MW^2*MZ^6*\[Beta]^2 - 
          14*MZ^8*\[Beta]^2 - 24*MW^4*MZ^4*\[Beta]^4 + 48*MW^2*MZ^6*
           \[Beta]^4 - 21*MZ^8*\[Beta]^4 + (32*MW^8 - 128*MW^6*MZ^2 + 
            184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 25*MZ^8)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] - MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 
            7*MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
          552*MW^4*MZ^4*Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
          75*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 920*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 560*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          125*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (16*MW^6*MZ^2 - 48*MW^4*MZ^4 + 44*MW^2*MZ^6 - 13*MZ^8 - 
          32*MW^6*MZ^2*\[Beta]^2 + 96*MW^4*MZ^4*\[Beta]^2 - 
          88*MW^2*MZ^6*\[Beta]^2 + 26*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*
           \[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 132*MW^2*MZ^6*\[Beta]^4 + 
          39*MZ^8*\[Beta]^4 - (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 
            13*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*Cos[3*\[Theta]] - 
          432*MW^4*MZ^4*Cos[3*\[Theta]] + 252*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          560*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-16*MW^6*MZ^2 + 48*MW^4*MZ^4 - 44*MW^2*MZ^6 + 13*MZ^8 + 
          32*MW^6*MZ^2*\[Beta]^2 - 96*MW^4*MZ^4*\[Beta]^2 + 
          88*MW^2*MZ^6*\[Beta]^2 - 26*MZ^8*\[Beta]^2 + 48*MW^6*MZ^2*
           \[Beta]^4 - 144*MW^4*MZ^4*\[Beta]^4 + 132*MW^2*MZ^6*\[Beta]^4 - 
          39*MZ^8*\[Beta]^4 + (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 
            84*MW^2*MZ^6 + 19*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 
            13*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 336*MW^6*MZ^2*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*Cos[3*\[Theta]] - 252*MW^2*MZ^6*Cos[3*\[Theta]] + 
          57*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          560*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 420*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          95*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 56*MW^2*MZ^6 + 15*MZ^8 + 
          64*MW^6*MZ^2*\[Beta]^2 - 144*MW^4*MZ^4*\[Beta]^2 + 
          112*MW^2*MZ^6*\[Beta]^2 - 30*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, -1/4*(GF*(-224*MW^8 + 336*MW^6*MZ^2 - 252*MW^2*MZ^6 + 119*MZ^8 - 
           192*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^2 - 
           216*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 
           608*MW^8*\[Beta]^4 + 912*MW^6*MZ^2*\[Beta]^4 - 
           684*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 + 
           384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
           432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
           4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
             9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
            Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
           180*MZ^8*Cos[3*\[Theta]] - 128*MW^6*MZ^2*\[Beta]^2*
            Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] - 336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
           180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
           432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
           153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
           864*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 648*MW^2*MZ^6*\[Beta]^2*
            Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
           160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(112*MW^6 - 252*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 63*MZ^6 + 96*MW^6*\[Beta]^2 - 
          216*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 684*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 171*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          432*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 144*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          84*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          324*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          648*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (16*Sqrt[2/3]*GF*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (-2*Sqrt[2/3]*GF*(-2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, -1/2*(GF*(224*MW^8 - 784*MW^6*MZ^2 + 1008*MW^4*MZ^4 - 
           588*MW^2*MZ^6 + 133*MZ^8 + 192*MW^8*\[Beta]^2 - 
           672*MW^6*MZ^2*\[Beta]^2 + 864*MW^4*MZ^4*\[Beta]^2 - 
           504*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 2128*MW^6*MZ^2*\[Beta]^4 + 
           2736*MW^4*MZ^4*\[Beta]^4 - 1596*MW^2*MZ^6*\[Beta]^4 + 
           361*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*
            \[Beta]^6 - 1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
           228*MZ^8*\[Beta]^6 + 4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
             44*MW^2*MZ^4 - 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
             144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 192*MW^6*MZ^2*
            Cos[3*\[Theta]] + 576*MW^4*MZ^4*Cos[3*\[Theta]] - 
           528*MW^2*MZ^6*Cos[3*\[Theta]] + 156*MZ^8*Cos[3*\[Theta]] + 
           128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 1008*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
           756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2016*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1512*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           95*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, -1/2*(GF*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
           504*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
           576*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
           432*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 
           608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
           2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
           323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*
            \[Beta]^6 - 1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
           204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
             56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
             120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
            (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
           672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
           256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
           120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
            Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
           672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
            Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 864*MW^6*MZ^2*
            Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
           648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
           576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
           1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
           480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
            Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
           85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          504*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          576*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          432*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          1824*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1368*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (224*MW^8 - 280*MW^4*MZ^4 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
         240*MW^4*MZ^4*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         760*MW^4*MZ^4*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         480*MW^4*MZ^4*\[Beta]^6 - 204*MZ^8*\[Beta]^6 + 
         12*MZ^4*(8*MW^4 - 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         360*MW^4*MZ^4*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (32*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 84*MW^4*MZ^2 - 70*MW^2*MZ^4 + 
          63*MZ^6 + 96*MW^6*\[Beta]^2 - 72*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 54*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 
          228*MW^4*MZ^2*\[Beta]^4 - 190*MW^2*MZ^4*\[Beta]^4 + 
          171*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 144*MW^4*MZ^2*\[Beta]^6 + 
          120*MW^2*MZ^4*\[Beta]^6 - 108*MZ^6*\[Beta]^6 + 
          4*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 48*MW^4*MZ^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^4*Cos[3*\[Theta]] + 
          84*MZ^6*Cos[3*\[Theta]] + 32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          72*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          108*MW^4*MZ^2*Cos[4*\[Theta]] - 90*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(2*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (8*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, ((-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpDC, (-224*MW^8 + 448*MW^6*MZ^2 - 56*MW^4*MZ^4 - 
         280*MW^2*MZ^6 + 133*MZ^8 - 192*MW^8*\[Beta]^2 + 
         384*MW^6*MZ^2*\[Beta]^2 - 48*MW^4*MZ^4*\[Beta]^2 - 
         240*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         1216*MW^6*MZ^2*\[Beta]^4 - 152*MW^4*MZ^4*\[Beta]^4 - 
         760*MW^2*MZ^6*\[Beta]^4 + 361*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
         768*MW^6*MZ^2*\[Beta]^6 + 96*MW^4*MZ^4*\[Beta]^6 + 
         480*MW^2*MZ^6*\[Beta]^6 - 228*MZ^8*\[Beta]^6 - 
         4*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
         96*MW^4*MZ^4*Cos[3*\[Theta]] - 288*MW^2*MZ^6*Cos[3*\[Theta]] + 
         156*MZ^8*Cos[3*\[Theta]] - 64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 104*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         576*MW^6*MZ^2*Cos[4*\[Theta]] - 72*MW^4*MZ^4*Cos[4*\[Theta]] - 
         360*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] + 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         320*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (-224*MW^8 + 336*MW^6*MZ^2 - 252*MW^2*MZ^6 + 119*MZ^8 - 
         192*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^2 - 
         216*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
         912*MW^6*MZ^2*\[Beta]^4 - 684*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
         432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
         4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
          Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] - 128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 648*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/8*(-224*MW^8 + 336*MW^6*MZ^2 - 252*MW^2*MZ^6 + 
          119*MZ^8 - 192*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*\[Beta]^2 - 
          216*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 - 608*MW^8*\[Beta]^4 + 
          912*MW^6*MZ^2*\[Beta]^4 - 684*MW^2*MZ^6*\[Beta]^4 + 
          323*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 576*MW^6*MZ^2*\[Beta]^6 + 
          432*MW^2*MZ^6*\[Beta]^6 - 204*MZ^8*\[Beta]^6 - 
          4*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 192*MW^6*MZ^2*
           Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
          180*MZ^8*Cos[3*\[Theta]] - 128*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 224*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 336*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] + 576*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 648*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-2*MW^2*(MW^2 - MZ^2)*(56*MW^4 - 84*MW^2*MZ^2 + 35*MZ^4 + 
          48*MW^4*\[Beta]^2 - 72*MW^2*MZ^2*\[Beta]^2 + 30*MZ^4*\[Beta]^2 + 
          152*MW^4*\[Beta]^4 - 228*MW^2*MZ^2*\[Beta]^4 + 95*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 144*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
          4*MZ^2*(4*MW^2 - 3*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
           \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          48*MW^2*MZ^2*Cos[3*\[Theta]] + 36*MZ^4*Cos[3*\[Theta]] + 
          32*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          108*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 216*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 90*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpe*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 
          308*MW^4*MZ^2 - 266*MW^2*MZ^4 + 77*MZ^6 - 96*MW^6*\[Beta]^2 + 
          264*MW^4*MZ^2*\[Beta]^2 - 228*MW^2*MZ^4*\[Beta]^2 + 
          66*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 836*MW^4*MZ^2*\[Beta]^4 - 
          722*MW^2*MZ^4*\[Beta]^4 + 209*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          528*MW^4*MZ^2*\[Beta]^6 + 456*MW^2*MZ^4*\[Beta]^6 - 
          132*MZ^6*\[Beta]^6 - 4*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 48*MW^4*MZ^2*
           Cos[3*\[Theta]] - 120*MW^2*MZ^4*Cos[3*\[Theta]] + 
          60*MZ^6*Cos[3*\[Theta]] - 32*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 40*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 48*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          120*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 60*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          396*MW^4*MZ^2*Cos[4*\[Theta]] - 342*MW^2*MZ^4*Cos[4*\[Theta]] + 
          99*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          792*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 684*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 198*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 220*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 190*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          55*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-112*MW^6 + 252*MW^4*MZ^2 - 
          210*MW^2*MZ^4 + 63*MZ^6 - 96*MW^6*\[Beta]^2 + 
          216*MW^4*MZ^2*\[Beta]^2 - 180*MW^2*MZ^4*\[Beta]^2 + 
          54*MZ^6*\[Beta]^2 - 304*MW^6*\[Beta]^4 + 684*MW^4*MZ^2*\[Beta]^4 - 
          570*MW^2*MZ^4*\[Beta]^4 + 171*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          432*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          108*MZ^6*\[Beta]^6 - 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 144*MW^4*MZ^2*
           Cos[3*\[Theta]] - 216*MW^2*MZ^4*Cos[3*\[Theta]] + 
          84*MZ^6*Cos[3*\[Theta]] - 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          324*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] + 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          648*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(112*MW^6 - 252*MW^4*MZ^2 + 
          210*MW^2*MZ^4 - 63*MZ^6 + 96*MW^6*\[Beta]^2 - 
          216*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          54*MZ^6*\[Beta]^2 + 304*MW^6*\[Beta]^4 - 684*MW^4*MZ^2*\[Beta]^4 + 
          570*MW^2*MZ^4*\[Beta]^4 - 171*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          432*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 4*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 144*MW^4*MZ^2*
           Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          84*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 56*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 84*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          324*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] - 288*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          648*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 540*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 162*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (8*(MW^2 - MZ^2)^2*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (16*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*(-MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*(MW^2 - MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (2*(-2*MW^2 + MZ^2)^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (2*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpl1, (2*(-2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221*cpl1, (-2*(-2*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, (224*MW^8 - 896*MW^6*MZ^2 + 1288*MW^4*MZ^4 - 
         784*MW^2*MZ^6 + 175*MZ^8 + 192*MW^8*\[Beta]^2 - 
         768*MW^6*MZ^2*\[Beta]^2 + 1104*MW^4*MZ^4*\[Beta]^2 - 
         672*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         2432*MW^6*MZ^2*\[Beta]^4 + 3496*MW^4*MZ^4*\[Beta]^4 - 
         2128*MW^2*MZ^6*\[Beta]^4 + 475*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         1536*MW^6*MZ^2*\[Beta]^6 - 2208*MW^4*MZ^4*\[Beta]^6 + 
         1344*MW^2*MZ^6*\[Beta]^6 - 300*MZ^8*\[Beta]^6 - 
         4*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
           25*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
         96*MW^4*MZ^4*Cos[3*\[Theta]] - 192*MW^2*MZ^6*Cos[3*\[Theta]] + 
         84*MZ^8*Cos[3*\[Theta]] - 64*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         128*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 56*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 96*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 84*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[4*\[Theta]] + 1656*MW^4*MZ^4*Cos[4*\[Theta]] - 
         1008*MW^2*MZ^6*Cos[4*\[Theta]] + 225*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2304*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 3312*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         2016*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 450*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 920*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 560*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         125*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (224*MW^8 - 784*MW^6*MZ^2 + 1008*MW^4*MZ^4 - 
         588*MW^2*MZ^6 + 133*MZ^8 + 192*MW^8*\[Beta]^2 - 
         672*MW^6*MZ^2*\[Beta]^2 + 864*MW^4*MZ^4*\[Beta]^2 - 
         504*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
         2128*MW^6*MZ^2*\[Beta]^4 + 2736*MW^4*MZ^4*\[Beta]^4 - 
         1596*MW^2*MZ^6*\[Beta]^4 + 361*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 
         1344*MW^6*MZ^2*\[Beta]^6 - 1728*MW^4*MZ^4*\[Beta]^6 + 
         1008*MW^2*MZ^6*\[Beta]^6 - 228*MZ^8*\[Beta]^6 + 
         4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
         4*(32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
          \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         192*MW^6*MZ^2*Cos[3*\[Theta]] + 576*MW^4*MZ^4*Cos[3*\[Theta]] - 
         528*MW^2*MZ^6*Cos[3*\[Theta]] + 156*MZ^8*Cos[3*\[Theta]] + 
         128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         1008*MW^6*MZ^2*Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
         756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2016*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1512*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(4*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/4*(224*MW^8 - 784*MW^6*MZ^2 + 1008*MW^4*MZ^4 - 
          588*MW^2*MZ^6 + 133*MZ^8 + 192*MW^8*\[Beta]^2 - 
          672*MW^6*MZ^2*\[Beta]^2 + 864*MW^4*MZ^4*\[Beta]^2 - 
          504*MW^2*MZ^6*\[Beta]^2 + 114*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          2128*MW^6*MZ^2*\[Beta]^4 + 2736*MW^4*MZ^4*\[Beta]^4 - 
          1596*MW^2*MZ^6*\[Beta]^4 + 361*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*\[Beta]^6 - 
          1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
          228*MZ^8*\[Beta]^6 + 4*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
            44*MW^2*MZ^4 - 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 192*MW^6*MZ^2*
           Cos[3*\[Theta]] + 576*MW^4*MZ^4*Cos[3*\[Theta]] - 
          528*MW^2*MZ^6*Cos[3*\[Theta]] + 156*MZ^8*Cos[3*\[Theta]] + 
          128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 352*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          104*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 192*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 576*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          528*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 156*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 1008*MW^6*MZ^2*
           Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
          756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 2016*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1512*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 342*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 504*MW^2*MZ^6 + 
         119*MZ^8 + 192*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 432*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
           15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
          Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/4*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 
          504*MW^2*MZ^6 + 119*MZ^8 + 192*MW^8*\[Beta]^2 - 
          576*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          432*MW^2*MZ^6*\[Beta]^2 + 102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 
          1824*MW^6*MZ^2*\[Beta]^4 + 2280*MW^4*MZ^4*\[Beta]^4 - 
          1368*MW^2*MZ^6*\[Beta]^4 + 323*MZ^8*\[Beta]^4 - 
          384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 384*MW^6*MZ^2*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*Cos[3*\[Theta]] + 180*MZ^8*Cos[3*\[Theta]] + 
          256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 180*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
          576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 504*MW^2*MZ^6 + 
         119*MZ^8 + 192*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
         720*MW^4*MZ^4*\[Beta]^2 - 432*MW^2*MZ^6*\[Beta]^2 + 
         102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
         2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
         323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
           15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
          Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
          Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
         180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
         576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(8*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cWWW, 0}, {cpDC, -((Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
          (6*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB, (-8*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-1 + \[Beta]^2)*
         (6*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Lambda^2*MZ^3*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (32*Sqrt[2/3]*GF*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*Sqrt[2/3]*GF*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, 
      {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(18*MZ^4*(-8*MW^4 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(4*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (16*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpDC*cpl1, (-2*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpDC, ((-1 + \[Beta]^2)*
         (6*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
            40*MW^2*MZ^6 - 19*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpDC, ((-1 + \[Beta]^2)*
         (6*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -(((-1 + \[Beta]^2)*(6*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 
             15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
           (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
            (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
          Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB^2, (-16*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (6*MZ^2*(-4*MW^2 + 3*MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpe*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (16*(MW^2 - MZ^2)^2*(-1 + \[Beta]^2)*(2 - \[Beta]^2 - 
          \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] + (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (32*(MW^2 - MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (32*(-MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpl1^2, (-4*(-2*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (-4*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpl1, (-4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221*cpl1, (4*(-2*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, ((-1 + \[Beta]^2)*
         (6*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
            112*MW^2*MZ^6 + 25*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*c3pl2, (2*(-1 + \[Beta]^2)*
         (6*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cll1221, (-2*(-1 + \[Beta]^2)*
         (6*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2^2, ((-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cll1221, (-2*(-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221^2, ((-1 + \[Beta]^2)*
         (6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}}, {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
      {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, 
      {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {cpDC*cpe, 0}, {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, 
      {cpl1^2, 0}, {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, -((GF*(80*MW^6*MZ^2 - 140*MW^2*MZ^6 + 75*MZ^8 - 
           160*MW^6*MZ^2*\[Beta]^2 + 280*MW^2*MZ^6*\[Beta]^2 - 
           150*MZ^8*\[Beta]^2 - 48*MW^6*MZ^2*\[Beta]^4 + 
           84*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 + 
           (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cpWB, (-4*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(60*MW^4*MZ^2 - 90*MW^2*MZ^4 + 
          35*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 + 180*MW^2*MZ^4*\[Beta]^2 - 
          70*MZ^6*\[Beta]^2 - 36*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*
           \[Beta]^4 - 21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 
            30*MW^2*MZ^4 - 9*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          48*MW^6*Cos[3*\[Theta]] + 108*MW^4*MZ^2*Cos[3*\[Theta]] - 
          90*MW^2*MZ^4*Cos[3*\[Theta]] + 27*MZ^6*Cos[3*\[Theta]] - 
          16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 36*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (-32*GF*(-MW^2 + MZ^2)^3*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, (4*GF*(-2*MW^2 + MZ^2)^3*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*GF*(80*MW^6*MZ^2 - 240*MW^4*MZ^4 + 220*MW^2*MZ^6 - 65*MZ^8 - 
          160*MW^6*MZ^2*\[Beta]^2 + 480*MW^4*MZ^4*\[Beta]^2 - 
          440*MW^2*MZ^6*\[Beta]^2 + 130*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
          132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*Cos[3*\[Theta]] - 
          432*MW^4*MZ^4*Cos[3*\[Theta]] + 252*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*GF*(160*MW^6*MZ^2 - 360*MW^4*MZ^4 + 280*MW^2*MZ^6 - 
          75*MZ^8 - 320*MW^6*MZ^2*\[Beta]^2 + 720*MW^4*MZ^4*\[Beta]^2 - 
          560*MW^2*MZ^6*\[Beta]^2 + 150*MZ^8*\[Beta]^2 - 
          96*MW^6*MZ^2*\[Beta]^4 + 216*MW^4*MZ^4*\[Beta]^4 - 
          168*MW^2*MZ^6*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*Cos[3*\[Theta]] - 
          360*MW^4*MZ^4*Cos[3*\[Theta]] + 216*MW^2*MZ^6*Cos[3*\[Theta]] - 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 
          75*MZ^8 + 320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (120*MW^4*MZ^4 - 75*MZ^8 - 240*MW^4*MZ^4*\[Beta]^2 + 
          150*MZ^8*\[Beta]^2 - 72*MW^4*MZ^4*\[Beta]^4 + 45*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^4*(8*MW^4 - 5*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          120*MW^4*MZ^4*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] - 
          32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(4*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-2*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(20*MW^4*MZ^2 + 
          30*MW^2*MZ^4 - 35*MZ^6 - 40*MW^4*MZ^2*\[Beta]^2 - 
          60*MW^2*MZ^4*\[Beta]^2 + 70*MZ^6*\[Beta]^2 - 12*MW^4*MZ^2*
           \[Beta]^4 - 18*MW^2*MZ^4*\[Beta]^4 + 21*MZ^6*\[Beta]^4 + 
          (16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(4*MW^4 + 6*MW^2*MZ^2 - 7*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 36*MW^4*MZ^2*
           Cos[3*\[Theta]] + 30*MW^2*MZ^4*Cos[3*\[Theta]] - 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          12*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 10*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-8*Sqrt[2]*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, (Sqrt[2]*(-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (40*MW^4*MZ^4 - 120*MW^2*MZ^6 + 65*MZ^8 - 80*MW^4*MZ^4*\[Beta]^2 + 
           240*MW^2*MZ^6*\[Beta]^2 - 130*MZ^8*\[Beta]^2 - 
           24*MW^4*MZ^4*\[Beta]^4 + 72*MW^2*MZ^6*\[Beta]^4 - 
           39*MZ^8*\[Beta]^4 + (32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 
             40*MW^2*MZ^6 - 19*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           96*MW^8*Cos[3*\[Theta]] + 192*MW^6*MZ^2*Cos[3*\[Theta]] - 
           24*MW^4*MZ^4*Cos[3*\[Theta]] - 120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           64*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 40*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cpDC, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (80*MW^6*MZ^2 - 140*MW^2*MZ^6 + 75*MZ^8 - 160*MW^6*MZ^2*\[Beta]^2 + 
           280*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
           48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
           45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
             17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
           144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {cll1221*cpDC, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (80*MW^6*MZ^2 - 140*MW^2*MZ^6 + 75*MZ^8 - 160*MW^6*MZ^2*\[Beta]^2 + 
          280*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 84*MW^2*MZ^6*\[Beta]^4 - 
          45*MZ^8*\[Beta]^4 + (32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 
            17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
          144*MW^6*MZ^2*Cos[3*\[Theta]] - 108*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          48*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 36*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(20*MW^2*MZ^2 - 15*MZ^4 - 40*MW^2*MZ^2*\[Beta]^2 + 
          30*MZ^4*\[Beta]^2 - 12*MW^2*MZ^2*\[Beta]^4 + 9*MZ^4*\[Beta]^4 + 
          (8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + MZ^2*(4*MW^2 - 3*MZ^2)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 24*MW^4*Cos[3*\[Theta]] + 
          36*MW^2*MZ^2*Cos[3*\[Theta]] - 15*MZ^4*Cos[3*\[Theta]] - 
          8*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 12*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 5*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW^2 - MZ^2)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] + \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-2*MW^2 + MZ^2)^2*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] - \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(20*MW^4*MZ^2 - 
          50*MW^2*MZ^4 + 25*MZ^6 - 40*MW^4*MZ^2*\[Beta]^2 + 
          100*MW^2*MZ^4*\[Beta]^2 - 50*MZ^6*\[Beta]^2 - 
          12*MW^4*MZ^2*\[Beta]^4 + 30*MW^2*MZ^4*\[Beta]^4 - 
          15*MZ^6*\[Beta]^4 + (16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 
            11*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 132*MW^4*MZ^2*
           Cos[3*\[Theta]] - 114*MW^2*MZ^4*Cos[3*\[Theta]] + 
          33*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          44*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 38*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 11*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(60*MW^4*MZ^2 - 
          90*MW^2*MZ^4 + 35*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 70*MZ^6*\[Beta]^2 - 
          36*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            9*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 
          108*MW^4*MZ^2*Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (60*MW^4*MZ^2 - 90*MW^2*MZ^4 + 35*MZ^6 - 120*MW^4*MZ^2*\[Beta]^2 + 
          180*MW^2*MZ^4*\[Beta]^2 - 70*MZ^6*\[Beta]^2 - 
          36*MW^4*MZ^2*\[Beta]^4 + 54*MW^2*MZ^4*\[Beta]^4 - 
          21*MZ^6*\[Beta]^4 + (16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 
            9*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 48*MW^6*Cos[3*\[Theta]] + 
          108*MW^4*MZ^2*Cos[3*\[Theta]] - 90*MW^2*MZ^4*Cos[3*\[Theta]] + 
          27*MZ^6*Cos[3*\[Theta]] - 16*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 30*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 9*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-8*Sqrt[2]*(MW^2 - MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpl1, 0}, {c3pl1*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (16*Sqrt[2]*(MW^2 - MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (16*Sqrt[2]*(-MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, (2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, (-2*Sqrt[2]*(-2*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (40*MW^4*MZ^4 - 80*MW^2*MZ^6 + 35*MZ^8 - 80*MW^4*MZ^4*\[Beta]^2 + 
           160*MW^2*MZ^6*\[Beta]^2 - 70*MZ^8*\[Beta]^2 - 
           24*MW^4*MZ^4*\[Beta]^4 + 48*MW^2*MZ^6*\[Beta]^4 - 
           21*MZ^8*\[Beta]^4 - (32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 
             112*MW^2*MZ^6 + 25*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
            Cos[\[Theta]] + MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
           552*MW^4*MZ^4*Cos[3*\[Theta]] - 336*MW^2*MZ^6*Cos[3*\[Theta]] + 
           75*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           128*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 184*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 112*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           25*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (80*MW^6*MZ^2 - 240*MW^4*MZ^4 + 220*MW^2*MZ^6 - 65*MZ^8 - 
          160*MW^6*MZ^2*\[Beta]^2 + 480*MW^4*MZ^4*\[Beta]^2 - 
          440*MW^2*MZ^6*\[Beta]^2 + 130*MZ^8*\[Beta]^2 - 
          48*MW^6*MZ^2*\[Beta]^4 + 144*MW^4*MZ^4*\[Beta]^4 - 
          132*MW^2*MZ^6*\[Beta]^4 + 39*MZ^8*\[Beta]^4 + 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 44*MW^2*MZ^4 - 13*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^8*Cos[3*\[Theta]] + 336*MW^6*MZ^2*Cos[3*\[Theta]] - 
          432*MW^4*MZ^4*Cos[3*\[Theta]] + 252*MW^2*MZ^6*Cos[3*\[Theta]] - 
          57*MZ^8*Cos[3*\[Theta]] - 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 144*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-80*MW^6*MZ^2 + 240*MW^4*MZ^4 - 220*MW^2*MZ^6 + 65*MZ^8 + 
          160*MW^6*MZ^2*\[Beta]^2 - 480*MW^4*MZ^4*\[Beta]^2 + 
          440*MW^2*MZ^6*\[Beta]^2 - 130*MZ^8*\[Beta]^2 + 
          48*MW^6*MZ^2*\[Beta]^4 - 144*MW^4*MZ^4*\[Beta]^4 + 
          132*MW^2*MZ^6*\[Beta]^4 - 39*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 112*MW^6*MZ^2 + 144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 44*MW^2*MZ^4 + 13*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 336*MW^6*MZ^2*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*Cos[3*\[Theta]] - 252*MW^2*MZ^6*Cos[3*\[Theta]] + 
          57*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          112*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 144*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 84*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          19*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 75*MZ^8 + 
           320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 75*MZ^8 + 
          320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
          560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
          96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
          168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
          (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
          360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
          51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -((Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 280*MW^2*MZ^6 + 75*MZ^8 + 
           320*MW^6*MZ^2*\[Beta]^2 - 720*MW^4*MZ^4*\[Beta]^2 + 
           560*MW^2*MZ^6*\[Beta]^2 - 150*MZ^8*\[Beta]^2 + 
           96*MW^6*MZ^2*\[Beta]^4 - 216*MW^4*MZ^4*\[Beta]^4 + 
           168*MW^2*MZ^6*\[Beta]^4 - 45*MZ^8*\[Beta]^4 - 
           (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
           360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
           51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
            Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
           17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2))}}, 
     {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {cpe, 0}, {cpl1, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, 
      {cpe*cWWW, 0}, {cpl1*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, 
      {cll1221*cWWW, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {cpDC*cpe, 0}, 
      {cpDC*cpl1, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpWB^2, 0}, {cpe*cpWB, 0}, {cpl1*cpWB, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpe^2, 0}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, 0}, {c3pl2*cpe, 0}, {cll1221*cpe, 0}, {cpl1^2, 0}, 
      {c3pl1*cpl1, 0}, {c3pl2*cpl1, 0}, {cll1221*cpl1, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {cll1221^2, 0}}, {{cWWW, 0}, 
      {cpDC, (GF*(544*MW^8 - 816*MW^6*MZ^2 + 612*MW^2*MZ^6 - 289*MZ^8 + 
          2112*MW^8*\[Beta]^2 - 3168*MW^6*MZ^2*\[Beta]^2 + 
          2376*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 240*MW^6*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
          576*MW^6*MZ^2*\[Beta]^6 + 432*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 - 12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          576*MW^6*MZ^2*Cos[3*\[Theta]] - 1008*MW^2*MZ^6*Cos[3*\[Theta]] + 
          540*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 1008*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(12*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(272*MW^6 - 612*MW^4*MZ^2 + 
          510*MW^2*MZ^4 - 153*MZ^6 + 1056*MW^6*\[Beta]^2 - 
          2376*MW^4*MZ^2*\[Beta]^2 + 1980*MW^2*MZ^4*\[Beta]^2 - 
          594*MZ^6*\[Beta]^2 + 80*MW^6*\[Beta]^4 - 180*MW^4*MZ^2*\[Beta]^4 + 
          150*MW^2*MZ^4*\[Beta]^4 - 45*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          432*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          108*MZ^6*\[Beta]^6 - 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          432*MW^4*MZ^2*Cos[3*\[Theta]] - 648*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          252*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          324*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] - 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 54*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe, (-4*Sqrt[2]*GF*(MW^2 - MZ^2)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1, -1/3*(GF*(-2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
           12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
            Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
            Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
            Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
           9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
           5*\[Beta]^4*Cos[4*\[Theta]]))/(Sqrt[2]*Lambda^2*MZ^2*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (GF*(-544*MW^8 + 1904*MW^6*MZ^2 - 2448*MW^4*MZ^4 + 
          1428*MW^2*MZ^6 - 323*MZ^8 - 2112*MW^8*\[Beta]^2 + 
          7392*MW^6*MZ^2*\[Beta]^2 - 9504*MW^4*MZ^4*\[Beta]^2 + 
          5544*MW^2*MZ^6*\[Beta]^2 - 1254*MZ^8*\[Beta]^2 - 
          160*MW^8*\[Beta]^4 + 560*MW^6*MZ^2*\[Beta]^4 - 
          720*MW^4*MZ^4*\[Beta]^4 + 420*MW^2*MZ^6*\[Beta]^4 - 
          95*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*\[Beta]^6 - 
          1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
          228*MZ^8*\[Beta]^6 + 12*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
            44*MW^2*MZ^4 - 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
            144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(-6 - 3*\[Beta]^2 - 
            12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          576*MW^6*MZ^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1584*MW^2*MZ^6*Cos[3*\[Theta]] + 468*MZ^8*Cos[3*\[Theta]] + 
          384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          1584*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 468*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 1008*MW^6*MZ^2*
           Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
          756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] + 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 672*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          504*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 114*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          95*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(6*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (GF*(-544*MW^8 + 1632*MW^6*MZ^2 - 2040*MW^4*MZ^4 + 
          1224*MW^2*MZ^6 - 289*MZ^8 - 2112*MW^8*\[Beta]^2 + 
          6336*MW^6*MZ^2*\[Beta]^2 - 7920*MW^4*MZ^4*\[Beta]^2 + 
          4752*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 - 
          160*MW^8*\[Beta]^4 + 480*MW^6*MZ^2*\[Beta]^4 - 
          600*MW^4*MZ^4*\[Beta]^4 + 360*MW^2*MZ^6*\[Beta]^4 - 
          85*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
          1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
            56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
            12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] + 2592*MW^4*MZ^4*Cos[3*\[Theta]] - 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] + 540*MZ^8*Cos[3*\[Theta]] + 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          2016*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
          864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
          648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] + 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          432*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(6*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(544*MW^8 - 1632*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 
          1224*MW^2*MZ^6 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
          6336*MW^6*MZ^2*\[Beta]^2 + 7920*MW^4*MZ^4*\[Beta]^2 - 
          4752*MW^2*MZ^6*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 480*MW^6*MZ^2*\[Beta]^4 + 
          600*MW^4*MZ^4*\[Beta]^4 - 360*MW^2*MZ^6*\[Beta]^4 + 
          85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
          1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
          204*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
            56*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 
            120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
            12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 1152*MW^6*MZ^2*
           Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
          768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          2016*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
           Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
          648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          432*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
          480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(6*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cWWW^2, 0}, 
      {cpDC*cWWW, 0}, {cpWB*cWWW, 0}, {cpe*cWWW, 0}, {cpl1*cWWW, 0}, 
      {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
      {cpDC^2, (544*MW^8 - 680*MW^4*MZ^4 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         2640*MW^4*MZ^4*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 200*MW^4*MZ^4*\[Beta]^4 + 85*MZ^8*\[Beta]^4 + 
         384*MW^8*\[Beta]^6 - 480*MW^4*MZ^4*\[Beta]^6 + 204*MZ^8*\[Beta]^6 + 
         36*MZ^4*(-8*MW^4 + 5*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 40*MW^4*MZ^4 + 17*MZ^8)*
          (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         864*MW^4*MZ^4*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 360*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         360*MW^4*MZ^4*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 200*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (96*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(272*MW^6 - 204*MW^4*MZ^2 - 
          170*MW^2*MZ^4 + 153*MZ^6 + 1056*MW^6*\[Beta]^2 - 
          792*MW^4*MZ^2*\[Beta]^2 - 660*MW^2*MZ^4*\[Beta]^2 + 
          594*MZ^6*\[Beta]^2 + 80*MW^6*\[Beta]^4 - 60*MW^4*MZ^2*\[Beta]^4 - 
          50*MW^2*MZ^4*\[Beta]^4 + 45*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          144*MW^4*MZ^2*\[Beta]^6 - 120*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 12*MZ^2*(-4*MW^4 - 6*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 12*MW^4*MZ^2 - 10*MW^2*MZ^4 + 9*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          144*MW^4*MZ^2*Cos[3*\[Theta]] + 216*MW^2*MZ^4*Cos[3*\[Theta]] - 
          252*MZ^6*Cos[3*\[Theta]] - 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          144*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 168*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          216*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 252*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          108*MW^4*MZ^2*Cos[4*\[Theta]] + 90*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] - 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          72*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 60*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 54*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 60*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 50*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(6*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpe, (-2*(MW^2 - MZ^2)^2*(MW^2 + MZ^2)*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpl1, ((-2*MW^2 + MZ^2)^2*(2*MW^2 + MZ^2)*(17 + 66*\[Beta]^2 + 
          5*\[Beta]^4 + 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(12*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/24*(544*MW^8 - 1088*MW^6*MZ^2 + 136*MW^4*MZ^4 + 
          680*MW^2*MZ^6 - 323*MZ^8 + 2112*MW^8*\[Beta]^2 - 
          4224*MW^6*MZ^2*\[Beta]^2 + 528*MW^4*MZ^4*\[Beta]^2 + 
          2640*MW^2*MZ^6*\[Beta]^2 - 1254*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 320*MW^6*MZ^2*\[Beta]^4 + 
          40*MW^4*MZ^4*\[Beta]^4 + 200*MW^2*MZ^6*\[Beta]^4 - 
          95*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 768*MW^6*MZ^2*\[Beta]^6 + 
          96*MW^4*MZ^4*\[Beta]^6 + 480*MW^2*MZ^6*\[Beta]^6 - 
          228*MZ^8*\[Beta]^6 - 12*MZ^4*(8*MW^4 - 24*MW^2*MZ^2 + 13*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 64*MW^6*MZ^2 + 8*MW^4*MZ^4 + 40*MW^2*MZ^6 - 19*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          288*MW^4*MZ^4*Cos[3*\[Theta]] - 864*MW^2*MZ^6*Cos[3*\[Theta]] + 
          468*MZ^8*Cos[3*\[Theta]] - 192*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*\[Beta]^4*
           Cos[3*\[Theta]] - 864*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          468*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          576*MW^6*MZ^2*Cos[4*\[Theta]] - 72*MW^4*MZ^4*Cos[4*\[Theta]] - 
          360*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] - 
          192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 384*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 48*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 114*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
          320*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 40*MW^4*MZ^4*\[Beta]^4*
           Cos[4*\[Theta]] - 200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/24*(544*MW^8 - 816*MW^6*MZ^2 + 612*MW^2*MZ^6 - 
          289*MZ^8 + 2112*MW^8*\[Beta]^2 - 3168*MW^6*MZ^2*\[Beta]^2 + 
          2376*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
          160*MW^8*\[Beta]^4 - 240*MW^6*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
          576*MW^6*MZ^2*\[Beta]^6 + 432*MW^2*MZ^6*\[Beta]^6 - 
          204*MZ^8*\[Beta]^6 - 12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          576*MW^6*MZ^2*Cos[3*\[Theta]] - 1008*MW^2*MZ^6*Cos[3*\[Theta]] + 
          540*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 1008*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          540*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
          432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
          153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (544*MW^8 - 816*MW^6*MZ^2 + 612*MW^2*MZ^6 - 289*MZ^8 + 
         2112*MW^8*\[Beta]^2 - 3168*MW^6*MZ^2*\[Beta]^2 + 
         2376*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 240*MW^6*MZ^2*\[Beta]^4 + 
         180*MW^2*MZ^6*\[Beta]^4 - 85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 
         576*MW^6*MZ^2*\[Beta]^6 + 432*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 - 12*MZ^2*(16*MW^6 - 28*MW^2*MZ^4 + 15*MZ^6)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 48*MW^6*MZ^2 + 36*MW^2*MZ^6 - 17*MZ^8)*
          (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         576*MW^6*MZ^2*Cos[3*\[Theta]] - 1008*MW^2*MZ^6*Cos[3*\[Theta]] + 
         540*MZ^8*Cos[3*\[Theta]] - 384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         672*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 360*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         1008*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         432*MW^6*MZ^2*Cos[4*\[Theta]] - 324*MW^2*MZ^6*Cos[4*\[Theta]] + 
         153*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         288*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 216*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 240*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 180*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(24*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (2*MW^2*(MW^2 - MZ^2)*(-136*MW^4 + 204*MW^2*MZ^2 - 85*MZ^4 - 
          528*MW^4*\[Beta]^2 + 792*MW^2*MZ^2*\[Beta]^2 - 330*MZ^4*\[Beta]^2 - 
          40*MW^4*\[Beta]^4 + 60*MW^2*MZ^2*\[Beta]^4 - 25*MZ^4*\[Beta]^4 - 
          96*MW^4*\[Beta]^6 + 144*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
          12*MZ^2*(4*MW^2 - 3*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(8*MW^4 - 12*MW^2*MZ^2 + 5*MZ^4)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          144*MW^2*MZ^2*Cos[3*\[Theta]] + 108*MZ^4*Cos[3*\[Theta]] + 
          96*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 72*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          108*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 72*MW^4*Cos[4*\[Theta]] - 
          108*MW^2*MZ^2*Cos[4*\[Theta]] + 45*MZ^4*Cos[4*\[Theta]] + 
          48*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 30*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          40*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 60*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 25*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (3*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(MW^2 - MZ^2)^2*
         (-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (3*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW^2 + MZ^2)^2*
         (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
          6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (3*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-272*MW^6 + 748*MW^4*MZ^2 - 
          646*MW^2*MZ^4 + 187*MZ^6 - 1056*MW^6*\[Beta]^2 + 
          2904*MW^4*MZ^2*\[Beta]^2 - 2508*MW^2*MZ^4*\[Beta]^2 + 
          726*MZ^6*\[Beta]^2 - 80*MW^6*\[Beta]^4 + 220*MW^4*MZ^2*\[Beta]^4 - 
          190*MW^2*MZ^4*\[Beta]^4 + 55*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          528*MW^4*MZ^2*\[Beta]^6 - 456*MW^2*MZ^4*\[Beta]^6 + 
          132*MZ^6*\[Beta]^6 + 12*MZ^2*(4*MW^4 - 10*MW^2*MZ^2 + 5*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 44*MW^4*MZ^2 + 38*MW^2*MZ^4 - 11*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          144*MW^4*MZ^2*Cos[3*\[Theta]] + 360*MW^2*MZ^4*Cos[3*\[Theta]] - 
          180*MZ^6*Cos[3*\[Theta]] + 96*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          240*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 144*MW^4*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          360*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 180*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          396*MW^4*MZ^2*Cos[4*\[Theta]] + 342*MW^2*MZ^4*Cos[4*\[Theta]] - 
          99*MZ^6*Cos[4*\[Theta]] + 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          264*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 228*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 66*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 220*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 190*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          55*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(-272*MW^6 + 612*MW^4*MZ^2 - 
          510*MW^2*MZ^4 + 153*MZ^6 - 1056*MW^6*\[Beta]^2 + 
          2376*MW^4*MZ^2*\[Beta]^2 - 1980*MW^2*MZ^4*\[Beta]^2 + 
          594*MZ^6*\[Beta]^2 - 80*MW^6*\[Beta]^4 + 180*MW^4*MZ^2*\[Beta]^4 - 
          150*MW^2*MZ^4*\[Beta]^4 + 45*MZ^6*\[Beta]^4 - 192*MW^6*\[Beta]^6 + 
          432*MW^4*MZ^2*\[Beta]^6 - 360*MW^2*MZ^4*\[Beta]^6 + 
          108*MZ^6*\[Beta]^6 + 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          432*MW^4*MZ^2*Cos[3*\[Theta]] + 648*MW^2*MZ^4*Cos[3*\[Theta]] - 
          252*MZ^6*Cos[3*\[Theta]] + 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          252*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 144*MW^6*Cos[4*\[Theta]] - 
          324*MW^4*MZ^2*Cos[4*\[Theta]] + 270*MW^2*MZ^4*Cos[4*\[Theta]] - 
          81*MZ^6*Cos[4*\[Theta]] + 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 54*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(272*MW^6 - 612*MW^4*MZ^2 + 
          510*MW^2*MZ^4 - 153*MZ^6 + 1056*MW^6*\[Beta]^2 - 
          2376*MW^4*MZ^2*\[Beta]^2 + 1980*MW^2*MZ^4*\[Beta]^2 - 
          594*MZ^6*\[Beta]^2 + 80*MW^6*\[Beta]^4 - 180*MW^4*MZ^2*\[Beta]^4 + 
          150*MW^2*MZ^4*\[Beta]^4 - 45*MZ^6*\[Beta]^4 + 192*MW^6*\[Beta]^6 - 
          432*MW^4*MZ^2*\[Beta]^6 + 360*MW^2*MZ^4*\[Beta]^6 - 
          108*MZ^6*\[Beta]^6 - 12*MZ^2*(12*MW^4 - 18*MW^2*MZ^2 + 7*MZ^4)*
           (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(16*MW^6 - 36*MW^4*MZ^2 + 30*MW^2*MZ^4 - 9*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          432*MW^4*MZ^2*Cos[3*\[Theta]] - 648*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] - 288*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 432*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          168*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 432*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 648*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          252*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 144*MW^6*Cos[4*\[Theta]] + 
          324*MW^4*MZ^2*Cos[4*\[Theta]] - 270*MW^2*MZ^4*Cos[4*\[Theta]] + 
          81*MZ^6*Cos[4*\[Theta]] - 96*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          216*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 180*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 54*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 150*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          45*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpe^2, (-2*(MW^2 - MZ^2)^2*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpe*cpl1, 0}, 
      {c3pl1*cpe, (4*(MW^2 - MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpe, (4*(MW^2 - MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpe, (4*(-MW^2 + MZ^2)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(3*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpl1^2, ((-2*MW^2 + MZ^2)^2*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(6*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpl1, ((-2*MW^2 + MZ^2)^2*(-2*MW^2 + 3*MZ^2)*
         (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
          6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (6*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpl1, ((-2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(6*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpl1, -1/6*((-2*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 
           5*\[Beta]^4 + 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 
             12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
           24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
           9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
           5*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^2*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (544*MW^8 - 2176*MW^6*MZ^2 + 3128*MW^4*MZ^4 - 
         1904*MW^2*MZ^6 + 425*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         8448*MW^6*MZ^2*\[Beta]^2 + 12144*MW^4*MZ^4*\[Beta]^2 - 
         7392*MW^2*MZ^6*\[Beta]^2 + 1650*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 640*MW^6*MZ^2*\[Beta]^4 + 
         920*MW^4*MZ^4*\[Beta]^4 - 560*MW^2*MZ^6*\[Beta]^4 + 
         125*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1536*MW^6*MZ^2*\[Beta]^6 + 
         2208*MW^4*MZ^4*\[Beta]^6 - 1344*MW^2*MZ^6*\[Beta]^6 + 
         300*MZ^8*\[Beta]^6 + 12*MZ^4*(8*MW^4 - 16*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(32*MW^8 - 128*MW^6*MZ^2 + 184*MW^4*MZ^4 - 112*MW^2*MZ^6 + 
           25*MZ^8)*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 288*MW^4*MZ^4*Cos[3*\[Theta]] + 
         576*MW^2*MZ^6*Cos[3*\[Theta]] - 252*MZ^8*Cos[3*\[Theta]] + 
         192*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 384*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 168*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 576*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] - 252*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
         288*MW^8*Cos[4*\[Theta]] + 1152*MW^6*MZ^2*Cos[4*\[Theta]] - 
         1656*MW^4*MZ^4*Cos[4*\[Theta]] + 1008*MW^2*MZ^6*Cos[4*\[Theta]] - 
         225*MZ^8*Cos[4*\[Theta]] - 192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 1104*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 672*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         150*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         920*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 560*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] - 125*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (24*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (544*MW^8 - 1904*MW^6*MZ^2 + 2448*MW^4*MZ^4 - 
         1428*MW^2*MZ^6 + 323*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         7392*MW^6*MZ^2*\[Beta]^2 + 9504*MW^4*MZ^4*\[Beta]^2 - 
         5544*MW^2*MZ^6*\[Beta]^2 + 1254*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 560*MW^6*MZ^2*\[Beta]^4 + 
         720*MW^4*MZ^4*\[Beta]^4 - 420*MW^2*MZ^6*\[Beta]^4 + 
         95*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1344*MW^6*MZ^2*\[Beta]^6 + 
         1728*MW^4*MZ^4*\[Beta]^6 - 1008*MW^2*MZ^6*\[Beta]^6 + 
         228*MZ^8*\[Beta]^6 + 12*MZ^2*(-16*MW^6 + 48*MW^4*MZ^2 - 
           44*MW^2*MZ^4 + 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 112*MW^6*MZ^2 + 
           144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         576*MW^6*MZ^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*Cos[3*\[Theta]] + 
         1584*MW^2*MZ^6*Cos[3*\[Theta]] - 468*MZ^8*Cos[3*\[Theta]] - 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         1584*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 468*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         1008*MW^6*MZ^2*Cos[4*\[Theta]] - 1296*MW^4*MZ^4*Cos[4*\[Theta]] + 
         756*MW^2*MZ^6*Cos[4*\[Theta]] - 171*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 672*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 864*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         504*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 114*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(12*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-544*MW^8 + 1904*MW^6*MZ^2 - 2448*MW^4*MZ^4 + 
         1428*MW^2*MZ^6 - 323*MZ^8 - 2112*MW^8*\[Beta]^2 + 
         7392*MW^6*MZ^2*\[Beta]^2 - 9504*MW^4*MZ^4*\[Beta]^2 + 
         5544*MW^2*MZ^6*\[Beta]^2 - 1254*MZ^8*\[Beta]^2 - 
         160*MW^8*\[Beta]^4 + 560*MW^6*MZ^2*\[Beta]^4 - 
         720*MW^4*MZ^4*\[Beta]^4 + 420*MW^2*MZ^6*\[Beta]^4 - 
         95*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1344*MW^6*MZ^2*\[Beta]^6 - 
         1728*MW^4*MZ^4*\[Beta]^6 + 1008*MW^2*MZ^6*\[Beta]^6 - 
         228*MZ^8*\[Beta]^6 + 12*MZ^2*(16*MW^6 - 48*MW^4*MZ^2 + 
           44*MW^2*MZ^4 - 13*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 112*MW^6*MZ^2 + 
           144*MW^4*MZ^4 - 84*MW^2*MZ^6 + 19*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         576*MW^6*MZ^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*Cos[3*\[Theta]] - 
         1584*MW^2*MZ^6*Cos[3*\[Theta]] + 468*MZ^8*Cos[3*\[Theta]] + 
         384*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1056*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         312*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         1584*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 468*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         1008*MW^6*MZ^2*Cos[4*\[Theta]] + 1296*MW^4*MZ^4*Cos[4*\[Theta]] - 
         756*MW^2*MZ^6*Cos[4*\[Theta]] + 171*MZ^8*Cos[4*\[Theta]] + 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 672*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         504*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 114*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         560*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 420*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         95*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(12*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (544*MW^8 - 1632*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 
         1224*MW^2*MZ^6 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         6336*MW^6*MZ^2*\[Beta]^2 + 7920*MW^4*MZ^4*\[Beta]^2 - 
         4752*MW^2*MZ^6*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 480*MW^6*MZ^2*\[Beta]^4 + 
         600*MW^4*MZ^4*\[Beta]^4 - 360*MW^2*MZ^6*\[Beta]^4 + 
         85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
           56*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
         2016*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         2016*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         432*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(24*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-544*MW^8 + 1632*MW^6*MZ^2 - 2040*MW^4*MZ^4 + 
         1224*MW^2*MZ^6 - 289*MZ^8 - 2112*MW^8*\[Beta]^2 + 
         6336*MW^6*MZ^2*\[Beta]^2 - 7920*MW^4*MZ^4*\[Beta]^2 + 
         4752*MW^2*MZ^6*\[Beta]^2 - 1122*MZ^8*\[Beta]^2 - 
         160*MW^8*\[Beta]^4 + 480*MW^6*MZ^2*\[Beta]^4 - 
         600*MW^4*MZ^4*\[Beta]^4 + 360*MW^2*MZ^6*\[Beta]^4 - 
         85*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
         1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
           56*MW^2*MZ^4 - 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] + 2592*MW^4*MZ^4*Cos[3*\[Theta]] - 
         2016*MW^2*MZ^6*Cos[3*\[Theta]] + 540*MZ^8*Cos[3*\[Theta]] + 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         2016*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
         864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
         648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] + 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         432*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(12*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (544*MW^8 - 1632*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 
         1224*MW^2*MZ^6 + 289*MZ^8 + 2112*MW^8*\[Beta]^2 - 
         6336*MW^6*MZ^2*\[Beta]^2 + 7920*MW^4*MZ^4*\[Beta]^2 - 
         4752*MW^2*MZ^6*\[Beta]^2 + 1122*MZ^8*\[Beta]^2 + 
         160*MW^8*\[Beta]^4 - 480*MW^6*MZ^2*\[Beta]^4 + 
         600*MW^4*MZ^4*\[Beta]^4 - 360*MW^2*MZ^6*\[Beta]^4 + 
         85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
         1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
         204*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
           56*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
         2016*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
         768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         2016*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
         864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
         648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
         192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         432*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         85*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(24*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}}


==> anc/Diboson_Rmat/ee_zz/cijtildeSM.dat <==
cijTildeSM = {{-((GF^2*(-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 
         120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 
         288*MW^6*MZ^2*\[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 
         216*MW^2*MZ^6*\[Beta]^2 - 51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 
         288*MW^6*MZ^2*\[Beta]^4 + 360*MW^4*MZ^4*\[Beta]^4 - 
         216*MW^2*MZ^6*\[Beta]^4 + 51*MZ^8*\[Beta]^4 + 
         4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^8 - 96*MW^6*MZ^2 + 
           120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(1 - 6*\[Beta]^2 + 
           \[Beta]^4)*Cos[2*\[Theta]] + 128*MW^6*MZ^2*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*Cos[3*\[Theta]] + 224*MW^2*MZ^6*Cos[3*\[Theta]] - 
         60*MZ^8*Cos[3*\[Theta]] + 64*MW^8*Cos[4*\[Theta]] - 
         192*MW^6*MZ^2*Cos[4*\[Theta]] + 240*MW^4*MZ^4*Cos[4*\[Theta]] - 
         144*MW^2*MZ^6*Cos[4*\[Theta]] + 34*MZ^8*Cos[4*\[Theta]] + 
         32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]]))/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)), 0, (GF^2*Sqrt[2 - 2*\[Beta]^2]*
       (-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 168*MW^2*MZ^6 + 45*MZ^8 + 
        192*MW^6*MZ^2*\[Beta]^2 - 432*MW^4*MZ^4*\[Beta]^2 + 
        336*MW^2*MZ^6*\[Beta]^2 - 90*MZ^8*\[Beta]^2 + 
        32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
        56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
          56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
         Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
        288*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
        216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
        32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]])*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-64*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 112*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     0, (-2*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
        2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 15*MZ^8 - 64*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 112*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^4 + 
        216*MW^4*MZ^4*\[Beta]^4 - 168*MW^2*MZ^6*\[Beta]^4 + 
        45*MZ^8*\[Beta]^4 - (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
         Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*Cos[3*\[Theta]] - 
        360*MW^4*MZ^4*Cos[3*\[Theta]] + 216*MW^2*MZ^6*Cos[3*\[Theta]] - 
        51*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
          Cos[2*\[Theta]])^2)}, 
    {0, -((GF^2*(-1 + \[Beta]^2)*(4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
           56*MW^2*MZ^4 - 15*MZ^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (3 + Cos[2*\[Theta]])))/(MZ^4*(1 + \[Beta]^4 - 
         2*\[Beta]^2*Cos[2*\[Theta]]))), 0, 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     (2*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(GF^2*Sqrt[2 - 2*\[Beta]^2]*(-96*MW^6*MZ^2 + 216*MW^4*MZ^4 - 
        168*MW^2*MZ^6 + 45*MZ^8 + 192*MW^6*MZ^2*\[Beta]^2 - 
        432*MW^4*MZ^4*\[Beta]^2 + 336*MW^2*MZ^6*\[Beta]^2 - 
        90*MZ^8*\[Beta]^2 + 32*MW^6*MZ^2*\[Beta]^4 - 72*MW^4*MZ^4*\[Beta]^4 + 
        56*MW^2*MZ^6*\[Beta]^4 - 15*MZ^8*\[Beta]^4 + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
          56*MW^2*MZ^4 + 15*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
         Cos[2*\[Theta]] - 96*MW^8*Cos[3*\[Theta]] + 
        288*MW^6*MZ^2*Cos[3*\[Theta]] - 360*MW^4*MZ^4*Cos[3*\[Theta]] + 
        216*MW^2*MZ^6*Cos[3*\[Theta]] - 51*MZ^8*Cos[3*\[Theta]] + 
        32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 96*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 17*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]])*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8 + 
        576*MW^8*\[Beta]^2 - 1728*MW^6*MZ^2*\[Beta]^2 + 
        2160*MW^4*MZ^4*\[Beta]^2 - 1296*MW^2*MZ^6*\[Beta]^2 + 
        306*MZ^8*\[Beta]^2 - 352*MW^8*\[Beta]^4 + 1056*MW^6*MZ^2*\[Beta]^4 - 
        1320*MW^4*MZ^4*\[Beta]^4 + 792*MW^2*MZ^6*\[Beta]^4 - 
        187*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
        1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
        204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
          15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
         Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
        864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
        180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
        180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
        864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
        648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] + 
        320*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 960*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1200*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 170*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*(-1 + \[Beta]^2)*(2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
          56*MW^2*MZ^4 - 15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
       Sin[\[Theta]]^2)/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, (2*Sqrt[2]*GF^2*(1 - \[Beta]^2)^(3/2)*Cos[\[Theta]]*
       (MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
         (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 96*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
          Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 504*MW^2*MZ^6 + 
        119*MZ^8 + 192*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        720*MW^4*MZ^4*\[Beta]^2 - 432*MW^2*MZ^6*\[Beta]^2 + 
        102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
        2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
        323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
        1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
        204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
          15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
         Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
        864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
        180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
        180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
        864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
        648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
        576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(4*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {(-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-64*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 112*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 15*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     0, (-2*GF^2*(-1 + \[Beta]^2)*(2*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 
          56*MW^2*MZ^4 - 15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
       Sin[\[Theta]]^2)/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), (4*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(64*MW^6*MZ^2*\[Beta]^2 - 
        144*MW^4*MZ^4*\[Beta]^2 + 112*MW^2*MZ^6*\[Beta]^2 - 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     0, (2*GF^2*(-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
          56*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
       Sin[\[Theta]]^2)/(Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {0, (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (4*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*Sin[\[Theta]]^2)/(MZ^4*(1 + \[Beta]^4 - 
        2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(-2*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
        2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (2*Sqrt[2]*GF^2*(1 - \[Beta]^2)^(3/2)*Cos[\[Theta]]*
       (MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
         (-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(32*MW^8 - 96*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(\[Beta]^2 - 
          Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(64*MW^6*MZ^2*\[Beta]^2 - 
        144*MW^4*MZ^4*\[Beta]^2 + 112*MW^2*MZ^6*\[Beta]^2 - 
        30*MZ^8*\[Beta]^2 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 15*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 32*MW^8*Cos[3*\[Theta]] - 
        96*MW^6*MZ^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*Cos[3*\[Theta]] - 
        72*MW^2*MZ^6*Cos[3*\[Theta]] + 17*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     0, -((GF^2*(-1 + \[Beta]^2)*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
         72*MW^2*MZ^6 + 17*MZ^8 - 96*MW^8*\[Beta]^2 + 288*MW^6*MZ^2*
          \[Beta]^2 - 360*MW^4*MZ^4*\[Beta]^2 + 216*MW^2*MZ^6*\[Beta]^2 - 
         51*MZ^8*\[Beta]^2 + 96*MW^8*\[Beta]^4 - 288*MW^6*MZ^2*\[Beta]^4 + 
         360*MW^4*MZ^4*\[Beta]^4 - 216*MW^2*MZ^6*\[Beta]^4 + 
         51*MZ^8*\[Beta]^4 + 4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
           15*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
         128*MW^6*MZ^2*Cos[3*\[Theta]] + 288*MW^4*MZ^4*Cos[3*\[Theta]] - 
         224*MW^2*MZ^6*Cos[3*\[Theta]] + 60*MZ^8*Cos[3*\[Theta]] + 
         64*MW^8*Cos[4*\[Theta]] - 192*MW^6*MZ^2*Cos[4*\[Theta]] + 
         240*MW^4*MZ^4*Cos[4*\[Theta]] - 144*MW^2*MZ^6*Cos[4*\[Theta]] + 
         34*MZ^8*Cos[4*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         96*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         17*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
       (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)), 0, 
     -((Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 
         280*MW^2*MZ^6 + 75*MZ^8 + 320*MW^6*MZ^2*\[Beta]^2 - 
         720*MW^4*MZ^4*\[Beta]^2 + 560*MW^2*MZ^6*\[Beta]^2 - 
         150*MZ^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^4 - 
         216*MW^4*MZ^4*\[Beta]^4 + 168*MW^2*MZ^6*\[Beta]^4 - 
         45*MZ^8*\[Beta]^4 - (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
          Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
           15*MZ^6)*(9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
         96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
         360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
         51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
       (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2))}, 
    {0, (2*GF^2*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 
        17*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-32*MW^6*MZ^2 + 72*MW^4*MZ^4 - 
        56*MW^2*MZ^6 + 15*MZ^8 + (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     -((GF^2*(-1 + \[Beta]^2)*(4*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
           56*MW^2*MZ^4 + 15*MZ^6)*Cos[\[Theta]] + 
         (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
          (3 + Cos[2*\[Theta]])))/(MZ^4*(1 + \[Beta]^4 - 
         2*\[Beta]^2*Cos[2*\[Theta]]))), 0}, 
    {(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(32*MW^6*MZ^2 - 72*MW^4*MZ^4 + 
        56*MW^2*MZ^6 - 15*MZ^8 - 64*MW^6*MZ^2*\[Beta]^2 + 
        144*MW^4*MZ^4*\[Beta]^2 - 112*MW^2*MZ^6*\[Beta]^2 + 
        30*MZ^8*\[Beta]^2 - 96*MW^6*MZ^2*\[Beta]^4 + 
        216*MW^4*MZ^4*\[Beta]^4 - 168*MW^2*MZ^6*\[Beta]^4 + 
        45*MZ^8*\[Beta]^4 - (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
         Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
          15*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        96*MW^8*Cos[3*\[Theta]] + 288*MW^6*MZ^2*Cos[3*\[Theta]] - 
        360*MW^4*MZ^4*Cos[3*\[Theta]] + 216*MW^2*MZ^6*Cos[3*\[Theta]] - 
        51*MZ^8*Cos[3*\[Theta]] + 160*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        480*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        85*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
          Cos[2*\[Theta]])^2), 0, 
     (GF^2*(224*MW^8 - 672*MW^6*MZ^2 + 840*MW^4*MZ^4 - 504*MW^2*MZ^6 + 
        119*MZ^8 + 192*MW^8*\[Beta]^2 - 576*MW^6*MZ^2*\[Beta]^2 + 
        720*MW^4*MZ^4*\[Beta]^2 - 432*MW^2*MZ^6*\[Beta]^2 + 
        102*MZ^8*\[Beta]^2 + 608*MW^8*\[Beta]^4 - 1824*MW^6*MZ^2*\[Beta]^4 + 
        2280*MW^4*MZ^4*\[Beta]^4 - 1368*MW^2*MZ^6*\[Beta]^4 + 
        323*MZ^8*\[Beta]^4 - 384*MW^8*\[Beta]^6 + 1152*MW^6*MZ^2*\[Beta]^6 - 
        1440*MW^4*MZ^4*\[Beta]^6 + 864*MW^2*MZ^6*\[Beta]^6 - 
        204*MZ^8*\[Beta]^6 + 4*MZ^2*(32*MW^6 - 72*MW^4*MZ^2 + 56*MW^2*MZ^4 - 
          15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
         Cos[\[Theta]] - 4*(32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
          72*MW^2*MZ^6 + 17*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] - 384*MW^6*MZ^2*Cos[3*\[Theta]] + 
        864*MW^4*MZ^4*Cos[3*\[Theta]] - 672*MW^2*MZ^6*Cos[3*\[Theta]] + 
        180*MZ^8*Cos[3*\[Theta]] + 256*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
        576*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 448*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        384*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 864*MW^4*MZ^4*\[Beta]^4*
         Cos[3*\[Theta]] - 672*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
        180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^8*Cos[4*\[Theta]] - 
        864*MW^6*MZ^2*Cos[4*\[Theta]] + 1080*MW^4*MZ^4*Cos[4*\[Theta]] - 
        648*MW^2*MZ^6*Cos[4*\[Theta]] + 153*MZ^8*Cos[4*\[Theta]] - 
        576*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1728*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 2160*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        1296*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 306*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(4*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (2*GF^2*(-1 + \[Beta]^2)*(6*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
          56*MW^2*MZ^4 + 15*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*
         (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
       Sin[\[Theta]]^2)/(Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     -((Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(-160*MW^6*MZ^2 + 360*MW^4*MZ^4 - 
         280*MW^2*MZ^6 + 75*MZ^8 + 320*MW^6*MZ^2*\[Beta]^2 - 
         720*MW^4*MZ^4*\[Beta]^2 + 560*MW^2*MZ^6*\[Beta]^2 - 
         150*MZ^8*\[Beta]^2 + 96*MW^6*MZ^2*\[Beta]^4 - 
         216*MW^4*MZ^4*\[Beta]^4 + 168*MW^2*MZ^6*\[Beta]^4 - 
         45*MZ^8*\[Beta]^4 - (32*MW^8 - 96*MW^6*MZ^2 + 120*MW^4*MZ^4 - 
           72*MW^2*MZ^6 + 17*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
          Cos[\[Theta]] + MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 56*MW^2*MZ^4 + 
           15*MZ^6)*(9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
         96*MW^8*Cos[3*\[Theta]] - 288*MW^6*MZ^2*Cos[3*\[Theta]] + 
         360*MW^4*MZ^4*Cos[3*\[Theta]] - 216*MW^2*MZ^6*Cos[3*\[Theta]] + 
         51*MZ^8*Cos[3*\[Theta]] + 32*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         96*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 72*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         17*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
       (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)), 0, 
     (GF^2*(544*MW^8 - 1632*MW^6*MZ^2 + 2040*MW^4*MZ^4 - 1224*MW^2*MZ^6 + 
        289*MZ^8 + 2112*MW^8*\[Beta]^2 - 6336*MW^6*MZ^2*\[Beta]^2 + 
        7920*MW^4*MZ^4*\[Beta]^2 - 4752*MW^2*MZ^6*\[Beta]^2 + 
        1122*MZ^8*\[Beta]^2 + 160*MW^8*\[Beta]^4 - 480*MW^6*MZ^2*\[Beta]^4 + 
        600*MW^4*MZ^4*\[Beta]^4 - 360*MW^2*MZ^6*\[Beta]^4 + 
        85*MZ^8*\[Beta]^4 + 384*MW^8*\[Beta]^6 - 1152*MW^6*MZ^2*\[Beta]^6 + 
        1440*MW^4*MZ^4*\[Beta]^6 - 864*MW^2*MZ^6*\[Beta]^6 + 
        204*MZ^8*\[Beta]^6 + 12*MZ^2*(-32*MW^6 + 72*MW^4*MZ^2 - 
          56*MW^2*MZ^4 + 15*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
          4*\[Beta]^6)*Cos[\[Theta]] + 4*(32*MW^8 - 96*MW^6*MZ^2 + 
          120*MW^4*MZ^4 - 72*MW^2*MZ^6 + 17*MZ^8)*(-6 - 3*\[Beta]^2 - 
          12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        1152*MW^6*MZ^2*Cos[3*\[Theta]] - 2592*MW^4*MZ^4*Cos[3*\[Theta]] + 
        2016*MW^2*MZ^6*Cos[3*\[Theta]] - 540*MZ^8*Cos[3*\[Theta]] - 
        768*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1344*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        360*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 1152*MW^6*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 2592*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        2016*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 540*MZ^8*\[Beta]^4*
         Cos[3*\[Theta]] - 288*MW^8*Cos[4*\[Theta]] + 
        864*MW^6*MZ^2*Cos[4*\[Theta]] - 1080*MW^4*MZ^4*Cos[4*\[Theta]] + 
        648*MW^2*MZ^6*Cos[4*\[Theta]] - 153*MZ^8*Cos[4*\[Theta]] - 
        192*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 576*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 720*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        432*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 102*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 160*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        480*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 600*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 360*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        85*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (12*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}


==> anc/Diboson_Rmat/udbar_wpz/AEFT.dat <==
AEFTtab = {{cWWW, (-8*2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
       Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
       (-8*MZ^2*(-MW^2 + MZ^2)*(MZ^2 - s)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
        3*MW^2*Sqrt[s]*(-4*MZ^2 + s)*(6*MZ^2 - s + (2*MZ^2 + s)*
           Cos[2*\[Theta]])))/(27*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
       (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
    {cpDC, -1/3888*(GF*MW^2*s*(21504*MW^4*MZ^10 + 6144*MZ^14 + 
         172288*MW^4*MZ^8*s - 13312*MZ^12*s - 94336*MW^4*MZ^6*s^2 + 
         7936*MZ^10*s^2 + 15616*MW^4*MZ^4*s^3 - 352*MZ^8*s^3 + 
         1656*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 682*MW^4*s^5 + 160*MZ^4*s^5 + 
         192*MW^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(256*MZ^8 - 288*MZ^6*s + 
           28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*Cos[\[Theta]] + 
         (4*MZ^2 - s)*(128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           MW^4*(-7424*MZ^8 + 37376*MZ^6*s + 6288*MZ^4*s^2 - 2056*MZ^2*s^3 - 
             191*s^4))*Cos[2*\[Theta]] + 7680*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 17920*MW^4*MZ^8*s*
          Cos[4*\[Theta]] - 512*MZ^12*s*Cos[4*\[Theta]] + 
         29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1280*MZ^10*s^2*
          Cos[4*\[Theta]] - 4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1056*MZ^8*s^3*Cos[4*\[Theta]] - 1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
         320*MZ^6*s^4*Cos[4*\[Theta]] + 410*MW^4*s^5*Cos[4*\[Theta]] - 
         32*MZ^4*s^5*Cos[4*\[Theta]] - 1536*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 5184*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
         972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 81*MW^4*s^5*Cos[6*\[Theta]]))/
       (Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {cpWB, -1/243*(GF*MW^3*Sqrt[1/2 - MW^2/(2*MZ^2)]*s*(-1536*MW^2*MZ^10 + 
         1536*MZ^12 + 37888*MW^2*MZ^8*s - 3328*MZ^10*s - 
         16960*MW^2*MZ^6*s^2 + 1984*MZ^8*s^2 + 88*MW^2*MZ^4*s^3 - 
         88*MZ^6*s^3 + 1476*MW^2*MZ^2*s^4 - 144*MZ^4*s^4 - 274*MW^2*s^5 + 
         40*MZ^2*s^5 - 12*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (352*MZ^8 - 8*MZ^6*s - 24*MZ^4*s^2 + 7*MZ^2*s^3 + 
           MW^2*(-864*MZ^6 + 72*MZ^4*s + 32*MZ^2*s^2 - 13*s^3))*
          Cos[\[Theta]] + (4*MZ^2 - s)*(32*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           MW^2*(-128*MZ^8 + 5312*MZ^6*s + 1392*MZ^4*s^2 + 8*MZ^2*s^3 - 
             167*s^4))*Cos[2*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 192*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 912*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 48*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 378*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 318*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 138*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 78*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
         1408*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 320*MZ^8*s^2*Cos[4*\[Theta]] + 
         840*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 264*MZ^6*s^3*Cos[4*\[Theta]] - 
         692*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 80*MZ^4*s^4*Cos[4*\[Theta]] + 
         98*MW^2*s^5*Cos[4*\[Theta]] - 8*MZ^2*s^5*Cos[4*\[Theta]] - 
         288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         162*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*
          Cos[6*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 
         9*MW^2*s^5*Cos[6*\[Theta]]))/(Lambda^2*MZ*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {c3pl1, (GF*MW^2*s*(21504*MW^4*MZ^10 + 12288*MW^2*MZ^12 - 6144*MZ^14 + 
        172288*MW^4*MZ^8*s - 26624*MW^2*MZ^10*s + 13312*MZ^12*s - 
        94336*MW^4*MZ^6*s^2 + 15872*MW^2*MZ^8*s^2 - 7936*MZ^10*s^2 + 
        15616*MW^4*MZ^4*s^3 - 704*MW^2*MZ^6*s^3 + 352*MZ^8*s^3 + 
        1656*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
        682*MW^4*s^5 + 320*MW^2*MZ^2*s^5 - 160*MZ^4*s^5 + 
        192*MW^2*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
         Cos[\[Theta]] - (4*MZ^2 - s)*(-256*MW^2*MZ^2*
           (-2*MZ^4 + MZ^2*s + s^2)^2 + 128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]] + 7680*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^2*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 7680*MW^2*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^2*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^2*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 17920*MW^4*MZ^8*s*
         Cos[4*\[Theta]] - 1024*MW^2*MZ^10*s*Cos[4*\[Theta]] + 
        512*MZ^12*s*Cos[4*\[Theta]] + 29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 
        2560*MW^2*MZ^8*s^2*Cos[4*\[Theta]] - 1280*MZ^10*s^2*Cos[4*\[Theta]] - 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 2112*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] + 1056*MZ^8*s^3*Cos[4*\[Theta]] - 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 640*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] - 320*MZ^6*s^4*Cos[4*\[Theta]] + 
        410*MW^4*s^5*Cos[4*\[Theta]] - 64*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
        32*MZ^4*s^5*Cos[4*\[Theta]] - 1536*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 1536*MW^2*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 2304*MW^2*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^2*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 96*MW^2*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 5184*MW^4*MZ^6*s^2*
         Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
        972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 81*MW^4*s^5*Cos[6*\[Theta]]))/
      (972*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
       (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {c3pl2, (GF*MW^2*s*(21504*MW^4*MZ^10 + 12288*MW^2*MZ^12 - 6144*MZ^14 + 
        172288*MW^4*MZ^8*s - 26624*MW^2*MZ^10*s + 13312*MZ^12*s - 
        94336*MW^4*MZ^6*s^2 + 15872*MW^2*MZ^8*s^2 - 7936*MZ^10*s^2 + 
        15616*MW^4*MZ^4*s^3 - 704*MW^2*MZ^6*s^3 + 352*MZ^8*s^3 + 
        1656*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
        682*MW^4*s^5 + 320*MW^2*MZ^2*s^5 - 160*MZ^4*s^5 + 
        192*MW^2*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
         Cos[\[Theta]] - (4*MZ^2 - s)*(-256*MW^2*MZ^2*
           (-2*MZ^4 + MZ^2*s + s^2)^2 + 128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]] + 7680*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^2*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 7680*MW^2*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^2*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^2*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 17920*MW^4*MZ^8*s*
         Cos[4*\[Theta]] - 1024*MW^2*MZ^10*s*Cos[4*\[Theta]] + 
        512*MZ^12*s*Cos[4*\[Theta]] + 29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 
        2560*MW^2*MZ^8*s^2*Cos[4*\[Theta]] - 1280*MZ^10*s^2*Cos[4*\[Theta]] - 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 2112*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] + 1056*MZ^8*s^3*Cos[4*\[Theta]] - 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 640*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] - 320*MZ^6*s^4*Cos[4*\[Theta]] + 
        410*MW^4*s^5*Cos[4*\[Theta]] - 64*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
        32*MZ^4*s^5*Cos[4*\[Theta]] - 1536*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 1536*MW^2*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 2304*MW^2*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^2*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 96*MW^2*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 5184*MW^4*MZ^6*s^2*
         Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
        972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 81*MW^4*s^5*Cos[6*\[Theta]]))/
      (972*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
       (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {cll1221, (GF*MW^2*s*(-21504*MW^4*MZ^10 - 12288*MW^2*MZ^12 + 6144*MZ^14 - 
        172288*MW^4*MZ^8*s + 26624*MW^2*MZ^10*s - 13312*MZ^12*s + 
        94336*MW^4*MZ^6*s^2 - 15872*MW^2*MZ^8*s^2 + 7936*MZ^10*s^2 - 
        15616*MW^4*MZ^4*s^3 + 704*MW^2*MZ^6*s^3 - 352*MZ^8*s^3 - 
        1656*MW^4*MZ^2*s^4 + 1152*MW^2*MZ^4*s^4 - 576*MZ^6*s^4 + 
        682*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 + 
        192*MW^2*(-MW^2 + MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
         Cos[\[Theta]] + (4*MZ^2 - s)*(-256*MW^2*MZ^2*
           (-2*MZ^4 + MZ^2*s + s^2)^2 + 128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]] - 7680*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 7680*MW^2*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 7680*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^2*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^2*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^2*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 17920*MW^4*MZ^8*s*
         Cos[4*\[Theta]] + 1024*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
        512*MZ^12*s*Cos[4*\[Theta]] - 29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
        2560*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 1280*MZ^10*s^2*Cos[4*\[Theta]] + 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 2112*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] - 1056*MZ^8*s^3*Cos[4*\[Theta]] + 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 640*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] + 320*MZ^6*s^4*Cos[4*\[Theta]] - 
        410*MW^4*s^5*Cos[4*\[Theta]] + 64*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
        32*MZ^4*s^5*Cos[4*\[Theta]] + 1536*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 1536*MW^2*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 2304*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^2*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^2*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 96*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^2*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 5184*MW^4*MZ^6*s^2*
         Cos[6*\[Theta]] - 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] + 
        972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] - 81*MW^4*s^5*Cos[6*\[Theta]]))/
      (972*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
       (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {cpqMi, -1/81*(GF*MW^2*s*(384*MW^2*MZ^8 - 384*MZ^10 - 448*MW^2*MZ^6*s + 
         448*MZ^8*s + 48*MW^2*MZ^4*s^2 - 48*MZ^6*s^2 + 26*MW^2*MZ^2*s^3 - 
         26*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 - 6*MW^2*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(256*MZ^6 - 32*MZ^4*s - 4*MZ^2*s^2 + 3*s^3)*
          Cos[\[Theta]] + 8*(MW^2 - MZ^2)*(2*MZ^2 + s)^2*(4*MZ^4 - 5*MZ^2*s + 
           s^2)*Cos[2*\[Theta]] - 240*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 32*MW^2*MZ^6*s*Cos[4*\[Theta]] + 
         32*MZ^8*s*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 
         48*MZ^6*s^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 
         18*MZ^4*s^3*Cos[4*\[Theta]] + 2*MW^2*s^4*Cos[4*\[Theta]] - 
         2*MZ^2*s^4*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 24*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]]))/(Sqrt[2]*Lambda^2*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cpq3i, (GF*MW^2*s*(-21504*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 24576*MZ^14 - 
        172288*MW^4*MZ^8*s + 50432*MW^2*MZ^10*s - 53248*MZ^12*s + 
        94336*MW^4*MZ^6*s^2 - 82304*MW^2*MZ^8*s^2 + 31744*MZ^10*s^2 - 
        15616*MW^4*MZ^4*s^3 + 45824*MW^2*MZ^6*s^3 - 1408*MZ^8*s^3 - 
        1656*MW^4*MZ^2*s^4 - 11304*MW^2*MZ^4*s^4 - 2304*MZ^6*s^4 + 
        682*MW^4*s^5 + 334*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 + 90*MW^2*s^6 - 
        96*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (4*MZ^4*(8*MZ^6 - 14*MZ^4*s + 7*MZ^2*s^2 - s^3) + 
          MW^4*(512*MZ^6 - 64*MZ^4*s - 8*MZ^2*s^2 + 6*s^3) - 
          MW^2*(1312*MZ^8 - 216*MZ^6*s + 8*MZ^4*s^2 + 11*MZ^2*s^3))*
         Cos[\[Theta]] + (4*MZ^2 - s)*(512*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4) + MW^2*(-9472*MZ^10 + 9472*MZ^8*s + 6672*MZ^6*s^2 - 
            7256*MZ^4*s^3 + 449*MZ^2*s^4 + 135*s^5))*Cos[2*\[Theta]] - 
        3072*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        3072*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        7680*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        27648*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        8448*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        7680*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        27264*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        8064*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        480*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        1872*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        480*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        816*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        17920*MW^4*MZ^8*s*Cos[4*\[Theta]] - 15872*MW^2*MZ^10*s*
         Cos[4*\[Theta]] - 2048*MZ^12*s*Cos[4*\[Theta]] - 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 24704*MW^2*MZ^8*s^2*
         Cos[4*\[Theta]] + 5120*MZ^10*s^2*Cos[4*\[Theta]] + 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 11136*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] - 4224*MZ^8*s^3*Cos[4*\[Theta]] + 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 2792*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] + 1280*MZ^6*s^4*Cos[4*\[Theta]] - 
        410*MW^4*s^5*Cos[4*\[Theta]] - 542*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
        128*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] + 
        1536*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        3840*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        2304*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        5760*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        864*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        2160*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        96*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        240*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        5184*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 576*MW^2*MZ^8*s^2*
         Cos[6*\[Theta]] - 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] + 
        1008*MW^2*MZ^6*s^3*Cos[6*\[Theta]] + 972*MW^4*MZ^2*s^4*
         Cos[6*\[Theta]] - 540*MW^2*MZ^4*s^4*Cos[6*\[Theta]] - 
        81*MW^4*s^5*Cos[6*\[Theta]] + 117*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
        9*MW^2*s^6*Cos[6*\[Theta]]))/(972*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
       (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {cpd, 0}, {cpu, 0}, {cWWW^2, 
     -1/3*(GF*MW^4*(4*MZ^2 - s)*s^2*(3*MZ^2 + s + (MZ^2 - s)*
          Cos[2*\[Theta]]))/(Sqrt[2]*Lambda^4*(MZ^3 - MZ*s)^2)}, 
    {cpDC*cWWW, -1/27*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*s^(3/2)*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
          Cos[2*\[Theta]])*(8*MZ^2*(MW^2 + MZ^2)*(MZ^2 - s)*Sqrt[-4*MZ^2 + s]*
          Cos[\[Theta]] - 3*MW^2*Sqrt[s]*(-4*MZ^2 + s)*(6*MZ^2 - s + 
           (2*MZ^2 + s)*Cos[2*\[Theta]])))/(2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpWB*cWWW, 
     (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^(3/2)*
       (256*MZ^4*(MZ^2 - s)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] + 
        3*Sqrt[s]*(-4*MZ^2 + s)*(-112*MZ^4 - 12*MZ^2*s + 11*s^2 - 
          4*(20*MZ^4 - 4*MZ^2*s + 3*s^2)*Cos[2*\[Theta]] + 
          s*(-4*MZ^2 + s)*Cos[4*\[Theta]])))/(54*2^(3/4)*Lambda^4*MZ*
       (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
         Cos[2*\[Theta]]))}, {c3pl1*cWWW, 
     (2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
       s^(3/2)*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])*
       (-8*MZ^2*(-MW^2 + MZ^2)*(MZ^2 - s)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
        3*MW^2*Sqrt[s]*(-4*MZ^2 + s)*(6*MZ^2 - s + (2*MZ^2 + s)*
           Cos[2*\[Theta]])))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl2*cWWW, (2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
       Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*(8*MZ^4 - 4*MZ^2*s + s^2 + 
        (4*MZ^2 - s)*s*Cos[2*\[Theta]])*(-8*MZ^2*(-MW^2 + MZ^2)*(MZ^2 - s)*
         Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 3*MW^2*Sqrt[s]*(-4*MZ^2 + s)*
         (6*MZ^2 - s + (2*MZ^2 + s)*Cos[2*\[Theta]])))/
      (27*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cll1221*cWWW, (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
       Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*(8*MZ^4 - 4*MZ^2*s + s^2 + 
        (4*MZ^2 - s)*s*Cos[2*\[Theta]])*(-8*MZ^2*(-MW^2 + MZ^2)*(MZ^2 - s)*
         Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 3*MW^2*Sqrt[s]*(-4*MZ^2 + s)*
         (6*MZ^2 - s + (2*MZ^2 + s)*Cos[2*\[Theta]])))/
      (27*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cpqMi*cWWW, (64*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
       Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
       Cos[\[Theta]])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*
       (MZ + Sqrt[s])*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
         Cos[2*\[Theta]]))}, {cpq3i*cWWW, 
     (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
       s^(3/2)*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])*
       (-8*MZ^2*(-MW^2 + 4*MZ^2)*(MZ^2 - s)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
        3*Sqrt[s]*(-4*MZ^2 + s)*(-2*MZ^4 + MW^2*(6*MZ^2 - s) + 3*MZ^2*s - 
          s^2 + (2*MZ^4 - 3*MZ^2*s + s^2 + MW^2*(2*MZ^2 + s))*
           Cos[2*\[Theta]])))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cpd*cWWW, 0}, 
    {cpu*cWWW, 0}, {cpDC^2, -1/7776*(672*MW^6*MZ^10*s - 384*MW^4*MZ^12*s - 
        192*MW^2*MZ^14*s + 5384*MW^6*MZ^8*s^2 + 832*MW^4*MZ^10*s^2 + 
        416*MW^2*MZ^12*s^2 - 2948*MW^6*MZ^6*s^3 - 496*MW^4*MZ^8*s^3 - 
        248*MW^2*MZ^10*s^3 + 488*MW^6*MZ^4*s^4 + 22*MW^4*MZ^6*s^4 + 
        11*MW^2*MZ^8*s^4 + (207*MW^6*MZ^2*s^5)/4 + 36*MW^4*MZ^4*s^5 + 
        18*MW^2*MZ^6*s^5 - (341*MW^6*s^6)/16 - 10*MW^4*MZ^2*s^6 - 
        5*MW^2*MZ^4*s^6 + 6*MW^4*(MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
         (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
         Cos[\[Theta]] - (MW^2*(4*MZ^2 - s)*s*
          (256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
             191*s^4))*Cos[2*\[Theta]])/32 + 240*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 560*MW^6*MZ^8*s^2*
         Cos[4*\[Theta]] + 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
        16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 932*MW^6*MZ^6*s^3*
         Cos[4*\[Theta]] - 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 
        40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 156*MW^6*MZ^4*s^4*
         Cos[4*\[Theta]] + 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
        33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] - 
        (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/4 - 20*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 10*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (205*MW^6*s^6*Cos[4*\[Theta]])/16 + 2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        MW^2*MZ^4*s^6*Cos[4*\[Theta]] - 48*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 48*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 27*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 27*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 3*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 3*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 162*MW^6*MZ^6*s^3*
         Cos[6*\[Theta]] + (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 - 
        (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 + (81*MW^6*s^6*Cos[6*\[Theta]])/
         32)/(Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cpDC*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(1536*MW^2*MZ^10 + 1536*MZ^12 - 
        37888*MW^2*MZ^8*s - 3328*MZ^10*s + 16960*MW^2*MZ^6*s^2 + 
        1984*MZ^8*s^2 - 88*MW^2*MZ^4*s^3 - 88*MZ^6*s^3 - 1476*MW^2*MZ^2*s^4 - 
        144*MZ^4*s^4 + 274*MW^2*s^5 + 40*MZ^2*s^5 - 12*(MZ^2 - s)*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*(352*MZ^8 - 8*MZ^6*s - 24*MZ^4*s^2 + 7*MZ^2*s^3 + 
          MW^2*(864*MZ^6 - 72*MZ^4*s - 32*MZ^2*s^2 + 13*s^3))*Cos[\[Theta]] + 
        (4*MZ^2 - s)*(32*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^2*(128*MZ^8 - 5312*MZ^6*s - 1392*MZ^4*s^2 - 8*MZ^2*s^3 + 
            167*s^4))*Cos[2*\[Theta]] - 384*MW^2*MZ^8*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 768*MW^2*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 192*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 912*MW^2*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 48*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 378*MW^2*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 318*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 138*MW^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 78*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 128*MW^2*MZ^8*s*
         Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] - 
        1408*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 320*MZ^8*s^2*Cos[4*\[Theta]] - 
        840*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 264*MZ^6*s^3*Cos[4*\[Theta]] + 
        692*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 80*MZ^4*s^4*Cos[4*\[Theta]] - 
        98*MW^2*s^5*Cos[4*\[Theta]] - 8*MZ^2*s^5*Cos[4*\[Theta]] + 
        288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        162*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] - 432*MW^2*MZ^4*s^3*
         Cos[6*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 
        9*MW^2*s^5*Cos[6*\[Theta]]))/(7776*Lambda^4*MZ*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl1*cpDC, (MW^2*s*(21504*MW^4*MZ^10 + 6144*MZ^14 + 
        172288*MW^4*MZ^8*s - 13312*MZ^12*s - 94336*MW^4*MZ^6*s^2 + 
        7936*MZ^10*s^2 + 15616*MW^4*MZ^4*s^3 - 352*MZ^8*s^3 + 
        1656*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 682*MW^4*s^5 + 160*MZ^4*s^5 + 
        192*MW^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(256*MZ^8 - 288*MZ^6*s + 
          28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*Cos[\[Theta]] + 
        (4*MZ^2 - s)*(128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(-7424*MZ^8 + 37376*MZ^6*s + 6288*MZ^4*s^2 - 2056*MZ^2*s^3 - 
            191*s^4))*Cos[2*\[Theta]] + 7680*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 17920*MW^4*MZ^8*s*
         Cos[4*\[Theta]] - 512*MZ^12*s*Cos[4*\[Theta]] + 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1280*MZ^10*s^2*
         Cos[4*\[Theta]] - 4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
        1056*MZ^8*s^3*Cos[4*\[Theta]] - 1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
        320*MZ^6*s^4*Cos[4*\[Theta]] + 410*MW^4*s^5*Cos[4*\[Theta]] - 
        32*MZ^4*s^5*Cos[4*\[Theta]] - 1536*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 5184*MW^4*MZ^6*s^2*
         Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
        972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 81*MW^4*s^5*Cos[6*\[Theta]]))/
      (31104*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl2*cpDC, (MW^2*s*(21504*MW^4*MZ^10 + 6144*MZ^14 + 
        172288*MW^4*MZ^8*s - 13312*MZ^12*s - 94336*MW^4*MZ^6*s^2 + 
        7936*MZ^10*s^2 + 15616*MW^4*MZ^4*s^3 - 352*MZ^8*s^3 + 
        1656*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 682*MW^4*s^5 + 160*MZ^4*s^5 + 
        192*MW^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(256*MZ^8 - 288*MZ^6*s + 
          28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*Cos[\[Theta]] + 
        (4*MZ^2 - s)*(128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(-7424*MZ^8 + 37376*MZ^6*s + 6288*MZ^4*s^2 - 2056*MZ^2*s^3 - 
            191*s^4))*Cos[2*\[Theta]] + 7680*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 17920*MW^4*MZ^8*s*
         Cos[4*\[Theta]] - 512*MZ^12*s*Cos[4*\[Theta]] + 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1280*MZ^10*s^2*
         Cos[4*\[Theta]] - 4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
        1056*MZ^8*s^3*Cos[4*\[Theta]] - 1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
        320*MZ^6*s^4*Cos[4*\[Theta]] + 410*MW^4*s^5*Cos[4*\[Theta]] - 
        32*MZ^4*s^5*Cos[4*\[Theta]] - 1536*MW^4*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^4*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^4*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 5184*MW^4*MZ^6*s^2*
         Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
        972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 81*MW^4*s^5*Cos[6*\[Theta]]))/
      (31104*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cll1221*cpDC, -1/31104*(MW^2*s*(21504*MW^4*MZ^10 + 6144*MZ^14 + 
         172288*MW^4*MZ^8*s - 13312*MZ^12*s - 94336*MW^4*MZ^6*s^2 + 
         7936*MZ^10*s^2 + 15616*MW^4*MZ^4*s^3 - 352*MZ^8*s^3 + 
         1656*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 682*MW^4*s^5 + 160*MZ^4*s^5 + 
         192*MW^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(256*MZ^8 - 288*MZ^6*s + 
           28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*Cos[\[Theta]] + 
         (4*MZ^2 - s)*(128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           MW^4*(-7424*MZ^8 + 37376*MZ^6*s + 6288*MZ^4*s^2 - 2056*MZ^2*s^3 - 
             191*s^4))*Cos[2*\[Theta]] + 7680*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7680*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 480*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 17920*MW^4*MZ^8*s*
          Cos[4*\[Theta]] - 512*MZ^12*s*Cos[4*\[Theta]] + 
         29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1280*MZ^10*s^2*
          Cos[4*\[Theta]] - 4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1056*MZ^8*s^3*Cos[4*\[Theta]] - 1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
         320*MZ^6*s^4*Cos[4*\[Theta]] + 410*MW^4*s^5*Cos[4*\[Theta]] - 
         32*MZ^4*s^5*Cos[4*\[Theta]] - 1536*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 2304*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 864*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 5184*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
         972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 81*MW^4*s^5*Cos[6*\[Theta]]))/
       (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpqMi, 
     -1/648*(MW^2*s*(384*MW^2*MZ^8 + 384*MZ^10 - 448*MW^2*MZ^6*s - 
         448*MZ^8*s + 48*MW^2*MZ^4*s^2 + 48*MZ^6*s^2 + 26*MW^2*MZ^2*s^3 + 
         26*MZ^4*s^3 - 10*MW^2*s^4 - 10*MZ^2*s^4 - 6*MW^2*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(256*MZ^6 - 32*MZ^4*s - 4*MZ^2*s^2 + 3*s^3)*
          Cos[\[Theta]] + 8*(MW^2 + MZ^2)*(2*MZ^2 + s)^2*(4*MZ^4 - 5*MZ^2*s + 
           s^2)*Cos[2*\[Theta]] - 240*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 32*MW^2*MZ^6*s*Cos[4*\[Theta]] - 
         32*MZ^8*s*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 
         48*MZ^6*s^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*s^3*Cos[4*\[Theta]] - 
         18*MZ^4*s^3*Cos[4*\[Theta]] + 2*MW^2*s^4*Cos[4*\[Theta]] + 
         2*MZ^2*s^4*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 24*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]]))/(Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cpDC*cpq3i, (MW^2*s*(-21504*MW^4*MZ^10 + 9216*MW^2*MZ^12 - 24576*MZ^14 - 
        172288*MW^4*MZ^8*s + 23808*MW^2*MZ^10*s + 53248*MZ^12*s + 
        94336*MW^4*MZ^6*s^2 - 66432*MW^2*MZ^8*s^2 - 31744*MZ^10*s^2 - 
        15616*MW^4*MZ^4*s^3 + 45120*MW^2*MZ^6*s^3 + 1408*MZ^8*s^3 - 
        1656*MW^4*MZ^2*s^4 - 12456*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 + 
        682*MW^4*s^5 + 654*MW^2*MZ^2*s^5 - 640*MZ^4*s^5 + 90*MW^2*s^6 + 
        96*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (MW^4*(-512*MZ^6 + 64*MZ^4*s + 8*MZ^2*s^2 - 6*s^3) + 
          4*MZ^4*(8*MZ^6 - 14*MZ^4*s + 7*MZ^2*s^2 - s^3) + 
          MW^2*(800*MZ^8 - 152*MZ^6*s + 16*MZ^4*s^2 + 5*MZ^2*s^3))*
         Cos[\[Theta]] + (4*MZ^2 - s)*(-512*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4) + MW^2*(-8448*MZ^10 + 8448*MZ^8*s + 5904*MZ^6*s^2 - 
            6744*MZ^4*s^3 + 705*MZ^2*s^4 + 135*s^5))*Cos[2*\[Theta]] - 
        3072*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        3072*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        7680*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        19968*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        8448*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        7680*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        19584*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        8064*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        480*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        2352*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        480*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        336*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        17920*MW^4*MZ^8*s*Cos[4*\[Theta]] - 16896*MW^2*MZ^10*s*
         Cos[4*\[Theta]] + 2048*MZ^12*s*Cos[4*\[Theta]] - 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 27264*MW^2*MZ^8*s^2*
         Cos[4*\[Theta]] - 5120*MZ^10*s^2*Cos[4*\[Theta]] + 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 13248*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] + 4224*MZ^8*s^3*Cos[4*\[Theta]] + 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 3432*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] - 1280*MZ^6*s^4*Cos[4*\[Theta]] - 
        410*MW^4*s^5*Cos[4*\[Theta]] - 606*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
        128*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] + 
        1536*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        2304*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        2304*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        3456*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        864*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        1296*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        96*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        144*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        5184*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 576*MW^2*MZ^8*s^2*
         Cos[6*\[Theta]] - 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] + 
        1008*MW^2*MZ^6*s^3*Cos[6*\[Theta]] + 972*MW^4*MZ^2*s^4*
         Cos[6*\[Theta]] - 540*MW^2*MZ^4*s^4*Cos[6*\[Theta]] - 
        81*MW^4*s^5*Cos[6*\[Theta]] + 117*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
        9*MW^2*s^6*Cos[6*\[Theta]]))/(7776*Lambda^4*MZ^2*(MZ^2 - s)^2*
       (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
    {cpd*cpDC, 0}, {cpDC*cpu, 0}, 
    {cpWB^2, -1/15552*(MW^4*(MW^2 - MZ^2)*s*(6144*MZ^12 - 110080*MZ^10*s + 
         33280*MZ^8*s^2 + 10880*MZ^6*s^3 - 5904*MZ^4*s^4 + 268*MZ^2*s^5 + 
         126*s^6 - 96*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(352*MZ^8 - 360*MZ^6*s - 
           16*MZ^4*s^2 + 31*MZ^2*s^3 - 7*s^4)*Cos[\[Theta]] + 
         (2048*MZ^12 - 85504*MZ^10*s + 23168*MZ^8*s^2 - 7520*MZ^6*s^3 + 
           3064*MZ^4*s^4 + 286*MZ^2*s^5 - 153*s^6)*Cos[2*\[Theta]] - 
         3072*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1536*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2544*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         624*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         5120*MZ^10*s*Cos[4*\[Theta]] - 3328*MZ^8*s^2*Cos[4*\[Theta]] - 
         1920*MZ^6*s^3*Cos[4*\[Theta]] + 2192*MZ^4*s^4*Cos[4*\[Theta]] - 
         428*MZ^2*s^5*Cos[4*\[Theta]] + 18*s^6*Cos[4*\[Theta]] + 
         768*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         1152*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         432*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         1152*MZ^8*s^2*Cos[6*\[Theta]] - 1440*MZ^6*s^3*Cos[6*\[Theta]] + 
         648*MZ^4*s^4*Cos[6*\[Theta]] - 126*MZ^2*s^5*Cos[6*\[Theta]] + 
         9*s^6*Cos[6*\[Theta]]))/(Lambda^4*MZ^4*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 1536*MZ^12 + 
        37888*MW^2*MZ^8*s - 3328*MZ^10*s - 16960*MW^2*MZ^6*s^2 + 
        1984*MZ^8*s^2 + 88*MW^2*MZ^4*s^3 - 88*MZ^6*s^3 + 1476*MW^2*MZ^2*s^4 - 
        144*MZ^4*s^4 - 274*MW^2*s^5 + 40*MZ^2*s^5 - 12*(MZ^2 - s)*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*(352*MZ^8 - 8*MZ^6*s - 24*MZ^4*s^2 + 7*MZ^2*s^3 + 
          MW^2*(-864*MZ^6 + 72*MZ^4*s + 32*MZ^2*s^2 - 13*s^3))*
         Cos[\[Theta]] + (4*MZ^2 - s)*(32*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^2*(-128*MZ^8 + 5312*MZ^6*s + 1392*MZ^4*s^2 + 8*MZ^2*s^3 - 
            167*s^4))*Cos[2*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 192*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 912*MW^2*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 48*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 378*MW^2*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 318*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 138*MW^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 78*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
         Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
        1408*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 320*MZ^8*s^2*Cos[4*\[Theta]] + 
        840*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 264*MZ^6*s^3*Cos[4*\[Theta]] - 
        692*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 80*MZ^4*s^4*Cos[4*\[Theta]] + 
        98*MW^2*s^5*Cos[4*\[Theta]] - 8*MZ^2*s^5*Cos[4*\[Theta]] - 
        288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        162*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*
         Cos[6*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 
        9*MW^2*s^5*Cos[6*\[Theta]]))/(1944*Lambda^4*MZ*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 1536*MZ^12 + 
        37888*MW^2*MZ^8*s - 3328*MZ^10*s - 16960*MW^2*MZ^6*s^2 + 
        1984*MZ^8*s^2 + 88*MW^2*MZ^4*s^3 - 88*MZ^6*s^3 + 1476*MW^2*MZ^2*s^4 - 
        144*MZ^4*s^4 - 274*MW^2*s^5 + 40*MZ^2*s^5 - 12*(MZ^2 - s)*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*(352*MZ^8 - 8*MZ^6*s - 24*MZ^4*s^2 + 7*MZ^2*s^3 + 
          MW^2*(-864*MZ^6 + 72*MZ^4*s + 32*MZ^2*s^2 - 13*s^3))*
         Cos[\[Theta]] + (4*MZ^2 - s)*(32*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^2*(-128*MZ^8 + 5312*MZ^6*s + 1392*MZ^4*s^2 + 8*MZ^2*s^3 - 
            167*s^4))*Cos[2*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 192*MZ^8*s^(3/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 912*MW^2*MZ^4*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 48*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 378*MW^2*MZ^2*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 318*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 138*MW^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 78*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
         Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
        1408*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 320*MZ^8*s^2*Cos[4*\[Theta]] + 
        840*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 264*MZ^6*s^3*Cos[4*\[Theta]] - 
        692*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 80*MZ^4*s^4*Cos[4*\[Theta]] + 
        98*MW^2*s^5*Cos[4*\[Theta]] - 8*MZ^2*s^5*Cos[4*\[Theta]] - 
        288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        162*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*
         Cos[6*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 
        9*MW^2*s^5*Cos[6*\[Theta]]))/(1944*Lambda^4*MZ*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cll1221*cpWB, -1/1944*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 
         1536*MZ^12 + 37888*MW^2*MZ^8*s - 3328*MZ^10*s - 
         16960*MW^2*MZ^6*s^2 + 1984*MZ^8*s^2 + 88*MW^2*MZ^4*s^3 - 
         88*MZ^6*s^3 + 1476*MW^2*MZ^2*s^4 - 144*MZ^4*s^4 - 274*MW^2*s^5 + 
         40*MZ^2*s^5 - 12*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (352*MZ^8 - 8*MZ^6*s - 24*MZ^4*s^2 + 7*MZ^2*s^3 + 
           MW^2*(-864*MZ^6 + 72*MZ^4*s + 32*MZ^2*s^2 - 13*s^3))*
          Cos[\[Theta]] + (4*MZ^2 - s)*(32*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           MW^2*(-128*MZ^8 + 5312*MZ^6*s + 1392*MZ^4*s^2 + 8*MZ^2*s^3 - 
             167*s^4))*Cos[2*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 192*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 912*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 48*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 378*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 318*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 138*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 78*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
         1408*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 320*MZ^8*s^2*Cos[4*\[Theta]] + 
         840*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 264*MZ^6*s^3*Cos[4*\[Theta]] - 
         692*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 80*MZ^4*s^4*Cos[4*\[Theta]] + 
         98*MW^2*s^5*Cos[4*\[Theta]] - 8*MZ^2*s^5*Cos[4*\[Theta]] - 
         288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         162*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*
          Cos[6*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 
         9*MW^2*s^5*Cos[6*\[Theta]]))/(Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cpqMi*cpWB, -1/324*(MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*s*
        (768*MZ^8 - 896*MZ^6*s + 96*MZ^4*s^2 + 52*MZ^2*s^3 - 20*s^4 - 
         6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(352*MZ^6 - 8*MZ^4*s - 24*MZ^2*s^2 + 
           7*s^3)*Cos[\[Theta]] + 16*(2*MZ^2 + s)^2*(4*MZ^4 - 5*MZ^2*s + s^2)*
          Cos[2*\[Theta]] - 192*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 96*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 120*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 39*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         64*MZ^6*s*Cos[4*\[Theta]] + 96*MZ^4*s^2*Cos[4*\[Theta]] - 
         36*MZ^2*s^3*Cos[4*\[Theta]] + 4*s^4*Cos[4*\[Theta]] + 
         48*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         24*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
     -1/1944*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 6144*MZ^12 + 
         37888*MW^2*MZ^8*s - 22528*MZ^10*s - 16960*MW^2*MZ^6*s^2 + 
         25216*MZ^8*s^2 + 88*MW^2*MZ^4*s^3 - 10000*MZ^6*s^3 + 
         1476*MW^2*MZ^2*s^4 + 612*MZ^4*s^4 - 274*MW^2*s^5 + 664*MZ^2*s^5 - 
         108*s^6 - 12*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (MW^2*(-864*MZ^6 + 72*MZ^4*s + 32*MZ^2*s^2 - 13*s^3) + 
           4*(368*MZ^8 - 36*MZ^6*s - 10*MZ^4*s^2 + 5*MZ^2*s^3))*
          Cos[\[Theta]] + (4*MZ^2 - s)*(MW^2*(-128*MZ^8 + 5312*MZ^6*s + 
             1392*MZ^4*s^2 + 8*MZ^2*s^3 - 167*s^4) + 
           16*(32*MZ^10 + 76*MZ^8*s - 204*MZ^6*s^2 + 79*MZ^4*s^3 + 
             26*MZ^2*s^4 - 9*s^5))*Cos[2*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 768*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1344*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 912*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1824*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 378*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 504*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 138*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 216*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] + 1792*MZ^10*s*Cos[4*\[Theta]] + 
         1408*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 2752*MZ^8*s^2*Cos[4*\[Theta]] + 
         840*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 1680*MZ^6*s^3*Cos[4*\[Theta]] - 
         692*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 1012*MZ^4*s^4*Cos[4*\[Theta]] + 
         98*MW^2*s^5*Cos[4*\[Theta]] + 328*MZ^2*s^5*Cos[4*\[Theta]] - 
         36*s^6*Cos[4*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 384*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 576*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 162*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 216*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 
         432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 108*MW^2*MZ^2*s^4*
          Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpd*cpWB, 0}, {cpu*cpWB, 0}, 
    {c3pl1^2, (-672*MW^6*MZ^10*s - 384*MW^4*MZ^12*s + 192*MW^2*MZ^14*s - 
       5384*MW^6*MZ^8*s^2 + 832*MW^4*MZ^10*s^2 - 416*MW^2*MZ^12*s^2 + 
       2948*MW^6*MZ^6*s^3 - 496*MW^4*MZ^8*s^3 + 248*MW^2*MZ^10*s^3 - 
       488*MW^6*MZ^4*s^4 + 22*MW^4*MZ^6*s^4 - 11*MW^2*MZ^8*s^4 - 
       (207*MW^6*MZ^2*s^5)/4 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
       (341*MW^6*s^6)/16 - 10*MW^4*MZ^2*s^6 + 5*MW^2*MZ^4*s^6 + 
       6*MW^4*(-MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
        Cos[\[Theta]] + (MW^2*(4*MZ^2 - s)*s*
         (-256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]])/32 - 240*MW^6*MZ^6*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^8*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^6*MZ^4*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^6*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*MZ^2*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^4*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^2*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 560*MW^6*MZ^8*s^2*
        Cos[4*\[Theta]] + 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
       16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 932*MW^6*MZ^6*s^3*
        Cos[4*\[Theta]] - 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 
       40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 156*MW^6*MZ^4*s^4*
        Cos[4*\[Theta]] + 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
       33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] + (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/
        4 - 20*MW^4*MZ^4*s^5*Cos[4*\[Theta]] + 10*MW^2*MZ^6*s^5*
        Cos[4*\[Theta]] - (205*MW^6*s^6*Cos[4*\[Theta]])/16 + 
       2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] - MW^2*MZ^4*s^6*Cos[4*\[Theta]] + 
       48*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       48*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       72*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       72*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       27*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       27*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       162*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - 
       (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 + 
       (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 - (81*MW^6*s^6*Cos[6*\[Theta]])/
        32)/(486*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl1*c3pl2, (-672*MW^6*MZ^10*s - 384*MW^4*MZ^12*s + 192*MW^2*MZ^14*s - 
       5384*MW^6*MZ^8*s^2 + 832*MW^4*MZ^10*s^2 - 416*MW^2*MZ^12*s^2 + 
       2948*MW^6*MZ^6*s^3 - 496*MW^4*MZ^8*s^3 + 248*MW^2*MZ^10*s^3 - 
       488*MW^6*MZ^4*s^4 + 22*MW^4*MZ^6*s^4 - 11*MW^2*MZ^8*s^4 - 
       (207*MW^6*MZ^2*s^5)/4 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
       (341*MW^6*s^6)/16 - 10*MW^4*MZ^2*s^6 + 5*MW^2*MZ^4*s^6 + 
       6*MW^4*(-MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
        Cos[\[Theta]] + (MW^2*(4*MZ^2 - s)*s*
         (-256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]])/32 - 240*MW^6*MZ^6*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^8*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^6*MZ^4*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^6*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*MZ^2*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^4*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^2*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 560*MW^6*MZ^8*s^2*
        Cos[4*\[Theta]] + 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
       16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 932*MW^6*MZ^6*s^3*
        Cos[4*\[Theta]] - 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 
       40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 156*MW^6*MZ^4*s^4*
        Cos[4*\[Theta]] + 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
       33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] + (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/
        4 - 20*MW^4*MZ^4*s^5*Cos[4*\[Theta]] + 10*MW^2*MZ^6*s^5*
        Cos[4*\[Theta]] - (205*MW^6*s^6*Cos[4*\[Theta]])/16 + 
       2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] - MW^2*MZ^4*s^6*Cos[4*\[Theta]] + 
       48*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       48*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       72*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       72*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       27*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       27*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       162*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - 
       (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 + 
       (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 - (81*MW^6*s^6*Cos[6*\[Theta]])/
        32)/(243*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl1*cll1221, (672*MW^6*MZ^10*s + 384*MW^4*MZ^12*s - 192*MW^2*MZ^14*s + 
       5384*MW^6*MZ^8*s^2 - 832*MW^4*MZ^10*s^2 + 416*MW^2*MZ^12*s^2 - 
       2948*MW^6*MZ^6*s^3 + 496*MW^4*MZ^8*s^3 - 248*MW^2*MZ^10*s^3 + 
       488*MW^6*MZ^4*s^4 - 22*MW^4*MZ^6*s^4 + 11*MW^2*MZ^8*s^4 + 
       (207*MW^6*MZ^2*s^5)/4 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
       (341*MW^6*s^6)/16 + 10*MW^4*MZ^2*s^6 - 5*MW^2*MZ^4*s^6 + 
       6*MW^4*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
        Cos[\[Theta]] - (MW^2*(4*MZ^2 - s)*s*
         (-256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]])/32 + 240*MW^6*MZ^6*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^8*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^6*MZ^4*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^6*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*MZ^2*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^4*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^2*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 560*MW^6*MZ^8*s^2*
        Cos[4*\[Theta]] - 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
       16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 932*MW^6*MZ^6*s^3*
        Cos[4*\[Theta]] + 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 
       40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 156*MW^6*MZ^4*s^4*
        Cos[4*\[Theta]] - 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
       33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] - (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/
        4 + 20*MW^4*MZ^4*s^5*Cos[4*\[Theta]] - 10*MW^2*MZ^6*s^5*
        Cos[4*\[Theta]] + (205*MW^6*s^6*Cos[4*\[Theta]])/16 - 
       2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] + MW^2*MZ^4*s^6*Cos[4*\[Theta]] - 
       48*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       48*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       72*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       72*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       27*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       27*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       162*MW^6*MZ^6*s^3*Cos[6*\[Theta]] + 
       (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 - 
       (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 + (81*MW^6*s^6*Cos[6*\[Theta]])/
        32)/(243*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl1*cpqMi, (MW^2*s*(384*MW^2*MZ^8 - 384*MZ^10 - 448*MW^2*MZ^6*s + 
        448*MZ^8*s + 48*MW^2*MZ^4*s^2 - 48*MZ^6*s^2 + 26*MW^2*MZ^2*s^3 - 
        26*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 - 6*MW^2*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*(256*MZ^6 - 32*MZ^4*s - 4*MZ^2*s^2 + 3*s^3)*
         Cos[\[Theta]] + 8*(MW^2 - MZ^2)*(2*MZ^2 + s)^2*(4*MZ^4 - 5*MZ^2*s + 
          s^2)*Cos[2*\[Theta]] - 240*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
         Cos[3*\[Theta]] + 15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
         Cos[3*\[Theta]] - 32*MW^2*MZ^6*s*Cos[4*\[Theta]] + 
        32*MZ^8*s*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 
        48*MZ^6*s^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 
        18*MZ^4*s^3*Cos[4*\[Theta]] + 2*MW^2*s^4*Cos[4*\[Theta]] - 
        2*MZ^2*s^4*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
         Cos[5*\[Theta]] - 24*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
         Cos[5*\[Theta]] + 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
      (162*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
          Cos[\[Theta]]^2)^2)}, {c3pl1*cpq3i, 
     (MW^2*s*(21504*MW^4*MZ^10 + 3072*MW^2*MZ^12 - 24576*MZ^14 + 
        172288*MW^4*MZ^8*s - 50432*MW^2*MZ^10*s + 53248*MZ^12*s - 
        94336*MW^4*MZ^6*s^2 + 82304*MW^2*MZ^8*s^2 - 31744*MZ^10*s^2 + 
        15616*MW^4*MZ^4*s^3 - 45824*MW^2*MZ^6*s^3 + 1408*MZ^8*s^3 + 
        1656*MW^4*MZ^2*s^4 + 11304*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
        682*MW^4*s^5 - 334*MW^2*MZ^2*s^5 - 640*MZ^4*s^5 - 90*MW^2*s^6 + 
        96*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (4*MZ^4*(8*MZ^6 - 14*MZ^4*s + 7*MZ^2*s^2 - s^3) + 
          MW^4*(512*MZ^6 - 64*MZ^4*s - 8*MZ^2*s^2 + 6*s^3) - 
          MW^2*(1312*MZ^8 - 216*MZ^6*s + 8*MZ^4*s^2 + 11*MZ^2*s^3))*
         Cos[\[Theta]] - (4*MZ^2 - s)*(512*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4) + MW^2*(-9472*MZ^10 + 9472*MZ^8*s + 6672*MZ^6*s^2 - 
            7256*MZ^4*s^3 + 449*MZ^2*s^4 + 135*s^5))*Cos[2*\[Theta]] + 
        3072*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        3072*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        7680*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        27648*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        8448*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        7680*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        27264*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        8064*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        480*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        1872*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        480*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        816*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        17920*MW^4*MZ^8*s*Cos[4*\[Theta]] + 15872*MW^2*MZ^10*s*
         Cos[4*\[Theta]] + 2048*MZ^12*s*Cos[4*\[Theta]] + 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 24704*MW^2*MZ^8*s^2*
         Cos[4*\[Theta]] - 5120*MZ^10*s^2*Cos[4*\[Theta]] - 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 11136*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] + 4224*MZ^8*s^3*Cos[4*\[Theta]] - 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 2792*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] - 1280*MZ^6*s^4*Cos[4*\[Theta]] + 
        410*MW^4*s^5*Cos[4*\[Theta]] + 542*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
        128*MZ^4*s^5*Cos[4*\[Theta]] - 54*MW^2*s^6*Cos[4*\[Theta]] - 
        1536*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        3840*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        2304*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        5760*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        864*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        2160*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        96*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        240*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        5184*MW^4*MZ^6*s^2*Cos[6*\[Theta]] + 576*MW^2*MZ^8*s^2*
         Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
        1008*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 972*MW^4*MZ^2*s^4*
         Cos[6*\[Theta]] + 540*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
        81*MW^4*s^5*Cos[6*\[Theta]] - 117*MW^2*MZ^2*s^5*Cos[6*\[Theta]] + 
        9*MW^2*s^6*Cos[6*\[Theta]]))/(7776*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
    {c3pl2^2, (-672*MW^6*MZ^10*s - 384*MW^4*MZ^12*s + 192*MW^2*MZ^14*s - 
       5384*MW^6*MZ^8*s^2 + 832*MW^4*MZ^10*s^2 - 416*MW^2*MZ^12*s^2 + 
       2948*MW^6*MZ^6*s^3 - 496*MW^4*MZ^8*s^3 + 248*MW^2*MZ^10*s^3 - 
       488*MW^6*MZ^4*s^4 + 22*MW^4*MZ^6*s^4 - 11*MW^2*MZ^8*s^4 - 
       (207*MW^6*MZ^2*s^5)/4 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
       (341*MW^6*s^6)/16 - 10*MW^4*MZ^2*s^6 + 5*MW^2*MZ^4*s^6 + 
       6*MW^4*(-MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
        Cos[\[Theta]] + (MW^2*(4*MZ^2 - s)*s*
         (-256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]])/32 - 240*MW^6*MZ^6*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^8*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^6*MZ^4*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^6*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*MZ^2*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^4*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^2*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 560*MW^6*MZ^8*s^2*
        Cos[4*\[Theta]] + 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
       16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 932*MW^6*MZ^6*s^3*
        Cos[4*\[Theta]] - 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 
       40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 156*MW^6*MZ^4*s^4*
        Cos[4*\[Theta]] + 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
       33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] + (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/
        4 - 20*MW^4*MZ^4*s^5*Cos[4*\[Theta]] + 10*MW^2*MZ^6*s^5*
        Cos[4*\[Theta]] - (205*MW^6*s^6*Cos[4*\[Theta]])/16 + 
       2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] - MW^2*MZ^4*s^6*Cos[4*\[Theta]] + 
       48*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       48*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       72*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       72*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       27*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       27*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       162*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - 
       (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 + 
       (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 - (81*MW^6*s^6*Cos[6*\[Theta]])/
        32)/(486*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl2*cll1221, (672*MW^6*MZ^10*s + 384*MW^4*MZ^12*s - 192*MW^2*MZ^14*s + 
       5384*MW^6*MZ^8*s^2 - 832*MW^4*MZ^10*s^2 + 416*MW^2*MZ^12*s^2 - 
       2948*MW^6*MZ^6*s^3 + 496*MW^4*MZ^8*s^3 - 248*MW^2*MZ^10*s^3 + 
       488*MW^6*MZ^4*s^4 - 22*MW^4*MZ^6*s^4 + 11*MW^2*MZ^8*s^4 + 
       (207*MW^6*MZ^2*s^5)/4 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
       (341*MW^6*s^6)/16 + 10*MW^4*MZ^2*s^6 - 5*MW^2*MZ^4*s^6 + 
       6*MW^4*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
        Cos[\[Theta]] - (MW^2*(4*MZ^2 - s)*s*
         (-256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]])/32 + 240*MW^6*MZ^6*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^8*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^6*MZ^4*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^6*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*MZ^2*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^4*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^2*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 560*MW^6*MZ^8*s^2*
        Cos[4*\[Theta]] - 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
       16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 932*MW^6*MZ^6*s^3*
        Cos[4*\[Theta]] + 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 
       40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 156*MW^6*MZ^4*s^4*
        Cos[4*\[Theta]] - 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
       33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] - (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/
        4 + 20*MW^4*MZ^4*s^5*Cos[4*\[Theta]] - 10*MW^2*MZ^6*s^5*
        Cos[4*\[Theta]] + (205*MW^6*s^6*Cos[4*\[Theta]])/16 - 
       2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] + MW^2*MZ^4*s^6*Cos[4*\[Theta]] - 
       48*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       48*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       72*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       72*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       27*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       27*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       162*MW^6*MZ^6*s^3*Cos[6*\[Theta]] + 
       (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 - 
       (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 + (81*MW^6*s^6*Cos[6*\[Theta]])/
        32)/(243*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl2*cpqMi, (MW^2*s*(384*MW^2*MZ^8 - 384*MZ^10 - 448*MW^2*MZ^6*s + 
        448*MZ^8*s + 48*MW^2*MZ^4*s^2 - 48*MZ^6*s^2 + 26*MW^2*MZ^2*s^3 - 
        26*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 - 6*MW^2*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*(256*MZ^6 - 32*MZ^4*s - 4*MZ^2*s^2 + 3*s^3)*
         Cos[\[Theta]] + 8*(MW^2 - MZ^2)*(2*MZ^2 + s)^2*(4*MZ^4 - 5*MZ^2*s + 
          s^2)*Cos[2*\[Theta]] - 240*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
         Cos[3*\[Theta]] + 15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
         Cos[3*\[Theta]] - 32*MW^2*MZ^6*s*Cos[4*\[Theta]] + 
        32*MZ^8*s*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 
        48*MZ^6*s^2*Cos[4*\[Theta]] - 18*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 
        18*MZ^4*s^3*Cos[4*\[Theta]] + 2*MW^2*s^4*Cos[4*\[Theta]] - 
        2*MZ^2*s^4*Cos[4*\[Theta]] + 48*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
         Cos[5*\[Theta]] - 24*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
         Cos[5*\[Theta]] + 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
      (162*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
          Cos[\[Theta]]^2)^2)}, {c3pl2*cpq3i, 
     (MW^2*s*(21504*MW^4*MZ^10 + 3072*MW^2*MZ^12 - 24576*MZ^14 + 
        172288*MW^4*MZ^8*s - 50432*MW^2*MZ^10*s + 53248*MZ^12*s - 
        94336*MW^4*MZ^6*s^2 + 82304*MW^2*MZ^8*s^2 - 31744*MZ^10*s^2 + 
        15616*MW^4*MZ^4*s^3 - 45824*MW^2*MZ^6*s^3 + 1408*MZ^8*s^3 + 
        1656*MW^4*MZ^2*s^4 + 11304*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
        682*MW^4*s^5 - 334*MW^2*MZ^2*s^5 - 640*MZ^4*s^5 - 90*MW^2*s^6 + 
        96*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
         (4*MZ^4*(8*MZ^6 - 14*MZ^4*s + 7*MZ^2*s^2 - s^3) + 
          MW^4*(512*MZ^6 - 64*MZ^4*s - 8*MZ^2*s^2 + 6*s^3) - 
          MW^2*(1312*MZ^8 - 216*MZ^6*s + 8*MZ^4*s^2 + 11*MZ^2*s^3))*
         Cos[\[Theta]] - (4*MZ^2 - s)*(512*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4) + MW^2*(-9472*MZ^10 + 9472*MZ^8*s + 6672*MZ^6*s^2 - 
            7256*MZ^4*s^3 + 449*MZ^2*s^4 + 135*s^5))*Cos[2*\[Theta]] + 
        3072*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        3072*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        7680*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        27648*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        8448*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        7680*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        27264*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        8064*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        480*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        1872*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        480*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        816*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        17920*MW^4*MZ^8*s*Cos[4*\[Theta]] + 15872*MW^2*MZ^10*s*
         Cos[4*\[Theta]] + 2048*MZ^12*s*Cos[4*\[Theta]] + 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 24704*MW^2*MZ^8*s^2*
         Cos[4*\[Theta]] - 5120*MZ^10*s^2*Cos[4*\[Theta]] - 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 11136*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] + 4224*MZ^8*s^3*Cos[4*\[Theta]] - 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 2792*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] - 1280*MZ^6*s^4*Cos[4*\[Theta]] + 
        410*MW^4*s^5*Cos[4*\[Theta]] + 542*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
        128*MZ^4*s^5*Cos[4*\[Theta]] - 54*MW^2*s^6*Cos[4*\[Theta]] - 
        1536*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        3840*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        2304*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        5760*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        864*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        2160*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        96*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        240*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        5184*MW^4*MZ^6*s^2*Cos[6*\[Theta]] + 576*MW^2*MZ^8*s^2*
         Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
        1008*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 972*MW^4*MZ^2*s^4*
         Cos[6*\[Theta]] + 540*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
        81*MW^4*s^5*Cos[6*\[Theta]] - 117*MW^2*MZ^2*s^5*Cos[6*\[Theta]] + 
        9*MW^2*s^6*Cos[6*\[Theta]]))/(7776*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
     (-672*MW^6*MZ^10*s - 384*MW^4*MZ^12*s + 192*MW^2*MZ^14*s - 
       5384*MW^6*MZ^8*s^2 + 832*MW^4*MZ^10*s^2 - 416*MW^2*MZ^12*s^2 + 
       2948*MW^6*MZ^6*s^3 - 496*MW^4*MZ^8*s^3 + 248*MW^2*MZ^10*s^3 - 
       488*MW^6*MZ^4*s^4 + 22*MW^4*MZ^6*s^4 - 11*MW^2*MZ^8*s^4 - 
       (207*MW^6*MZ^2*s^5)/4 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
       (341*MW^6*s^6)/16 - 10*MW^4*MZ^2*s^6 + 5*MW^2*MZ^4*s^6 + 
       6*MW^4*(-MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (256*MZ^8 - 288*MZ^6*s + 28*MZ^4*s^2 + 7*MZ^2*s^3 - 3*s^4)*
        Cos[\[Theta]] + (MW^2*(4*MZ^2 - s)*s*
         (-256*MW^2*MZ^2*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          128*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4))*Cos[2*\[Theta]])/32 - 240*MW^6*MZ^6*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*MZ^8*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^6*MZ^4*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^6*s^(7/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^6*MZ^2*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^4*MZ^4*s^(9/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 15*MW^6*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^4*MZ^2*s^(11/2)*
        Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 560*MW^6*MZ^8*s^2*
        Cos[4*\[Theta]] + 32*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
       16*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 932*MW^6*MZ^6*s^3*
        Cos[4*\[Theta]] - 80*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 
       40*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 156*MW^6*MZ^4*s^4*
        Cos[4*\[Theta]] + 66*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
       33*MW^2*MZ^8*s^4*Cos[4*\[Theta]] + (247*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/
        4 - 20*MW^4*MZ^4*s^5*Cos[4*\[Theta]] + 10*MW^2*MZ^6*s^5*
        Cos[4*\[Theta]] - (205*MW^6*s^6*Cos[4*\[Theta]])/16 + 
       2*MW^4*MZ^2*s^6*Cos[4*\[Theta]] - MW^2*MZ^4*s^6*Cos[4*\[Theta]] + 
       48*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       48*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       72*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       72*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       27*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       27*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
       3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
       162*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - 
       (243*MW^6*MZ^4*s^4*Cos[6*\[Theta]])/2 + 
       (243*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/8 - (81*MW^6*s^6*Cos[6*\[Theta]])/
        32)/(486*Lambda^4*MZ^2*(MZ^2 - s)^2*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cll1221*cpqMi, -1/162*(MW^2*s*(384*MW^2*MZ^8 - 384*MZ^10 - 
         448*MW^2*MZ^6*s + 448*MZ^8*s + 48*MW^2*MZ^4*s^2 - 48*MZ^6*s^2 + 
         26*MW^2*MZ^2*s^3 - 26*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 - 
         6*MW^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(256*MZ^6 - 32*MZ^4*s - 
           4*MZ^2*s^2 + 3*s^3)*Cos[\[Theta]] + 8*(MW^2 - MZ^2)*(2*MZ^2 + s)^2*
          (4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] - 240*MW^2*MZ^4*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 32*MW^2*MZ^6*s*
          Cos[4*\[Theta]] + 32*MZ^8*s*Cos[4*\[Theta]] + 
         48*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 48*MZ^6*s^2*Cos[4*\[Theta]] - 
         18*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 18*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         48*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         24*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cll1221*cpq3i, 
     -1/7776*(MW^2*s*(21504*MW^4*MZ^10 + 3072*MW^2*MZ^12 - 24576*MZ^14 + 
         172288*MW^4*MZ^8*s - 50432*MW^2*MZ^10*s + 53248*MZ^12*s - 
         94336*MW^4*MZ^6*s^2 + 82304*MW^2*MZ^8*s^2 - 31744*MZ^10*s^2 + 
         15616*MW^4*MZ^4*s^3 - 45824*MW^2*MZ^6*s^3 + 1408*MZ^8*s^3 + 
         1656*MW^4*MZ^2*s^4 + 11304*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
         682*MW^4*s^5 - 334*MW^2*MZ^2*s^5 - 640*MZ^4*s^5 - 90*MW^2*s^6 + 
         96*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (4*MZ^4*(8*MZ^6 - 14*MZ^4*s + 7*MZ^2*s^2 - s^3) + 
           MW^4*(512*MZ^6 - 64*MZ^4*s - 8*MZ^2*s^2 + 6*s^3) - 
           MW^2*(1312*MZ^8 - 216*MZ^6*s + 8*MZ^4*s^2 + 11*MZ^2*s^3))*
          Cos[\[Theta]] - (4*MZ^2 - s)*(512*MZ^4*(-2*MZ^4 + MZ^2*s + s^2)^2 + 
           MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
             191*s^4) + MW^2*(-9472*MZ^10 + 9472*MZ^8*s + 6672*MZ^6*s^2 - 
             7256*MZ^4*s^3 + 449*MZ^2*s^4 + 135*s^5))*Cos[2*\[Theta]] + 
         3072*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3072*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         7680*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         27648*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         8448*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         7680*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         27264*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         8064*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         480*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1872*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         480*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         816*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         17920*MW^4*MZ^8*s*Cos[4*\[Theta]] + 15872*MW^2*MZ^10*s*
          Cos[4*\[Theta]] + 2048*MZ^12*s*Cos[4*\[Theta]] + 
         29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 24704*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] - 5120*MZ^10*s^2*Cos[4*\[Theta]] - 
         4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 11136*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] + 4224*MZ^8*s^3*Cos[4*\[Theta]] - 
         1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 2792*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 1280*MZ^6*s^4*Cos[4*\[Theta]] + 
         410*MW^4*s^5*Cos[4*\[Theta]] + 542*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         128*MZ^4*s^5*Cos[4*\[Theta]] - 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1536*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3840*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         2304*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         5760*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         864*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         2160*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         96*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         240*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         5184*MW^4*MZ^6*s^2*Cos[6*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[6*\[Theta]] + 3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] - 
         1008*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 972*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] + 540*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         81*MW^4*s^5*Cos[6*\[Theta]] - 117*MW^2*MZ^2*s^5*Cos[6*\[Theta]] + 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
    {cpqMi^2, (MW^2*MZ^2*s*(192*MZ^6 - 32*MZ^4*s - 8*MZ^2*s^2 + 5*s^3 + 
        4*(4*MZ^2 - s)*(2*MZ^2 + s)^2*Cos[2*\[Theta]] - 
        s*(-4*MZ^2 + s)^2*Cos[4*\[Theta]]))/(54*Lambda^4*
       ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
    {cpq3i*cpqMi, -1/162*(MW^2*s*(384*MW^2*MZ^8 - 1536*MZ^10 - 
         448*MW^2*MZ^6*s + 1792*MZ^8*s + 48*MW^2*MZ^4*s^2 - 192*MZ^6*s^2 + 
         26*MW^2*MZ^2*s^3 - 104*MZ^4*s^3 - 10*MW^2*s^4 + 40*MZ^2*s^4 + 
         6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(MW^2*(-256*MZ^6 + 32*MZ^4*s + 
             4*MZ^2*s^2 - 3*s^3) + 4*MZ^2*(8*MZ^6 - 14*MZ^4*s + 7*MZ^2*s^2 - 
             s^3))*Cos[\[Theta]] + 8*(MW^2 - 4*MZ^2)*(2*MZ^2 + s)^2*
          (4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] - 192*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^4*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 336*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 168*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 15*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 24*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 32*MW^2*MZ^6*s*
          Cos[4*\[Theta]] + 128*MZ^8*s*Cos[4*\[Theta]] + 
         48*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 192*MZ^6*s^2*Cos[4*\[Theta]] - 
         18*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 72*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 8*MZ^2*s^4*Cos[4*\[Theta]] + 
         48*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         24*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, 
    {cpq3i^2, (MW^2*s*(-21504*MW^4*MZ^10 + 6144*MW^2*MZ^12 + 70656*MZ^14 - 
        172288*MW^4*MZ^8*s + 74240*MW^2*MZ^10*s - 150784*MZ^12*s + 
        94336*MW^4*MZ^6*s^2 - 148736*MW^2*MZ^8*s^2 + 98176*MZ^10*s^2 - 
        15616*MW^4*MZ^4*s^3 + 90944*MW^2*MZ^6*s^3 - 31264*MZ^8*s^3 - 
        1656*MW^4*MZ^2*s^4 - 23760*MW^2*MZ^4*s^4 + 18504*MZ^6*s^4 + 
        682*MW^4*s^5 + 988*MW^2*MZ^2*s^5 - 5846*MZ^4*s^5 + 180*MW^2*s^6 + 
        468*MZ^2*s^6 + 90*s^7 - 192*(MW^2 - 4*MZ^2)*(MZ^2 - s)*Sqrt[s]*
         Sqrt[-4*MZ^2 + s]*(4*MZ^2*(-8*MZ^6 + 14*MZ^4*s - 7*MZ^2*s^2 + s^3) + 
          MW^2*(256*MZ^6 - 32*MZ^4*s - 4*MZ^2*s^2 + 3*s^3))*Cos[\[Theta]] + 
        (4*MZ^2 - s)*((MZ^2 - s)^2*(15104*MZ^8 + 8192*MZ^6*s - 
            2704*MZ^4*s^2 + 1224*MZ^2*s^3 + 135*s^4) + 
          MW^4*(7424*MZ^8 - 37376*MZ^6*s - 6288*MZ^4*s^2 + 2056*MZ^2*s^3 + 
            191*s^4) - 2*MW^2*(8960*MZ^10 - 8960*MZ^8*s - 6288*MZ^6*s^2 + 
            7000*MZ^4*s^3 - 577*MZ^2*s^4 - 135*s^5))*Cos[2*\[Theta]] - 
        6144*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        24576*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        7680*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        47616*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        67584*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        7680*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        46848*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        64512*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        480*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        4224*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        24576*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        480*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        1152*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        3072*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        17920*MW^4*MZ^8*s*Cos[4*\[Theta]] - 32768*MW^2*MZ^10*s*
         Cos[4*\[Theta]] - 8192*MZ^12*s*Cos[4*\[Theta]] - 
        29824*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 51968*MW^2*MZ^8*s^2*
         Cos[4*\[Theta]] + 26240*MZ^10*s^2*Cos[4*\[Theta]] + 
        4992*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 24384*MW^2*MZ^6*s^3*
         Cos[4*\[Theta]] - 30432*MZ^8*s^3*Cos[4*\[Theta]] + 
        1976*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 6224*MW^2*MZ^4*s^4*
         Cos[4*\[Theta]] + 14840*MZ^6*s^4*Cos[4*\[Theta]] - 
        410*MW^4*s^5*Cos[4*\[Theta]] - 1148*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
        2330*MZ^4*s^5*Cos[4*\[Theta]] + 108*MW^2*s^6*Cos[4*\[Theta]] - 
        180*MZ^2*s^6*Cos[4*\[Theta]] + 54*s^7*Cos[4*\[Theta]] + 
        1536*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        6144*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        2304*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9216*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        864*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        3456*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        96*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        384*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        5184*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 1152*MW^2*MZ^8*s^2*
         Cos[6*\[Theta]] + 576*MZ^10*s^2*Cos[6*\[Theta]] - 
        3888*MW^4*MZ^4*s^3*Cos[6*\[Theta]] + 2016*MW^2*MZ^6*s^3*
         Cos[6*\[Theta]] - 1584*MZ^8*s^3*Cos[6*\[Theta]] + 
        972*MW^4*MZ^2*s^4*Cos[6*\[Theta]] - 1080*MW^2*MZ^4*s^4*
         Cos[6*\[Theta]] + 1548*MZ^6*s^4*Cos[6*\[Theta]] - 
        81*MW^4*s^5*Cos[6*\[Theta]] + 234*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
        657*MZ^4*s^5*Cos[6*\[Theta]] - 18*MW^2*s^6*Cos[6*\[Theta]] + 
        126*MZ^2*s^6*Cos[6*\[Theta]] - 9*s^7*Cos[6*\[Theta]]))/
      (3888*Lambda^4*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, 
    {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}


==> anc/Diboson_Rmat/udbar_wpz/ASM.dat <==
ASM = (GF^2*MW^2*(-8*(MW^2 - s)^2*s^2*(-1 + Cos[\[Theta]])^3*
       (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2 + 
      MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
         9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
         3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
         4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 
             3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
          Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
      MZ^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
         9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
         3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
         4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
             3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
          Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
      MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 
         6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
         15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
         3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
         4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
         4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
           MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
          Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 + 
      MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
         6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
         15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
         3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
         4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
         4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
         3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
           MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 + 
      8*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
           MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
             2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
           MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
          Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)^2*
       Sin[\[Theta]]^2 + 2*MW^2*MZ^2*
       (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
           MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
         3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
           2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2 + 
      2*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
         3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
         12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
         3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
         6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
         2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
           MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) - 
           MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
          Cos[2*\[Theta]])^2*Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*
       Sin[\[Theta]]^6))/(486*MZ^2*(MW^2 - s)^2*
     (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
        Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
       Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)


==> anc/Diboson_Rmat/udbar_wpz/RmatrixSM.dat <==
RmatrixSM = {{(GF^2*MW^2*s^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       Csc[\[Theta]/2]^4*Sin[\[Theta]]^6)/
      (27*MZ^2*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (-4*Sqrt[2]*GF^2*MW^2*s^(3/2)*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - 
        MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 
        4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*Sin[\[Theta]])/
      (27*MZ*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (2*GF^2*MW^2*s*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(27*MZ^2*(-MW^2 + s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (-4*Sqrt[2]*GF^2*MW^3*s^(3/2)*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - 
        MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 
        4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*MZ^2*(-MW^2 + s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^3*s*(MW^4 - MZ^4 - MW^2*s + MZ^2*s - 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (-3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Csc[\[Theta]/2]^2*
       Sin[\[Theta]]^4)/(27*MZ*(MW^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (2*Sqrt[2]*GF^2*MW^3*s^(3/2)*(1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
        4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
          MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       Sin[\[Theta]/2]^2*Sin[\[Theta]])/(27*MZ^2*(-MW^2 + s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*s*(MW^4 - MZ^4 - MW^2*s + MZ^2*s - 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
        6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
        2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(27*MZ^2*(MW^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     -1/27*(Sqrt[2]*GF^2*MW^2*s^(3/2)*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]]^3)/(MZ*(MW^2 - s)*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (-4*GF^2*MW^2*s^2*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Sin[\[Theta]]^4)/
      (27*MZ^2*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}, 
    {(GF^2*MW^2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s*(1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
        ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*
            Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))*
       Csc[\[Theta]/2]^2*Sin[\[Theta]]^3)/(27*Sqrt[2]*MZ^3*
       (MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])), 
     (GF^2*MW^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 
         4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])^2)/
      (54*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^2*Sqrt[s]*
        (1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
           MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 2*s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
         (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
        (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
         4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (2*GF^2*MW^3*s*Cos[\[Theta]/2]^4*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (GF^2*MW^3*Sqrt[s]*Cos[\[Theta]/2]^2*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
       (-16*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 + 
          MW^2*(6*MZ^2 + 8*s) + (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*
           Cos[2*\[Theta]]))*Sin[\[Theta]])/(27*Sqrt[2]*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     -1/54*(GF^2*MW^3*s*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 
         4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (GF^2*MW^2*Sqrt[s]*(1 + Cos[\[Theta]])*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
       (2*MW^8 - 2*MW^6*MZ^2 - 2*MW^4*MZ^4 + 2*MW^2*MZ^6 - 4*MW^6*s + 
        6*MW^4*MZ^2*s - 2*MZ^6*s + 2*MW^4*s^2 - 4*MW^2*MZ^2*s^2 + 
        2*MZ^4*s^2 + 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*Sqrt[2]*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*s*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
        4*MW^2*s^2 - 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]]))/
      (54*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW^2*((MW - MZ)^2 - s)*
       ((MW + MZ)^2 - s)*s*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
        ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*
            Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))*
       Sin[\[Theta]])/(27*MZ^3*(MW^2 - 2*MW*MZ + MZ^2 - s)*
       (MW^2 + 2*MW*MZ + MZ^2 - s)*(MW^2 + MZ^2 - s - 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]]))}, {(GF^2*MW^2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*
       s^(3/2)*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/(-MW^2 + s) + 
        ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
      (27*MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])), 
     -1/27*(Sqrt[2]*GF^2*MW^2*Sqrt[s]*(1 + Cos[\[Theta]])*
        ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
           MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 
                2*MW^2*(MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
          (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] - 3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
          Cos[\[Theta]]^2)*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 
         4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), 
     (4*GF^2*MW^2*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
           MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 
                2*MW^2*(MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
          (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] - 3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
          Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2)/(27*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (-2*Sqrt[2]*GF^2*MW^3*Sqrt[s]*(1 + Cos[\[Theta]])*
       ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
           MZ^2*(2*s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))) + 
        2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
       Sin[\[Theta]])/(27*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (-2*GF^2*MW^3*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]]^2)/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (-2*Sqrt[2]*GF^2*MW^3*Sqrt[s]*
       (-1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
          MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 2*s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
        (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
          MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
          MZ^2*(2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
        2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
       Sin[\[Theta]])/(27*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^2*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
        6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
        2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(27*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     -1/27*(Sqrt[2]*GF^2*MW^2*Sqrt[s]*(-1 + Cos[\[Theta]])*
        ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
           MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 
                2*MW^2*(MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
          (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] - 3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
          Cos[\[Theta]]^2)*(4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 
         4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (2*GF^2*MW^2*((MW - MZ)^2 - s)*
       ((MW + MZ)^2 - s)*s^(3/2)*(-1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/(-MW^2 + s) + 
        ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])))*Sin[\[Theta]]^2)/
      (27*MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))}, 
    {(GF^2*MW*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s*(1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
        ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + s)*
            Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))*
       Csc[\[Theta]/2]^2*Sin[\[Theta]]^3)/(27*Sqrt[2]*MZ^2*
       (MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])), 
     (2*GF^2*MW^3*s*Cos[\[Theta]/2]^4*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 
        4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 
        8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^3*Sqrt[s]*
        (1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
           MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 2*s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
         (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
        (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
         4*MW^2*s^2 + 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (GF^2*MW^4*s*(1 + Cos[\[Theta]])^2*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 + 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] + 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2)/
      (54*MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW^4*Sqrt[s]*(1 + Cos[\[Theta]])*
       (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
           MZ^2*(2*s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))) + 
        2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]])/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (GF^2*MW^4*s*(-1 + Cos[\[Theta]])*
       (1 + Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 
        4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
        4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
          MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
      (54*MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(GF^2*MW^3*Sqrt[s]*(1 + Cos[\[Theta]])*
        (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
         6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
         2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
        (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
         4*MW^2*s^2 + 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(Sqrt[2]*MZ^2*(MW^2 - s)^2*
        (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^3*s*(4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 
        4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(54*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (Sqrt[2]*GF^2*MW*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s*
       (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - 
        MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/
         (MW^2 - s) + ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*
            Cos[\[Theta]]))/(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]) - 
        ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]))*Sin[\[Theta]])/(27*MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - 
        s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*(MW^2 + MZ^2 - s - 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]]))}, 
    {(GF^2*MW^3*s*(MW^4 - MZ^4 - MW^2*s + MZ^2*s - 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (-3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Csc[\[Theta]/2]^2*
       Sin[\[Theta]]^4)/(27*MZ*(MW^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^3*Sqrt[s]*(1 + Cos[\[Theta]])*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*(-4*MW^6 + 4*MW^2*MZ^4 + 
        8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*Sin[\[Theta]])/
      (27*Sqrt[2]*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 
     (-2*GF^2*MW^3*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]]^2)/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW^4*Sqrt[s]*(1 + Cos[\[Theta]])*
       (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
           MZ^2*(2*s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))) + 
        2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]])/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 
     (GF^2*MW^4*(-3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
           2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2)/
      (27*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW^4*Sqrt[s]*(-1 + Cos[\[Theta]])*
       ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
          MZ^2*(2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
        2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]])/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (GF^2*MW^3*(-3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*(-2*MW^8 + 2*MW^6*MZ^2 + 
        2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 6*MW^4*MZ^2*s + 2*MZ^6*s - 
        2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 2*MZ^4*s^2 - 
        3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(27*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^3*Sqrt[s]*(-1 + Cos[\[Theta]])*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*Sin[\[Theta]])/
      (27*Sqrt[2]*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (2*GF^2*MW^3*s*(-1 + Cos[\[Theta]])^2*
       (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(27*MZ*(-MW^2 + s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}, 
    {(GF^2*MW*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s*(-1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
        ((-4*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*
          (2*MW^2 + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))*
       Csc[\[Theta]/2]^2*Sin[\[Theta]]^3)/(27*Sqrt[2]*MZ^2*
       (MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])), 
     (GF^2*MW^3*s*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
        4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
          MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
      (54*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^3*Sqrt[s]*
        (-1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
           MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 2*s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
         (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (GF^2*MW^4*s*(-1 + Cos[\[Theta]])*
       (1 + Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 
        4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
        4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
          MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
      (54*MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW^4*Sqrt[s]*(-1 + Cos[\[Theta]])*
       ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
          MZ^2*(2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
        2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]])/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (GF^2*MW^4*s*(-1 + Cos[\[Theta]])^2*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2)/
      (54*MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(GF^2*MW^3*Sqrt[s]*(-1 + Cos[\[Theta]])*
        (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
         6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
         2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(Sqrt[2]*MZ^2*(MW^2 - s)^2*
        (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^3*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 
        4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
      (54*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW*((MW - MZ)^2 - s)*
       ((MW + MZ)^2 - s)*s*(-1 + Cos[\[Theta]])^2*(-MW^4 + MZ^4 + MW^2*s - 
        MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/
         (MW^2 - s) + ((-4*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*
            Cos[\[Theta]]))/(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]) - 
        ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]))*Sin[\[Theta]])/(27*MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - 
        s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*(MW^2 + MZ^2 - s - 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]]))}, {(GF^2*MW^2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*
       s^(3/2)*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/(-MW^2 + s) + 
        ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
      (27*MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])), 
     (GF^2*MW^2*Sqrt[s]*(1 + Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 
        8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
        2*MW^4*MZ^4 + 2*MW^2*MZ^6 - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s + 
        2*MW^4*s^2 - 4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 + 
        3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*Sqrt[2]*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^2*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
        6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
        2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(27*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     -1/27*(Sqrt[2]*GF^2*MW^3*Sqrt[s]*(1 + Cos[\[Theta]])*
        (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
            MZ^2*(2*s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))) + 
         2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
        (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
         6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
         2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), 
     (-2*GF^2*MW^3*(-((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
           MW^2*MZ^2*(MZ^2 + 2*s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 
                2*MW^2*(MZ^2 + s)]))) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]]^2)/
      (27*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^3*Sqrt[s]*
        (-1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
           MZ^2*(2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
         2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
        (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 4*MW^6*s - 
         6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
         2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), 
     (GF^2*MW^2*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 + 
         4*MW^6*s - 6*MW^4*MZ^2*s + 2*MZ^6*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
         2*MZ^4*s^2 - 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])^2*
       Sin[\[Theta]]^2)/(27*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*Sqrt[s]*(-1 + Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
        2*MW^4*MZ^4 + 2*MW^2*MZ^6 - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s + 
        2*MW^4*s^2 - 4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 + 
        3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*Sqrt[2]*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s^(3/2)*
       (-1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/(-MW^2 + s) + 
        ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
         (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*Cos[\[Theta]])))*Sin[\[Theta]]^2)/
      (27*MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))}, 
    {(GF^2*MW^2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s*(-1 + Cos[\[Theta]])*
       (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) - 
        ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 - Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*
          (2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]))*
       Csc[\[Theta]/2]^2*Sin[\[Theta]]^3)/(27*Sqrt[2]*MZ^3*
       (MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])), 
     (GF^2*MW^2*s*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
       (-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s - 
        4*MW^2*s^2 + 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
       (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
        4*MW^2*s^2 - 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
         Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]]))/
      (54*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^2*Sqrt[s]*
        (-1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
           MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 2*s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])) + 
         (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (GF^2*MW^3*s*(4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 
        4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(54*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     -1/27*(GF^2*MW^3*Sqrt[s]*(4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 
         4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        (-16*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 + 
           MW^2*(6*MZ^2 + 8*s) + (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*
            Cos[2*\[Theta]]))*Sin[\[Theta]/2]^2*Sin[\[Theta]])/
       (Sqrt[2]*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (2*GF^2*MW^3*s*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
        6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
       Sin[\[Theta]/2]^4)/(27*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*Sqrt[s]*(-1 + Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
        8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
        9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
        3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*(MW^2 - MZ^2 + 3*s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
        2*MW^4*MZ^4 + 2*MW^2*MZ^6 - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s + 
        2*MW^4*s^2 - 4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 + 
        3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
       Sin[\[Theta]])/(27*Sqrt[2]*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 
         4*MW^2*MZ^2*s + 4*MZ^4*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])^2)/
      (54*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (Sqrt[2]*GF^2*MW^2*((MW - MZ)^2 - s)*
       ((MW + MZ)^2 - s)*s*(-1 + Cos[\[Theta]])^2*(-MW^4 + MZ^4 + MW^2*s - 
        MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])*((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/
         (MW^2 - s) - ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*
            Cos[\[Theta]]))/(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]]) - 
        ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
         (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]]))*Sin[\[Theta]])/(27*MZ^3*(MW^2 - 2*MW*MZ + MZ^2 - 
        s)*(MW^2 + 2*MW*MZ + MZ^2 - s)*(MW^2 + MZ^2 - s - 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]]))}, 
    {(-4*GF^2*MW^2*s^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       Sin[\[Theta]]^4)/(27*MZ^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^2*s^(3/2)*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - 
         MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 
         4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
         9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + s - 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (-4*GF^2*MW^2*s*(-1 + Cos[\[Theta]])^2*
       (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
          MW^2*MZ^2*(MZ^2 + 2*s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)])) + (MW^2 - MZ^2)*(MW^2 - s)*
         (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + s + 
            3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*Cos[\[Theta]] - 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2))/
      (27*MZ^2*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^3*s^(3/2)*
        (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - 
         MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 8*MW^4*s - 4*MW^2*MZ^2*s - 
         4*MZ^4*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
         6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) + MW^2*(-2*MZ^2 - s + 
             3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]))*
          Cos[\[Theta]] - 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ^2*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (2*GF^2*MW^3*s*(-1 + Cos[\[Theta]])^2*
       (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (3*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
           2*MW^2*(MZ^2 + s)] - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
        3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*(MW^4 + MZ^4 - s^2 - 
          2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(27*MZ*(-MW^2 + s)*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     -1/27*(Sqrt[2]*GF^2*MW^3*s^(3/2)*(-1 + Cos[\[Theta]])^2*
        (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 - 6*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 15*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 6*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 3*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
           MW^2*(2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] - 
         3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
          (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ^2*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (2*GF^2*MW^2*s*(-1 + Cos[\[Theta]])^2*
       (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
        3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
       (2*MW^8 - 2*MW^6*MZ^2 - 2*MW^4*MZ^4 + 2*MW^2*MZ^6 - 4*MW^6*s + 
        6*MW^4*MZ^2*s - 2*MZ^6*s + 2*MW^4*s^2 - 4*MW^2*MZ^2*s^2 + 
        2*MZ^4*s^2 + 3*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        12*MW^4*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        3*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
        2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
          MW^2*(-2*MZ^2 - s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]))*Cos[\[Theta]] + 
        3*MW^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*
         (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
      (27*MZ^2*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), -1/27*(Sqrt[2]*GF^2*MW^2*s^(3/2)*
        (-1 + Cos[\[Theta]])^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
        (4*MW^6 - 4*MW^2*MZ^4 - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
         4*MW^2*s^2 - 4*MZ^2*s^2 + 9*MW^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] + 3*MW^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 
            2*MW^2*(MZ^2 + s)] - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
           MW^2*(-2*MZ^2 + s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                 (MZ^2 + s)]))*Cos[\[Theta]] + 3*MW^2*(MW^2 - MZ^2 + 3*s)*
          Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]*Cos[2*\[Theta]])*
        Sin[\[Theta]])/(MZ*(-MW^2 + s)*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2), (-4*GF^2*MW^2*s^2*(-1 + Cos[\[Theta]])^3*
       (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
         3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)/
      (27*MZ^2*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}}


==> anc/Diboson_Rmat/udbar_wpz/aitildeEFT.dat <==
aiTildeEFTtab = 
   {{{cWWW, -1/18*(GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
         s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          Sqrt[s]*(-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
            MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(
                -3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 3*s^2*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(3/4)*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, -1/648*(GF*MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
             (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(-125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
            1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 
                13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 
                  6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                  2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/324*(GF*MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(-4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 - 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 12*MZ^4*(7*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(-768*MZ^10*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              3*s^5*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 64*MZ^8*(
                245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(
                791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^2*(s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
            3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
            5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
            64*MZ^4*s^4 - 36*MW^2*s^5 + 4224*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 2784*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 90*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 30*MZ^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 + 3*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 64*MZ^6*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + MZ^4*(-8*s^2 + 60*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(8*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(448*MZ^10 + 3*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*
                 (29*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 12*MZ^6*(103*s^2 + 
                  41*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-71*s^3 + 
                  51*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 + 3*s^(7/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*MZ^2*(MZ^2 - s)*(3*s^2*Sqrt[-4*MZ^2 + 
                   s] + 4*MZ^4*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(45*s^(7/2) + 24*s^3*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                 (62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                  33*s*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(53*s^(5/2) + 
                  48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
            384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ^2*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (GF*MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
            (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + 
                  s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (162*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (GF*MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
            (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + 
                  s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (162*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/162*(GF*MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
             (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
             (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*
                 Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) + 72*s^4*Sqrt[
                -4*MZ^2 + s] - 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
            768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (GF*MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 
             21*MZ^2*s^2 - s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + 
             MW^2*(-64*MZ^6 - 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 
                 24*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
             MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, -1/162*(GF*MW^2*s*
         (2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
              96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(
                -20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(4*s^(5/2) + 
                9*s^2*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
             (45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(-5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) - 320*MZ^6*(4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) + 48*MZ^4*(19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(-125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
                4*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 
                9*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 
                  27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                   s] + MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(-3*s^2*
                 (33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*(-16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 108*s*
                   Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 2304*MW^4*MZ^6*s*
             Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*Cos[4*\[Theta]] + 
            864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 2016*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 126*MW^4*s^4*
             Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
            18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
            216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, (GF*MW^4*s^(5/2)*(-4*MZ^2 + s)*
        Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*(MZ^2 - s)^2)}, 
     {cpDC*cWWW, -1/144*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
            MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(
                -3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 3*s^2*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        ((MZ^2 - s)*(3*s^(5/2) - 16*MZ^2*s*(3*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           16*MZ^4*(9*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         2*(-3*s^(7/2) + 8*MZ^6*(21*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
           2*MZ^4*(39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s]) + 
           3*MZ^2*(7*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         Sqrt[s]*(624*MZ^6 + 6*s^3 - 4*MZ^4*(69*s + Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MZ^2*(6*s^2 + 4*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           3*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3)*Cos[3*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(36*2^(1/4)*Lambda^4*(MZ^3 - MZ*s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl1*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         Sqrt[s]*(-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
           MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^2*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 7*s*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl2*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         Sqrt[s]*(-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
           MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^2*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 7*s*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cll1221*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*s^(3/2)*(384*MW^2*MZ^6 + 
          528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 42*MW^2*s^3 - 
          4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + Sqrt[s]*
           (-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
            MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(
                -3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 3*s^2*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^3*s^2*Sqrt[-4*MZ^2 + s]*(-s + 4*(7*MZ^2 - s)*Cos[\[Theta]] + 
         (4*MZ^2 - 3*s)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpq3i*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 - 384*MZ^8 + 528*MW^2*MZ^4*s + 
          528*MZ^6*s - 324*MW^2*MZ^2*s^2 - 84*MZ^4*s^2 + 42*MW^2*s^3 - 
          78*MZ^2*s^3 + 18*s^4 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          16*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 16*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          (-(Sqrt[s]*(-MZ^2 + s)*(3*s^(5/2) - 16*MZ^4*(-9*Sqrt[s] + 
                 28*Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(-3*s^(3/2) + 
                 4*s*Sqrt[-4*MZ^2 + s]))) + MW^2*(27*s^3 + 16*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^4*(-3*s + 7*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^2*(3*s^2 + 4*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          2*(Sqrt[s]*(-MZ^2 + s)*(9*s^(5/2) - 8*MZ^4*(-9*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) + 6*MZ^2*(-9*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])) - MW^2*(8*MZ^4*(33*s + Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^2 + 7*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 2*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 
          48*MZ^6*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
          48*MZ^4*s^2*Cos[3*\[Theta]] + 21*MW^2*s^3*Cos[3*\[Theta]] - 
          3*MZ^2*s^3*Cos[3*\[Theta]] + 3*s^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*
         (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, -1/20736*(MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
             (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
             (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*
                 Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[
                -4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 1536*MW^2*MZ^10 - 
            768*MZ^12 + 11008*MW^4*MZ^6*s + 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 + 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 - 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) - 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(-4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 - 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(17*s + 39*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(7*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-4*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(768*MZ^10*(2*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 3*s^5*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^8*(245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^6*(791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^2*(s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         Sqrt[s]*(7680*MW^2*MZ^10 - 1536*MZ^12 + 33536*MW^2*MZ^8*s + 
           3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 - 2624*MZ^8*s^2 + 
           5320*MW^2*MZ^4*s^3 + 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 - 
           64*MZ^4*s^4 - 36*MW^2*s^5 + 4224*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
           6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 90*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 + 
                3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^6*(2*s + 3*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + MZ^4*(-8*s^2 + 60*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^3 - 6*s^(5/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(448*MZ^10 + 3*s^(9/2)*
                Sqrt[-4*MZ^2 + s] + 128*MZ^8*(29*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 12*MZ^6*(103*s^2 + 41*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-71*s^3 + 51*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*MZ^2*(MZ^2 - s)*(3*s^2*
                Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
               MZ^2*(4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(45*s^(7/2) + 24*s^3*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                (62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 33*s*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(53*s^(5/2) + 
                 48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
           162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
           384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(5184*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(-125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 237*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
           1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 13*s^4 + 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpDC, (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(-125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 237*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
           1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 13*s^4 + 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpDC, -1/2592*
       (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
              384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(
                136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(
                481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 
            1312*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 32*MZ^4*s^4 + 2304*MW^4*MZ^6*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 
             21*MZ^2*s^2 + s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 - 96*MZ^8 + 128*MW^2*MZ^4*s + 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 + 4*MW^2*s^3 + 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
             MW^2*(-64*MZ^6 - 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 
                 24*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) + 
             MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(108*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, -1/2592*
       (MW^2*s*(-2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(
                -20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(4*s^(5/2) + 
                9*s^2*Sqrt[-4*MZ^2 + s])) + 3*MW^2*(MZ^2 - s)*
             (-15*s^(9/2) - 4*s^4*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-3*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(s^(3/2) + 20*s*
                 Sqrt[-4*MZ^2 + s]) - 64*MZ^4*(3*s^(5/2) + 7*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(13*s^(7/2) + 8*s^3*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) + 72*s^4*Sqrt[
                -4*MZ^2 + s] - 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 6912*MW^2*MZ^10 + 
            3072*MZ^12 + 11008*MW^4*MZ^6*s + 10752*MW^2*MZ^8*s - 
            7168*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 3552*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 888*MW^2*MZ^4*s^3 - 
            1280*MZ^6*s^3 - 230*MW^4*s^4 + 690*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 
            90*MW^2*s^5 + 2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            3456*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 5664*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 2664*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            432*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 504*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            288*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] - 48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
                4*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              3*MW^2*(MZ^2 - s)*(64*MZ^8 + 8*MZ^4*s^2 - 3*s^4 - 2*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^6*(7*s + 5*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 16*MZ^2*(s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                   s] + MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
              3*MW^2*(MZ^2 - s)*(-33*s^(5/2) - 8*s^2*Sqrt[-4*MZ^2 + s] + 
                32*MZ^4*(-5*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*
                 (25*s^(3/2) + 24*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) + 
                144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*(22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
             Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] + 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            360*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            216*MW^2*MZ^4*s^3*Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpDC, 0}, {cpDC*cpu, 0}, {cpWB^2, 
      (MW^4*(MW^2 - MZ^2)*s^(3/2)*(-1536*MZ^10 + 33536*MZ^8*s - 
         18752*MZ^6*s^2 + 2224*MZ^4*s^3 + 584*MZ^2*s^4 - 126*s^5 + 
         3840*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5568*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 1680*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         108*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 60*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         (-1536*MZ^10 + 256*MZ^8*(136*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
           832*MZ^6*(28*s^2 + 15*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           16*MZ^4*(269*s^3 + 153*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           4*MZ^2*(55*s^4 + 24*s^(7/2)*Sqrt[-4*MZ^2 + s]) - 
           6*(15*s^5 + 8*s^(9/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] - 
         8*(128*MZ^10 - 9*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
           64*MZ^8*(49*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           24*MZ^6*(41*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
           4*MZ^4*(5*s^3 + 33*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           2*MZ^2*(14*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         5632*MZ^8*s*Cos[3*\[Theta]] + 1440*MZ^6*s^2*Cos[3*\[Theta]] - 
         1488*MZ^4*s^3*Cos[3*\[Theta]] - 58*MZ^2*s^4*Cos[3*\[Theta]] + 
         63*s^5*Cos[3*\[Theta]] + 1536*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 1344*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 144*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 96*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 48*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2304*MZ^8*s*Cos[4*\[Theta]] + 432*MZ^4*s^3*Cos[4*\[Theta]] - 
         360*MZ^2*s^4*Cos[4*\[Theta]] + 54*s^5*Cos[4*\[Theta]] + 
         384*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         432*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         36*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         12*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MZ^6*s^2*Cos[5*\[Theta]] - 162*MZ^2*s^4*Cos[5*\[Theta]] + 
         27*s^5*Cos[5*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ^3*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(-4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 - 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(17*s + 39*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(7*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-4*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-768*MZ^10*(2*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 3*s^5*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^8*(245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^2*(s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
           3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
           5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
           64*MZ^4*s^4 - 36*MW^2*s^5 + 4224*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
           6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 2784*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 90*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 30*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 + 3*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 64*MZ^6*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + MZ^4*(-8*s^2 + 60*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*
                (8*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(448*MZ^10 + 3*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*
                (29*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 12*MZ^6*(103*s^2 + 
                 41*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-71*s^3 + 
                 51*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*MZ^2*(MZ^2 - s)*(3*s^2*Sqrt[-4*MZ^2 + 
                  s] + 4*MZ^4*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + MZ^2*
                (4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(45*s^(7/2) + 24*s^3*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                (62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 33*s*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(53*s^(5/2) + 
                 48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
           162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
           384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(-4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 - 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(17*s + 39*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(7*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-4*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-768*MZ^10*(2*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 3*s^5*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^8*(245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^2*(s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
           3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
           5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
           64*MZ^4*s^4 - 36*MW^2*s^5 + 4224*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
           6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 2784*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 90*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 30*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 + 3*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 64*MZ^6*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + MZ^4*(-8*s^2 + 60*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*
                (8*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(448*MZ^10 + 3*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*
                (29*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 12*MZ^6*(103*s^2 + 
                 41*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-71*s^3 + 
                 51*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*MZ^2*(MZ^2 - s)*(3*s^2*Sqrt[-4*MZ^2 + 
                  s] + 4*MZ^4*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + MZ^2*
                (4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(45*s^(7/2) + 24*s^3*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                (62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 33*s*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(53*s^(5/2) + 
                 48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
           162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
           384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(-4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 - 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 12*MZ^4*(7*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(-768*MZ^10*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              3*s^5*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 64*MZ^8*(
                245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(
                791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^2*(s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
            3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
            5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
            64*MZ^4*s^4 - 36*MW^2*s^5 + 4224*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 2784*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 90*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 30*MZ^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 + 3*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 64*MZ^6*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + MZ^4*(-8*s^2 + 60*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(8*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(448*MZ^10 + 3*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*
                 (29*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 12*MZ^6*(103*s^2 + 
                  41*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-71*s^3 + 
                  51*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 + 3*s^(7/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*MZ^2*(MZ^2 - s)*(3*s^2*Sqrt[-4*MZ^2 + 
                   s] + 4*MZ^4*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(45*s^(7/2) + 24*s^3*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                 (62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                  33*s*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(53*s^(5/2) + 
                  48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
            384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, -1/216*(MW^3*Sqrt[1 - MW^2/MZ^2]*s^(3/2)*
         (768*MZ^8 - 1024*MZ^6*s + 288*MZ^4*s^2 - 32*MZ^2*s^3 - 
          960*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 432*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 12*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          15*s^(7/2)*Sqrt[-4*MZ^2 + s] + 4*(192*MZ^8 - 3*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 16*MZ^6*(17*s + 39*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) + 12*MZ^4*(7*s^2 + 13*s^(3/2)*Sqrt[
                -4*MZ^2 + s]) + MZ^2*(-4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[\[Theta]] + 4*(128*MZ^8 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            64*MZ^6*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
            MZ^4*(-8*s^2 + 60*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(8*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
          64*MZ^6*s*Cos[3*\[Theta]] - 80*MZ^4*s^2*Cos[3*\[Theta]] + 
          16*MZ^2*s^3*Cos[3*\[Theta]] - 384*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 48*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 12*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 12*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          96*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          12*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (2*(4*MZ^2*(MZ^2 - s)*(-27*s^(9/2) + 6*s^4*Sqrt[-4*MZ^2 + s] + 
             192*MZ^8*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(32*s^(3/2) + 141*s*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^4*(40*s^(5/2) + 51*s^2*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(187*s^(7/2) + 30*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(-768*MZ^10*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^5*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^8*(245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^2*(s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         Sqrt[s]*(7680*MW^2*MZ^10 - 3072*MZ^12 + 33536*MW^2*MZ^8*s - 
           5120*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 16832*MZ^8*s^2 + 
           5320*MW^2*MZ^4*s^3 - 11848*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
           3586*MZ^4*s^4 - 36*MW^2*s^5 - 378*MZ^2*s^5 + 4224*MW^2*MZ^8*
            Sqrt[s]*Sqrt[-4*MZ^2 + s] - 7680*MZ^10*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           11520*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 4224*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           90*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 360*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-(MZ^2*(MZ^2 - s)*(64*MZ^8 + 45*s^4 + 32*MZ^6*(-11*s + 
                  21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(860*s^2 - 96*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(187*s^3 + 18*s^(5/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(448*MZ^10 + 3*s^(9/2)*
                Sqrt[-4*MZ^2 + s] + 128*MZ^8*(29*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 12*MZ^6*(103*s^2 + 41*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-71*s^3 + 51*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*MZ^2*(MZ^2 - s)*(-27*s^(5/2) + 6*s^2*
                Sqrt[-4*MZ^2 + s] + MZ^4*(-52*Sqrt[s] + 84*Sqrt[-4*MZ^2 + 
                    s]) + MZ^2*(79*s^(3/2) + 54*s*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(45*s^(7/2) + 24*s^3*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                (62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 33*s*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(53*s^(5/2) + 
                 48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MZ^10*s*Cos[4*\[Theta]] + 
           288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 2016*MZ^8*s^2*
            Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           1080*MZ^6*s^3*Cos[4*\[Theta]] - 162*MW^2*MZ^2*s^4*
            Cos[4*\[Theta]] - 234*MZ^4*s^4*Cos[4*\[Theta]] + 
           36*MW^2*s^5*Cos[4*\[Theta]] + 18*MZ^2*s^5*Cos[4*\[Theta]] + 
           384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           768*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           72*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      -1/1296*(MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(
                -Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, -1/648*
       (MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) + 72*s^4*Sqrt[
                -4*MZ^2 + s] - 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
            768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl1*cll1221, 
      (MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpqMi, -1/27*
       (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - 
              s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
            36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + MW^2*(-64*MZ^6 - 
                4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(2*s + 
                  3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 24*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
              MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpq3i, (MW^2*s*(2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
             96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(4*s^(5/2) + 9*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(MZ^2 - s)*(45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) - 
             320*MZ^6*(4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) + 
             48*MZ^4*(19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^2*
                (2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 - 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 27*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + s] + 
               MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (-3*s^2*(33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*
                (-16*Sqrt[s] + 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      -1/1296*(MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(
                -Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl2*cll1221, 
      (MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpqMi, -1/27*
       (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - 
              s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
            36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + MW^2*(-64*MZ^6 - 
                4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(2*s + 
                  3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 24*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
              MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpq3i, (MW^2*s*(2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
             96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(4*s^(5/2) + 9*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(MZ^2 - s)*(45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) - 
             320*MZ^6*(4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) + 
             48*MZ^4*(19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^2*
                (2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 - 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 27*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + s] + 
               MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (-3*s^2*(33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*
                (-16*Sqrt[s] + 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      -1/1296*(MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(
                -Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpqMi, 
      (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - s^3) + 
           MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + 
             MW^2*(-64*MZ^6 - 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 
                 24*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
             MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpq3i, -1/648*
       (MW^2*s*(2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
              96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(
                -20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(4*s^(5/2) + 
                9*s^2*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
             (45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(-5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) - 320*MZ^6*(4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) + 48*MZ^4*(19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(-125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
                4*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 
                9*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 
                  27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                   s] + MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(-3*s^2*
                 (33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*(-16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 108*s*
                   Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 2304*MW^4*MZ^6*s*
             Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*Cos[4*\[Theta]] + 
            864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 2016*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 126*MW^4*s^4*
             Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
            18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
            216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (MW^2*MZ^3*s^(3/2)*(48*MZ^4 - 16*MZ^2*s + 2*s^2 + 
         (48*MZ^4 - 20*MZ^2*s + s^2)*Cos[\[Theta]] + (32*MZ^4 - 2*s^2)*
          Cos[2*\[Theta]] + 4*MZ^2*s*Cos[3*\[Theta]] - s^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Sqrt[2]*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*MZ*s*(((MZ^2 - s)*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
             96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(4*s^(5/2) + 9*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 + 384*MZ^8 + 128*MW^2*MZ^4*s - 512*MZ^6*s - 
           36*MW^2*MZ^2*s^2 + 144*MZ^4*s^2 + 4*MW^2*s^3 - 16*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           2*(-((MZ^2 - s)*(128*MZ^6 + 24*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^2*(2*s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
            Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*
            ((MZ^2 - s)*(-3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(8*Sqrt[s] + 
                 6*Sqrt[-4*MZ^2 + s])) + MW^2*(2*s^(3/2) + 9*s*
                Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])))*
            Cos[3*\[Theta]] + 12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*
        (MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 
      -1/1296*(MW^2*s*(2*((MZ^2 - s)^2*(-9*s^(9/2) + 96*MZ^2*s^3*Sqrt[
                -4*MZ^2 + s] + 3072*MZ^8*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(-71*s^(3/2) + 24*s*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(88*s^(5/2) - 576*s^2*Sqrt[-4*MZ^2 + s])) + 
            2*MW^2*(MZ^2 - s)*(45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 
              384*MZ^8*(-4*Sqrt[s] + 5*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(23*s^(3/2) + 165*s*Sqrt[-4*MZ^2 + s]) + 
              24*MZ^4*(31*s^(5/2) + 75*s^2*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^2*(80*s^(7/2) + 57*s^3*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
              384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(
                136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(
                481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 12288*MW^2*MZ^10 - 
            7680*MZ^12 + 11008*MW^4*MZ^6*s + 17920*MW^2*MZ^8*s + 
            14848*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 4480*MW^2*MZ^6*s^2 - 
            6016*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 2416*MW^2*MZ^4*s^3 - 
            1648*MZ^6*s^3 - 230*MW^4*s^4 + 1444*MW^2*MZ^2*s^4 + 
            298*MZ^4*s^4 - 180*MW^2*s^5 + 252*MZ^2*s^5 - 54*s^6 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 9216*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            14976*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1536*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            6816*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3456*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            1152*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2304*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 96*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            384*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-((MZ^2 - s)^2*(1600*MZ^8 - 9*s^4 + 192*MZ^6*(-3*s + 
                   2*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(44*s^2 - 192*s^(3/2)*
                    Sqrt[-4*MZ^2 + s]) + 12*MZ^2*(3*s^3 + 4*s^(5/2)*
                    Sqrt[-4*MZ^2 + s]))) + MW^4*(512*MZ^8 + 13*s^4 + 
                12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 6*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 2*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])) + 2*MW^2*(MZ^2 - s)*(256*MZ^8 - 
                9*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(25*s + 
                  21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(5*s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(52*s^3 + 54*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)^2*(27*s^(5/2) + 16*MZ^4*
                 (7*Sqrt[s] + 24*Sqrt[-4*MZ^2 + s]) + MZ^2*(36*s^(3/2) - 
                  192*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) + 
                144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*(22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) + 2*MW^2*(MZ^2 - s)*(
                -3*s^2*(33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*
                 (-31*Sqrt[s] + 33*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(79*s^(3/2) + 
                  90*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 2304*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            4032*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 288*MZ^8*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 720*MZ^6*s^3*
             Cos[4*\[Theta]] + 126*MW^4*s^4*Cos[4*\[Theta]] - 
            468*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 594*MZ^4*s^4*
             Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
            180*MZ^2*s^5*Cos[4*\[Theta]] - 18*s^6*Cos[4*\[Theta]] + 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            768*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            960*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            192*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] + 288*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] - 144*MZ^8*s^2*Cos[5*\[Theta]] - 
            216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 360*MZ^6*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]] + 162*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
            297*MZ^4*s^4*Cos[5*\[Theta]] - 18*MW^2*s^5*Cos[5*\[Theta]] + 
            90*MZ^2*s^5*Cos[5*\[Theta]] - 9*s^6*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpqMi*cWWW, 0}, {cpq3i*cWWW, 0}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 0}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(-48*MW^2*MZ^4*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) + 
         18*MW^2*s^(5/2) - 16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 
         16*MZ^6*Sqrt[-4*MZ^2 + s] + 12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 
         12*MZ^4*s*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^2*Sqrt[-4*MZ^2 + s] - 
         4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (-16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 + 
           MW^2*(21*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] + 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(1/4)*Lambda^2*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (GF*MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
         1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
         1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
             62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
             624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 128*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
          Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (648*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/162*(GF*MW^3*Sqrt[1/2 - MW^2/(2*MZ^2)]*s*
         (384*MW^2*MZ^10 - 384*MZ^12 - 928*MW^2*MZ^8*s + 928*MZ^10*s - 
          3224*MW^2*MZ^6*s^2 - 808*MZ^8*s^2 + 2852*MW^2*MZ^4*s^3 + 
          388*MZ^6*s^3 - 702*MW^2*MZ^2*s^4 - 144*MZ^4*s^4 + 52*MW^2*s^5 + 
          20*MZ^2*s^5 + 1920*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          960*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2400*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 1200*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          408*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 204*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          60*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          4*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 - 6*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 8*MZ^6*(16*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 4*MZ^4*(-4*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
               MZ^2*(20*s^3 - 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
            MW^2*(128*MZ^10 + 22*s^5 + 15*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
              8*MZ^8*(-536*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^6*(-496*s^2 + 81*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              3*MZ^4*(48*s^3 + 5*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              3*MZ^2*(35*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (-16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
              4*MZ^6*(s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 6*MZ^4*(-3*s^2 + 
                2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 + 
              64*MZ^8*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^6*(1808*s^2 - 
                768*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(337*s^3 + 
                60*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(1159*s^4 + 
                96*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          2304*MW^2*MZ^8*s*Cos[3*\[Theta]] + 2528*MW^2*MZ^6*s^2*
           Cos[3*\[Theta]] + 64*MZ^8*s^2*Cos[3*\[Theta]] - 
          1008*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 144*MZ^6*s^3*Cos[3*\[Theta]] - 
          150*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 96*MZ^4*s^4*Cos[3*\[Theta]] + 
          52*MW^2*s^5*Cos[3*\[Theta]] - 16*MZ^2*s^5*Cos[3*\[Theta]] - 
          96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          32*MW^2*MZ^8*s*Cos[4*\[Theta]] + 32*MZ^10*s*Cos[4*\[Theta]] + 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 56*MZ^8*s^2*Cos[4*\[Theta]] - 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 12*MZ^6*s^3*Cos[4*\[Theta]] - 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 16*MZ^4*s^4*Cos[4*\[Theta]] + 
          76*MW^2*s^5*Cos[4*\[Theta]] - 4*MZ^2*s^5*Cos[4*\[Theta]] + 
          96*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          216*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          108*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 270*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          36*MW^2*s^5*Cos[5*\[Theta]] + 72*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 24*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 54*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] + 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
          135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 18*MW^2*s^5*Cos[6*\[Theta]]))/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/162*(GF*MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 
          512*MZ^14 + 26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/162*(GF*MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 
          512*MZ^14 + 26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, (GF*MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (162*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, -1/27*(GF*MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 
          128*MZ^8*s - 152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
          108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
            77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])))*Cos[\[Theta]] + 4*s*(8*MZ^8 + 2*MZ^6*s - 
            13*MZ^4*s^2 + 3*MZ^2*s^3 - MW^2*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 16*MZ^8*s*Cos[3*\[Theta]] + 
          12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 12*MZ^6*s^2*Cos[3*\[Theta]] + 
          6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 6*MZ^4*s^3*Cos[3*\[Theta]] - 
          2*MW^2*s^4*Cos[3*\[Theta]] + 2*MZ^2*s^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
         Sin[\[Theta]/2]^2)/(Sqrt[2]*Lambda^2*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (GF*MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 2048*MZ^14 + 
         26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 6144*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 8960*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 8320*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 4096*MZ^6*s^4 + 
         1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 54*MW^2*s^6 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1152*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2112*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 480*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 
             45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 
             128*MZ^8*(29*s + 48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-13*s^2 + 24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-109*s^3 + 228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             30*MZ^2*(-13*s^4 + 40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 
             9*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-10*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s])) + MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 
             165*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 87*s^2*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3264*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
          Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (162*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, -1/2*(GF*MW^4*(4*MZ^2 - s)*s^2*
         (-MZ^2 + 2*s + (MZ^2 + 2*s)*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[2]*Lambda^4*(MZ^3 - MZ*s)^2)}, 
     {cpDC*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(-48*MW^2*MZ^4*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) + 
         18*MW^2*s^(5/2) - 16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] - 
         16*MZ^6*Sqrt[-4*MZ^2 + s] + 12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] + 
         12*MZ^4*s*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 
         4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 + MW^2*(21*s^(5/2) + 
             16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-24*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 6*(2*MZ^2*s*Sqrt[-4*MZ^2 + s]*(-MZ^2 + s) + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] + 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(36*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^(3/2)*
        (96*MZ^6*Sqrt[s] - 60*MZ^4*s^(3/2) + 33*MZ^2*s^(5/2) - 6*s^(7/2) + 
         48*MZ^6*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
         8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] - 4*MZ^2*
          (3*s^2*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           4*MZ^4*(-45*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(69*s^(3/2) - 19*s*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         4*MZ^2*(-3*s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 
           2*MZ^2*s*(-9*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           4*MZ^4*(-6*Sqrt[s] + Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         48*MZ^6*Sqrt[s]*Cos[3*\[Theta]] + 84*MZ^4*s^(3/2)*Cos[3*\[Theta]] - 
         24*MZ^2*s^(5/2)*Cos[3*\[Theta]] - 12*MZ^4*s*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 12*MZ^2*s^2*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12*MZ^4*s^(3/2)*Cos[4*\[Theta]] - 21*MZ^2*s^(5/2)*Cos[4*\[Theta]] + 
         6*s^(7/2)*Cos[4*\[Theta]]))/(36*2^(3/4)*Lambda^4*MZ*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl1*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(48*MW^2*MZ^4*Sqrt[s] + 60*MW^2*MZ^2*s^(3/2) - 
         18*MW^2*s^(5/2) + 16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] - 
         16*MZ^6*Sqrt[-4*MZ^2 + s] - 12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] + 
         12*MZ^4*s*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 
         4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 - MW^2*(21*s^(5/2) + 
             16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-24*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] - 6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] - 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {c3pl2*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (48*MW^2*MZ^4*Sqrt[s] + 60*MW^2*MZ^2*s^(3/2) - 18*MW^2*s^(5/2) + 
         16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] - 16*MZ^6*Sqrt[-4*MZ^2 + s] - 
         12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] + 12*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
         4*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 - MW^2*(21*s^(5/2) + 
             16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-24*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] - 6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] - 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cll1221*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (-48*MW^2*MZ^4*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) + 18*MW^2*s^(5/2) - 
         16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 16*MZ^6*Sqrt[-4*MZ^2 + s] + 
         12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 12*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
         4*MW^2*s^2*Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (-16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 + 
           MW^2*(21*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] + 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpqMi*cWWW, 
      (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^4*
        s^(3/2)*Sqrt[-4*MZ^2 + s]*(-4*MZ^2 - s + 4*(MZ^2 - s)*Cos[\[Theta]] - 
         3*s*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2)/(3*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpq3i*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (-48*MW^2*MZ^4*Sqrt[s] + 144*MZ^6*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) - 
         204*MZ^4*s^(3/2) + 18*MW^2*s^(5/2) + 66*MZ^2*s^(5/2) - 6*s^(7/2) - 
         16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 64*MZ^6*Sqrt[-4*MZ^2 + s] + 
         12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 48*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
         4*MW^2*s^2*Sqrt[-4*MZ^2 + s] - 16*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (MW^2*(21*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])) + 
           (MZ^2 - s)*(9*s^(5/2) - 64*MZ^4*(-3*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-84*s^(3/2) + 64*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         6*Sqrt[s]*(MW^2*(8*MZ^4 + 5*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*(11*s + Sqrt[s]*Sqrt[-4*MZ^2 + s])) + 
           (MZ^2 - s)*(8*MZ^4 - s^2 + 2*MZ^2*(s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 108*MW^2*MZ^2*s^(3/2)*
          Cos[3*\[Theta]] + 36*MZ^4*s^(3/2)*Cos[3*\[Theta]] + 
         27*MW^2*s^(5/2)*Cos[3*\[Theta]] - 45*MZ^2*s^(5/2)*Cos[3*\[Theta]] + 
         9*s^(7/2)*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpd*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 
      (MW^2*s*(-512*MW^4*MZ^10 - 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s + 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 - 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 + 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 - 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 + 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) + 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) - 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (41472*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, -1/5184*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(384*MW^2*MZ^10 + 
          384*MZ^12 - 928*MW^2*MZ^8*s - 928*MZ^10*s - 3224*MW^2*MZ^6*s^2 + 
          808*MZ^8*s^2 + 2852*MW^2*MZ^4*s^3 - 388*MZ^6*s^3 - 
          702*MW^2*MZ^2*s^4 + 144*MZ^4*s^4 + 52*MW^2*s^5 - 20*MZ^2*s^5 + 
          1920*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 960*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] - 2400*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          1200*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 408*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 204*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 60*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          4*(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + 
                 s] - 8*MZ^6*(16*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(-4*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(20*s^3 - 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(128*MZ^10 + 22*s^5 + 15*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
              8*MZ^8*(-536*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^6*(-496*s^2 + 81*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              3*MZ^4*(48*s^3 + 5*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              3*MZ^2*(35*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
              4*MZ^6*(s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 6*MZ^4*(-3*s^2 + 
                2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 + 
              64*MZ^8*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^6*(1808*s^2 - 
                768*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(337*s^3 + 
                60*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(1159*s^4 + 
                96*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          2304*MW^2*MZ^8*s*Cos[3*\[Theta]] + 2528*MW^2*MZ^6*s^2*
           Cos[3*\[Theta]] - 64*MZ^8*s^2*Cos[3*\[Theta]] - 
          1008*MW^2*MZ^4*s^3*Cos[3*\[Theta]] + 144*MZ^6*s^3*Cos[3*\[Theta]] - 
          150*MW^2*MZ^2*s^4*Cos[3*\[Theta]] - 96*MZ^4*s^4*Cos[3*\[Theta]] + 
          52*MW^2*s^5*Cos[3*\[Theta]] + 16*MZ^2*s^5*Cos[3*\[Theta]] - 
          96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          32*MW^2*MZ^8*s*Cos[4*\[Theta]] - 32*MZ^10*s*Cos[4*\[Theta]] + 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 56*MZ^8*s^2*Cos[4*\[Theta]] - 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 12*MZ^6*s^3*Cos[4*\[Theta]] - 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 16*MZ^4*s^4*Cos[4*\[Theta]] + 
          76*MW^2*s^5*Cos[4*\[Theta]] + 4*MZ^2*s^5*Cos[4*\[Theta]] + 
          96*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          216*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          108*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 270*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          36*MW^2*s^5*Cos[5*\[Theta]] + 72*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 24*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 54*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] + 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
          135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 18*MW^2*s^5*Cos[6*\[Theta]]))/
        (Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpDC, 
      -1/5184*(MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
          1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
          1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
              62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          224*MZ^10*s^2*Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*
           Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
           Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpDC, 
      -1/5184*(MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
          1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
          1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
              62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          224*MZ^10*s^2*Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*
           Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
           Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cll1221*cpDC, 
      (MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
         1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
         1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
             62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
             624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 128*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
          Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (5184*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*s*(64*MW^2*MZ^8 + 64*MZ^10 - 128*MW^2*MZ^6*s - 
         128*MZ^8*s + 152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 - 108*MW^2*MZ^2*s^3 - 
         108*MZ^4*s^3 + 20*MW^2*s^4 + 20*MZ^2*s^4 + 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 45*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2*(MZ^2*(32*MZ^8 - 8*MZ^6*s - 86*MZ^4*s^2 + 
             77*MZ^2*s^3 - 15*s^4) + MW^2*(32*MZ^8 + 8*MZ^6*(-s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 6*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]] + 4*s*(8*MZ^8 + 2*MZ^6*s - 
           13*MZ^4*s^2 + 3*MZ^2*s^3 + MW^2*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 16*MZ^8*s*Cos[3*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 12*MZ^6*s^2*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 6*MZ^4*s^3*Cos[3*\[Theta]] + 
         2*MW^2*s^4*Cos[3*\[Theta]] + 2*MZ^2*s^4*Cos[3*\[Theta]] - 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*Sin[\[Theta]/2]^2)/
       (216*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpq3i, 
      (MW^2*s*(-512*MW^4*MZ^10 + 1536*MW^2*MZ^12 + 2048*MZ^14 + 
         26880*MW^4*MZ^8*s - 16128*MW^2*MZ^10*s - 6144*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 21696*MW^2*MZ^8*s^2 + 8960*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 5952*MW^2*MZ^6*s^3 - 8320*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 - 1860*MW^2*MZ^4*s^4 + 4096*MZ^6*s^4 + 
         1042*MW^4*s^5 + 762*MW^2*MZ^2*s^5 - 640*MZ^4*s^5 - 54*MW^2*s^6 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         5184*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1152*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         1488*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 2784*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         1992*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2112*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         600*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 480*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 
             45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) - 3*MW^2*(MZ^2 - s)*(256*MZ^10 - 3*s^5 + 
             1280*MZ^8*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(5*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-62*s^3 + 37*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(-35*s^4 + 32*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] - 8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 
             9*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-10*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s])) - MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 
             165*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           3*MW^2*(MZ^2 - s)*Sqrt[s]*(3*s^(9/2) - 16*MZ^6*s*(-28*Sqrt[s] + 
               Sqrt[-4*MZ^2 + s]) + 32*MZ^8*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + 
                 s]) + 16*MZ^4*(-17*s^(5/2) + 8*s^2*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(-5*s^(7/2) + 6*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         768*MW^2*MZ^10*s*Cos[3*\[Theta]] + 512*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 672*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] - 896*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3168*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] + 192*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1950*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] + 256*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 195*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1920*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1440*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
          Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 216*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 72*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (5184*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cpd*cpDC, 0}, {cpDC*cpu, 0}, 
     {cpWB^2, (MW^4*(MW^2 - MZ^2)*s*(1536*MZ^12 + 20480*MZ^10*s - 
         25856*MZ^8*s^2 + 10976*MZ^6*s^3 + 108*MZ^4*s^4 - 890*MZ^2*s^5 + 
         126*s^6 + 7680*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         9600*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1632*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 480*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         192*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^2*(128*MZ^10 + 22*s^5 + 
           12*s^(9/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^8*(268*s + 
             3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 8*MZ^6*(248*s^2 + 
             27*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 6*MZ^4*(24*s^3 + 
             31*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(-35*s^4 + 
             2*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         (512*MZ^12 + 775*MZ^2*s^5 - 153*s^6 + 256*MZ^10*
            (53*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
           32*MZ^8*(-199*s^2 + 96*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
           128*MZ^6*(64*s^3 + 15*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           MZ^4*(838*s^4 + 384*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         9216*MZ^10*s*Cos[3*\[Theta]] + 10112*MZ^8*s^2*Cos[3*\[Theta]] - 
         4032*MZ^6*s^3*Cos[3*\[Theta]] - 600*MZ^4*s^4*Cos[3*\[Theta]] + 
         208*MZ^2*s^5*Cos[3*\[Theta]] - 768*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 3264*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 3120*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 528*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 96*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 1280*MZ^10*s*Cos[4*\[Theta]] + 
         12032*MZ^8*s^2*Cos[4*\[Theta]] - 3936*MZ^6*s^3*Cos[4*\[Theta]] - 
         460*MZ^4*s^4*Cos[4*\[Theta]] + 106*MZ^2*s^5*Cos[4*\[Theta]] + 
         18*s^6*Cos[4*\[Theta]] + 384*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 864*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 192*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 1152*MZ^8*s^2*Cos[5*\[Theta]] + 
         1728*MZ^6*s^3*Cos[5*\[Theta]] - 1080*MZ^4*s^4*Cos[5*\[Theta]] + 
         144*MZ^2*s^5*Cos[5*\[Theta]] + 192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 432*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 96*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 288*MZ^8*s^2*Cos[6*\[Theta]] + 
         1152*MZ^6*s^3*Cos[6*\[Theta]] - 486*MZ^4*s^4*Cos[6*\[Theta]] + 
         9*MZ^2*s^5*Cos[6*\[Theta]] + 9*s^6*Cos[6*\[Theta]]))/
       (10368*Lambda^4*MZ^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(384*MW^2*MZ^10 - 384*MZ^12 - 
         928*MW^2*MZ^8*s + 928*MZ^10*s - 3224*MW^2*MZ^6*s^2 - 808*MZ^8*s^2 + 
         2852*MW^2*MZ^4*s^3 + 388*MZ^6*s^3 - 702*MW^2*MZ^2*s^4 - 
         144*MZ^4*s^4 + 52*MW^2*s^5 + 20*MZ^2*s^5 + 1920*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 960*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         2400*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1200*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 408*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         204*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 120*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 60*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 24*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 4*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 - 
              6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 8*MZ^6*(16*s + 3*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-4*s^2 + 21*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(20*s^3 - 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(128*MZ^10 + 22*s^5 + 
             15*s^(9/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^8*(-536*s + 45*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^6*(-496*s^2 + 81*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 3*MZ^4*(48*s^3 + 5*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 3*MZ^2*(35*s^4 + 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 4*MZ^6*(s + 9*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 6*MZ^4*(-3*s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 + 
             64*MZ^8*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             MZ^6*(1808*s^2 - 768*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(337*s^3 + 60*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(1159*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 2304*MW^2*MZ^8*s*Cos[3*\[Theta]] + 
         2528*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 64*MZ^8*s^2*Cos[3*\[Theta]] - 
         1008*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 144*MZ^6*s^3*Cos[3*\[Theta]] - 
         150*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 96*MZ^4*s^4*Cos[3*\[Theta]] + 
         52*MW^2*s^5*Cos[3*\[Theta]] - 16*MZ^2*s^5*Cos[3*\[Theta]] - 
         96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         32*MW^2*MZ^8*s*Cos[4*\[Theta]] + 32*MZ^10*s*Cos[4*\[Theta]] + 
         1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 56*MZ^8*s^2*Cos[4*\[Theta]] - 
         372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 12*MZ^6*s^3*Cos[4*\[Theta]] - 
         322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 16*MZ^4*s^4*Cos[4*\[Theta]] + 
         76*MW^2*s^5*Cos[4*\[Theta]] - 4*MZ^2*s^5*Cos[4*\[Theta]] + 
         96*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         216*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         108*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 270*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         36*MW^2*s^5*Cos[5*\[Theta]] + 72*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 24*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 18*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 18*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 
         216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 135*MW^2*MZ^2*s^4*
          Cos[6*\[Theta]] + 18*MW^2*s^5*Cos[6*\[Theta]]))/
       (1296*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(384*MW^2*MZ^10 - 384*MZ^12 - 
         928*MW^2*MZ^8*s + 928*MZ^10*s - 3224*MW^2*MZ^6*s^2 - 808*MZ^8*s^2 + 
         2852*MW^2*MZ^4*s^3 + 388*MZ^6*s^3 - 702*MW^2*MZ^2*s^4 - 
         144*MZ^4*s^4 + 52*MW^2*s^5 + 20*MZ^2*s^5 + 1920*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 960*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         2400*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1200*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 408*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         204*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 120*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 60*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 24*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 4*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 - 
              6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 8*MZ^6*(16*s + 3*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-4*s^2 + 21*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(20*s^3 - 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(128*MZ^10 + 22*s^5 + 
             15*s^(9/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^8*(-536*s + 45*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^6*(-496*s^2 + 81*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 3*MZ^4*(48*s^3 + 5*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 3*MZ^2*(35*s^4 + 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 4*MZ^6*(s + 9*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 6*MZ^4*(-3*s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 + 
             64*MZ^8*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             MZ^6*(1808*s^2 - 768*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(337*s^3 + 60*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(1159*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 2304*MW^2*MZ^8*s*Cos[3*\[Theta]] + 
         2528*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 64*MZ^8*s^2*Cos[3*\[Theta]] - 
         1008*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 144*MZ^6*s^3*Cos[3*\[Theta]] - 
         150*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 96*MZ^4*s^4*Cos[3*\[Theta]] + 
         52*MW^2*s^5*Cos[3*\[Theta]] - 16*MZ^2*s^5*Cos[3*\[Theta]] - 
         96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         32*MW^2*MZ^8*s*Cos[4*\[Theta]] + 32*MZ^10*s*Cos[4*\[Theta]] + 
         1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 56*MZ^8*s^2*Cos[4*\[Theta]] - 
         372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 12*MZ^6*s^3*Cos[4*\[Theta]] - 
         322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 16*MZ^4*s^4*Cos[4*\[Theta]] + 
         76*MW^2*s^5*Cos[4*\[Theta]] - 4*MZ^2*s^5*Cos[4*\[Theta]] + 
         96*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         216*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         108*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 270*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         36*MW^2*s^5*Cos[5*\[Theta]] + 72*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 24*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 18*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 18*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 
         216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 135*MW^2*MZ^2*s^4*
          Cos[6*\[Theta]] + 18*MW^2*s^5*Cos[6*\[Theta]]))/
       (1296*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpWB, 
      -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(384*MW^2*MZ^10 - 384*MZ^12 - 
          928*MW^2*MZ^8*s + 928*MZ^10*s - 3224*MW^2*MZ^6*s^2 - 808*MZ^8*s^2 + 
          2852*MW^2*MZ^4*s^3 + 388*MZ^6*s^3 - 702*MW^2*MZ^2*s^4 - 
          144*MZ^4*s^4 + 52*MW^2*s^5 + 20*MZ^2*s^5 + 1920*MW^2*MZ^8*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] - 960*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          2400*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1200*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 408*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          204*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 120*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] - 60*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 24*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 4*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 - 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] - 8*MZ^6*(16*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-4*s^2 + 21*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(20*s^3 - 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]))) + MW^2*(128*MZ^10 + 22*s^5 + 
              15*s^(9/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^8*(-536*s + 45*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^6*(-496*s^2 + 81*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*MZ^4*(48*s^3 + 5*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*MZ^2*(35*s^4 + 12*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (-16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 4*MZ^6*(s + 9*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 6*MZ^4*(-3*s^2 + 2*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 + 
              64*MZ^8*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^6*(1808*s^2 - 
                768*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(337*s^3 + 
                60*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(1159*s^4 + 
                96*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          2304*MW^2*MZ^8*s*Cos[3*\[Theta]] + 2528*MW^2*MZ^6*s^2*
           Cos[3*\[Theta]] + 64*MZ^8*s^2*Cos[3*\[Theta]] - 
          1008*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 144*MZ^6*s^3*Cos[3*\[Theta]] - 
          150*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 96*MZ^4*s^4*Cos[3*\[Theta]] + 
          52*MW^2*s^5*Cos[3*\[Theta]] - 16*MZ^2*s^5*Cos[3*\[Theta]] - 
          96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          32*MW^2*MZ^8*s*Cos[4*\[Theta]] + 32*MZ^10*s*Cos[4*\[Theta]] + 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 56*MZ^8*s^2*Cos[4*\[Theta]] - 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 12*MZ^6*s^3*Cos[4*\[Theta]] - 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 16*MZ^4*s^4*Cos[4*\[Theta]] + 
          76*MW^2*s^5*Cos[4*\[Theta]] - 4*MZ^2*s^5*Cos[4*\[Theta]] + 
          96*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          216*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          108*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 270*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          36*MW^2*s^5*Cos[5*\[Theta]] + 72*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 24*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 54*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] + 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
          135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 18*MW^2*s^5*Cos[6*\[Theta]]))/
        (Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpqMi*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*s*(192*MZ^8 - 272*MZ^6*s + 132*MZ^4*s^2 - 
         62*MZ^2*s^3 + 10*s^4 + 480*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         120*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 18*MZ^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         2*(-128*MZ^8 + 4*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*MZ^6*(16*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           MZ^4*(16*s^2 - 84*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(-20*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         8*(8*MZ^8 - s^4 + 4*MZ^6*(s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           6*MZ^4*(-3*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(7*s^3 - 3*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] - 
         32*MZ^4*s^2*Cos[3*\[Theta]] + 40*MZ^2*s^3*Cos[3*\[Theta]] - 
         8*s^4*Cos[3*\[Theta]] - 48*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 156*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 39*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         16*MZ^6*s*Cos[4*\[Theta]] + 12*MZ^4*s^2*Cos[4*\[Theta]] + 
         6*MZ^2*s^3*Cos[4*\[Theta]] - 2*s^4*Cos[4*\[Theta]] + 
         24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         42*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         12*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         12*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         21*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (216*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(384*MW^2*MZ^10 - 1536*MZ^12 - 
          928*MW^2*MZ^8*s + 4288*MZ^10*s - 3224*MW^2*MZ^6*s^2 - 
          1936*MZ^8*s^2 + 2852*MW^2*MZ^4*s^3 - 2840*MZ^6*s^3 - 
          702*MW^2*MZ^2*s^4 + 2880*MZ^4*s^4 + 52*MW^2*s^5 - 964*MZ^2*s^5 + 
          108*s^6 + 1920*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          4032*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2400*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 5424*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          408*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1548*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          120*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 36*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          4*(-4*MZ^2*(MZ^2 - s)*(128*MZ^8 + 5*s^4 - 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 4*MZ^6*(50*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              2*MZ^4*(55*s^2 + 36*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(43*s^3 + 12*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(128*MZ^10 + 22*s^5 + 15*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
              8*MZ^8*(-536*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^6*(-496*s^2 + 81*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              3*MZ^4*(48*s^3 + 5*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              3*MZ^2*(35*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (-16*(MZ^2 - s)*(32*MZ^10 - 9*s^5 + 
              4*MZ^8*(4*s + 33*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 72*MZ^6*(s^2 + 
                s^(3/2)*Sqrt[-4*MZ^2 + s]) - MZ^4*(152*s^3 + 27*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(68*s^4 + 3*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 + 
              64*MZ^8*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^6*(1808*s^2 - 
                768*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(337*s^3 + 
                60*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(1159*s^4 + 
                96*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          2304*MW^2*MZ^8*s*Cos[3*\[Theta]] + 1152*MZ^10*s*Cos[3*\[Theta]] + 
          2528*MW^2*MZ^6*s^2*Cos[3*\[Theta]] - 2912*MZ^8*s^2*
           Cos[3*\[Theta]] - 1008*MW^2*MZ^4*s^3*Cos[3*\[Theta]] + 
          2448*MZ^6*s^3*Cos[3*\[Theta]] - 150*MW^2*MZ^2*s^4*Cos[3*\[Theta]] - 
          768*MZ^4*s^4*Cos[3*\[Theta]] + 52*MW^2*s^5*Cos[3*\[Theta]] + 
          80*MZ^2*s^5*Cos[3*\[Theta]] - 96*MW^2*MZ^8*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 192*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 168*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 42*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1416*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 360*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 42*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 32*MW^2*MZ^8*s*
           Cos[4*\[Theta]] - 448*MZ^10*s*Cos[4*\[Theta]] + 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 784*MZ^8*s^2*Cos[4*\[Theta]] - 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 744*MZ^6*s^3*Cos[4*\[Theta]] - 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 640*MZ^4*s^4*Cos[4*\[Theta]] + 
          76*MW^2*s^5*Cos[4*\[Theta]] - 268*MZ^2*s^5*Cos[4*\[Theta]] + 
          36*s^6*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 240*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 72*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 216*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 84*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
          432*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 270*MW^2*MZ^2*s^4*
           Cos[5*\[Theta]] + 36*MW^2*s^5*Cos[5*\[Theta]] + 
          72*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          18*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          72*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          216*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 216*MW^2*MZ^4*s^3*
           Cos[6*\[Theta]] - 135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 
          18*MW^2*s^5*Cos[6*\[Theta]]))/(Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (2592*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (1296*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl1*cll1221, 
      -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
          26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpqMi, 
      (MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 128*MZ^8*s - 
         152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
         108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
           77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         4*s*(8*MZ^8 + 2*MZ^6*s - 13*MZ^4*s^2 + 3*MZ^2*s^3 - 
           MW^2*(8*MZ^6 + 2*MZ^4*s - 13*MZ^2*(s^2 + 3*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 
         16*MZ^8*s*Cos[3*\[Theta]] + 12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 
         12*MZ^6*s^2*Cos[3*\[Theta]] + 6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 
         6*MZ^4*s^3*Cos[3*\[Theta]] - 2*MW^2*s^4*Cos[3*\[Theta]] + 
         2*MZ^2*s^4*Cos[3*\[Theta]] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
        Sin[\[Theta]/2]^2)/(54*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpq3i, -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 
          2048*MZ^14 + 26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 
          6144*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 
          8960*MZ^10*s^2 + 9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 
          8320*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 
          4096*MZ^6*s^4 + 1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 
          54*MW^2*s^6 - 1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          3840*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          1152*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          2112*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          480*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 45*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-62*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
            MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 128*MZ^8*(29*s + 
                48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-13*s^2 + 
                24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-109*s^3 + 
                228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 30*MZ^2*(-13*s^4 + 
                40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 9*s^2*Sqrt[
                -4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-10*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s])) + 
            MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 
                3*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 
                87*s^2*Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*
           Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          3264*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
           Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
          18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
          9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (2592*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl2*cll1221, 
      -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
          26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpqMi, 
      (MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 128*MZ^8*s - 
         152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
         108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
           77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         4*s*(8*MZ^8 + 2*MZ^6*s - 13*MZ^4*s^2 + 3*MZ^2*s^3 - 
           MW^2*(8*MZ^6 + 2*MZ^4*s - 13*MZ^2*(s^2 + 3*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 
         16*MZ^8*s*Cos[3*\[Theta]] + 12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 
         12*MZ^6*s^2*Cos[3*\[Theta]] + 6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 
         6*MZ^4*s^3*Cos[3*\[Theta]] - 2*MW^2*s^4*Cos[3*\[Theta]] + 
         2*MZ^2*s^4*Cos[3*\[Theta]] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
        Sin[\[Theta]/2]^2)/(54*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpq3i, -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 
          2048*MZ^14 + 26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 
          6144*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 
          8960*MZ^10*s^2 + 9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 
          8320*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 
          4096*MZ^6*s^4 + 1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 
          54*MW^2*s^6 - 1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          3840*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          1152*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          2112*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          480*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 45*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-62*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
            MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 128*MZ^8*(29*s + 
                48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-13*s^2 + 
                24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-109*s^3 + 
                228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 30*MZ^2*(-13*s^4 + 
                40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 9*s^2*Sqrt[
                -4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-10*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s])) + 
            MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 
                3*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 
                87*s^2*Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*
           Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          3264*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
           Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
          18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
          9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, 
     {cll1221^2, (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (2592*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpqMi, 
      -1/54*(MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 
          128*MZ^8*s - 152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
          108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
            77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])))*Cos[\[Theta]] + 4*s*(8*MZ^8 + 2*MZ^6*s - 
            13*MZ^4*s^2 + 3*MZ^2*s^3 - MW^2*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 16*MZ^8*s*Cos[3*\[Theta]] + 
          12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 12*MZ^6*s^2*Cos[3*\[Theta]] + 
          6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 6*MZ^4*s^3*Cos[3*\[Theta]] - 
          2*MW^2*s^4*Cos[3*\[Theta]] + 2*MZ^2*s^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
         Sin[\[Theta]/2]^2)/(Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpq3i, (MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 
         2048*MZ^14 + 26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 6144*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 8960*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 8320*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 4096*MZ^6*s^4 + 
         1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 54*MW^2*s^6 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1152*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2112*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 480*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 
             45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 
             128*MZ^8*(29*s + 48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-13*s^2 + 24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-109*s^3 + 228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             30*MZ^2*(-13*s^4 + 40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 
             9*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-10*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s])) + MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 
             165*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 87*s^2*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3264*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
          Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (1296*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpd, 0}, 
     {cll1221*cpu, 0}, {cpqMi^2, (MW^2*MZ^2*s*(-32*MZ^6 + 32*MZ^4*s - 
         44*MZ^2*s^2 + 10*s^3 + (32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 15*s^3)*
          Cos[\[Theta]] + 2*s*(-8*MZ^4 - 10*MZ^2*s + 3*s^2)*Cos[2*\[Theta]] - 
         8*MZ^4*s*Cos[3*\[Theta]] - 2*MZ^2*s^2*Cos[3*\[Theta]] + 
         s^3*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(18*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*s*(64*MW^2*MZ^8 - 256*MZ^10 - 128*MW^2*MZ^6*s + 
         512*MZ^8*s + 152*MW^2*MZ^4*s^2 - 608*MZ^6*s^2 - 108*MW^2*MZ^2*s^3 + 
         432*MZ^4*s^3 + 20*MW^2*s^4 - 80*MZ^2*s^4 + 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         144*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 126*MW^2*MZ^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 204*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         45*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 60*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2*(-(MZ^2*(MZ^2 - s)*(128*MZ^6 + 60*s^3 - 
              45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         4*(MZ^2*(MZ^2 - s)*Sqrt[s]*(12*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             8*MZ^4*(-4*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^2*(-10*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s])) + 
           MW^2*s*(8*MZ^6 + 2*MZ^4*s - 13*MZ^2*(s^2 + 3*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 16*MW^2*MZ^6*s*Cos[3*\[Theta]] - 
         64*MZ^8*s*Cos[3*\[Theta]] - 12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 
         48*MZ^6*s^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] + 
         24*MZ^4*s^3*Cos[3*\[Theta]] + 2*MW^2*s^4*Cos[3*\[Theta]] - 
         8*MZ^2*s^4*Cos[3*\[Theta]] - 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 24*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 30*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 6*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
        Sin[\[Theta]/2]^2)/(54*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 
      (MW^2*s*(-512*MW^4*MZ^10 + 4096*MW^2*MZ^12 - 8192*MZ^14 + 
         26880*MW^4*MZ^8*s - 35328*MW^2*MZ^10*s + 31488*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 47872*MW^2*MZ^8*s^2 - 60032*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 16064*MW^2*MZ^6*s^3 + 63520*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 - 1672*MW^2*MZ^4*s^4 - 31828*MZ^6*s^4 + 
         1042*MW^4*s^5 + 1204*MW^2*MZ^2*s^5 + 4882*MZ^4*s^5 - 108*MW^2*s^6 + 
         216*MZ^2*s^6 - 54*s^7 - 1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         6144*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 13056*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         9216*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 2112*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         22272*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 6720*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         16896*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 1920*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         3840*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*((MZ^2 - s)^2*(4096*MZ^10 + 54*MZ^2*s^4 - 9*s^5 + 
             192*MZ^8*(25*s + 16*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(-775*s^2 + 336*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(2856*s^3 - 2880*s^(5/2)*Sqrt[-4*MZ^2 + s])) - 
           2*MW^2*(MZ^2 - s)*(1024*MZ^10 - 9*s^5 + 64*MZ^8*(59*s + 78*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(17*s^2 + 42*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-295*s^3 + 339*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(510*s^4 - 888*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^10 + 939*s^5 + 
             624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         8*((MZ^2 - s)^2*Sqrt[s]*(-18*MZ^2*s^(7/2) + 9*s^(9/2) + 
             32*MZ^8*(-43*Sqrt[s] + 24*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^6*(-35*s^(3/2) + 48*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(84*s^(5/2) - 288*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + 2*MW^2*Sqrt[s]*(-MZ^2 + s)*
            (9*s^(9/2) + 32*MZ^8*(-13*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-167*s^(3/2) + 6*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(-764*s^(5/2) + 540*s^2*Sqrt[-4*MZ^2 + s]) - 
             78*MZ^2*(-s^(7/2) + 2*s^3*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[3*\[Theta]] - 1280*MW^2*MZ^10*s*
          Cos[3*\[Theta]] - 5504*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1792*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] + 10496*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 6432*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 3792*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 3772*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 2050*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 358*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         1039*MZ^4*s^5*Cos[3*\[Theta]] + 54*MW^2*s^6*Cos[3*\[Theta]] - 
         216*MZ^2*s^6*Cos[3*\[Theta]] + 27*s^7*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         4992*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1536*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2016*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3456*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         4032*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2304*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1056*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] - 1728*MZ^10*s^2*Cos[4*\[Theta]] + 
         1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 1152*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] + 4032*MZ^8*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 2844*MZ^6*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 252*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         486*MZ^4*s^5*Cos[4*\[Theta]] - 36*MW^2*s^6*Cos[4*\[Theta]] + 
         72*MZ^2*s^6*Cos[4*\[Theta]] - 18*s^7*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         1536*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         576*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         192*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[5*\[Theta]] - 288*MZ^10*s^2*Cos[5*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[5*\[Theta]] + 576*MZ^8*s^3*Cos[5*\[Theta]] - 
         162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 108*MW^2*MZ^4*s^4*
          Cos[5*\[Theta]] - 234*MZ^6*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         117*MZ^4*s^5*Cos[5*\[Theta]] - 18*MW^2*s^6*Cos[5*\[Theta]] + 
         72*MZ^2*s^6*Cos[5*\[Theta]] - 9*s^7*Cos[5*\[Theta]])*
        Sin[\[Theta]/2]^2)/(2592*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        s^2*(4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + 
           s^2)*Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 
           2*s^2 + (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + 
         s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (GF*MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 1280*MW^4*MZ^6*s + 
         448*MZ^10*s + 1424*MW^4*MZ^4*s^2 - 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 288*MZ^6*s^3 + 273*MW^4*s^4 - 48*MZ^4*s^4 + 
         48*MW^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*(20*MZ^4 - 27*MZ^2*s + 7*s^2)*
          Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (162*Sqrt[2]*Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/81*(GF*MW^3*Sqrt[2 - (2*MW^2)/MZ^2]*s*(-128*MW^2*MZ^10 + 
          128*MZ^12 - 704*MW^2*MZ^8*s - 448*MZ^10*s - 2288*MW^2*MZ^6*s^2 + 
          560*MZ^8*s^2 + 1872*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 - 
          354*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 9*MW^2*s^5 - 6*(MZ^2 - s)*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*(32*MZ^8 - 104*MZ^6*s + 34*MZ^4*s^2 - MZ^2*s^3 + 
            MW^2*(-32*MZ^6 + 184*MZ^4*s - 62*MZ^2*s^2 + s^3))*Cos[\[Theta]] + 
          4*MZ^2*(4*MZ^2 - s)*s*(-4*(MZ^3 - MZ*s)^2 + 
            MW^2*(4*MZ^4 - 224*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] - 
          144*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          156*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*s^4*
           Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/81*(Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 
          128*MZ^12 + 1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/81*(Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 
          128*MZ^12 + 1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 
         128*MZ^12 + 1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (81*Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-2*Sqrt[2]*GF*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 
         40*MW^2*MZ^4*s + 40*MZ^6*s + 30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 
         6*MW^2*s^3 + 6*MZ^2*s^3 + 3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 2*(MW^2 - MZ^2)*s*
          (4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 12*MW^2*MZ^2*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^2*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
         1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
         273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
         24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
           8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
             27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
          (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
           MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 144*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] - 
         216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]] + 
         81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, (GF*MW^4*(4*MZ^2 - s)*s^2*Sin[\[Theta]]^2)/
       (2*Sqrt[2]*Lambda^4*(MZ^2 - s)^2)}, {cpDC*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        (4*(MW^2 + MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
          Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
           (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (18*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, -1/9*(2^(1/4)*MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
         (4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
           Cos[\[Theta]] + 3*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
            (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {c3pl1*cWWW, 
      -1/9*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
         (4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
           Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
            (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {c3pl2*cWWW, 
      -1/9*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
         (4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
           Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
            (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cll1221*cWWW, 
      (2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        (4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
          Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
           (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + 
         s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (-4*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(3*MZ^2 - s)*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[\[Theta]]*Sin[\[Theta]]^2)/
       (3*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpq3i*cWWW, (2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*(4*(MW^2 - 4*MZ^2)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*Cos[\[Theta]] + 
         3*(4*MZ^2 - s)*(-4*MZ^6 + 7*MZ^4*s - 3*MZ^2*s^2 + 
           MW^2*(4*MZ^4 + 3*MZ^2*s - 2*s^2) + s*(MZ^4 + MW^2*(5*MZ^2 - 2*s) - 
             MZ^2*s)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + 
         s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, 
     {cpu*cWWW, 0}, {cpDC^2, (MW^2*s*(128*MW^4*MZ^8 + 256*MW^2*MZ^10 + 
         128*MZ^12 + 1280*MW^4*MZ^6*s - 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 + 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] - 
         4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (10368*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(128*MW^2*MZ^10 + 128*MZ^12 + 
         704*MW^2*MZ^8*s - 448*MZ^10*s + 2288*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1872*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 354*MW^2*MZ^2*s^4 + 
         48*MZ^4*s^4 - 9*MW^2*s^5 - 6*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (32*MZ^8 - 104*MZ^6*s + 34*MZ^4*s^2 - MZ^2*s^3 + 
           MW^2*(32*MZ^6 - 184*MZ^4*s + 62*MZ^2*s^2 - s^3))*Cos[\[Theta]] - 
         4*MZ^2*(4*MZ^2 - s)*s*(4*(MZ^3 - MZ*s)^2 + 
           MW^2*(4*MZ^4 - 224*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] + 
         144*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         156*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 54*MW^2*MZ^2*s^4*
          Cos[4*\[Theta]] + 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (1296*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/1296*(MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 
          1280*MW^4*MZ^6*s + 448*MZ^10*s + 1424*MW^4*MZ^4*s^2 - 
          560*MZ^8*s^2 - 1512*MW^4*MZ^2*s^3 + 288*MZ^6*s^3 + 273*MW^4*s^4 - 
          48*MZ^4*s^4 + 48*MW^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpDC, 
      -1/1296*(MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 1280*MW^4*MZ^6*s + 
          448*MZ^10*s + 1424*MW^4*MZ^4*s^2 - 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 288*MZ^6*s^3 + 273*MW^4*s^4 - 48*MZ^4*s^4 + 
          48*MW^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*(20*MZ^4 - 27*MZ^2*s + 7*s^2)*
           Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cll1221*cpDC, 
      (MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 1280*MW^4*MZ^6*s + 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 560*MZ^8*s^2 - 1512*MW^4*MZ^2*s^3 + 
         288*MZ^6*s^3 + 273*MW^4*s^4 - 48*MZ^4*s^4 + 48*MW^4*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*(20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + MW^4*(32*MZ^4 + 188*MZ^2*s - 
             85*s^2))*Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*
          Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
         27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (1296*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpqMi, 
      -1/54*(MW^2*MZ^2*s*(16*MW^2*MZ^6 + 16*MZ^8 - 40*MW^2*MZ^4*s - 
          40*MZ^6*s + 30*MW^2*MZ^2*s^2 + 30*MZ^4*s^2 - 6*MW^2*s^3 - 
          6*MZ^2*s^3 + 3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[\[Theta]] - 2*(MW^2 + MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*
           Cos[2*\[Theta]] + 12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, (MW^2*s*(128*MW^4*MZ^8 - 384*MW^2*MZ^10 - 512*MZ^12 + 
         1280*MW^4*MZ^6*s - 384*MW^2*MZ^8*s + 1792*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 2064*MW^2*MZ^6*s^2 - 2240*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 1656*MW^2*MZ^4*s^3 + 1152*MZ^6*s^3 + 
         273*MW^4*s^4 + 387*MW^2*MZ^2*s^4 - 192*MZ^4*s^4 - 27*MW^2*s^5 - 
         24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*s*(-20*MZ^2 + 7*s) + 
           8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(16*MZ^6 + 36*MZ^4*s - 
             13*MZ^2*s^2))*Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*
          (16*MZ^4*(MZ^2 - s)^2 + MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2) - 
           3*MW^2*(8*MZ^6 - 16*MZ^4*s + 5*MZ^2*s^2 + 3*s^3))*
          Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
         144*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
         27*MW^4*s^4*Cos[4*\[Theta]] + 81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
         9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (1296*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpd*cpDC, 0}, {cpDC*cpu, 0}, 
     {cpWB^2, -1/648*(MW^4*(MW^2 - MZ^2)*s*(128*MZ^10 + 128*MZ^8*s + 
          3152*MZ^6*s^2 - 2232*MZ^4*s^3 + 435*MZ^2*s^4 - 18*s^5 - 
          12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(32*MZ^8 - 136*MZ^6*s + 138*MZ^4*s^2 - 
            35*MZ^2*s^3 + s^4)*Cos[\[Theta]] - 20*MZ^2*s*
           (32*MZ^6 - 216*MZ^4*s + 120*MZ^2*s^2 - 17*s^3)*Cos[2*\[Theta]] + 
          96*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          72*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          36*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          12*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          144*MZ^6*s^2*Cos[4*\[Theta]] + 216*MZ^4*s^3*Cos[4*\[Theta]] - 
          135*MZ^2*s^4*Cos[4*\[Theta]] + 18*s^5*Cos[4*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-128*MW^2*MZ^10 + 128*MZ^12 - 
         704*MW^2*MZ^8*s - 448*MZ^10*s - 2288*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 + 
         1872*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 - 354*MW^2*MZ^2*s^4 + 
         48*MZ^4*s^4 + 9*MW^2*s^5 - 6*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (32*MZ^8 - 104*MZ^6*s + 34*MZ^4*s^2 - MZ^2*s^3 + 
           MW^2*(-32*MZ^6 + 184*MZ^4*s - 62*MZ^2*s^2 + s^3))*Cos[\[Theta]] + 
         4*MZ^2*(4*MZ^2 - s)*s*(-4*(MZ^3 - MZ*s)^2 + 
           MW^2*(4*MZ^4 - 224*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] - 
         144*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         156*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*s^4*
          Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (324*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl2*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-128*MW^2*MZ^10 + 128*MZ^12 - 
         704*MW^2*MZ^8*s - 448*MZ^10*s - 2288*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 + 
         1872*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 - 354*MW^2*MZ^2*s^4 + 
         48*MZ^4*s^4 + 9*MW^2*s^5 - 6*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          (32*MZ^8 - 104*MZ^6*s + 34*MZ^4*s^2 - MZ^2*s^3 + 
           MW^2*(-32*MZ^6 + 184*MZ^4*s - 62*MZ^2*s^2 + s^3))*Cos[\[Theta]] + 
         4*MZ^2*(4*MZ^2 - s)*s*(-4*(MZ^3 - MZ*s)^2 + 
           MW^2*(4*MZ^4 - 224*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] - 
         144*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         156*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*s^4*
          Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (324*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cll1221*cpWB, 
      -1/324*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-128*MW^2*MZ^10 + 128*MZ^12 - 
          704*MW^2*MZ^8*s - 448*MZ^10*s - 2288*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 + 
          1872*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 - 354*MW^2*MZ^2*s^4 + 
          48*MZ^4*s^4 + 9*MW^2*s^5 - 6*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           (32*MZ^8 - 104*MZ^6*s + 34*MZ^4*s^2 - MZ^2*s^3 + 
            MW^2*(-32*MZ^6 + 184*MZ^4*s - 62*MZ^2*s^2 + s^3))*Cos[\[Theta]] + 
          4*MZ^2*(4*MZ^2 - s)*s*(-4*(MZ^3 - MZ*s)^2 + 
            MW^2*(4*MZ^4 - 224*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] - 
          144*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          156*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          36*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*s^4*
           Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpqMi*cpWB, 
      -1/54*(MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*s*(64*MZ^8 - 160*MZ^6*s + 
          120*MZ^4*s^2 - 24*MZ^2*s^3 + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           (-32*MZ^6 + 104*MZ^4*s - 34*MZ^2*s^2 + s^3)*Cos[\[Theta]] - 
          8*MZ^2*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
          24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          6*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      -1/324*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-128*MW^2*MZ^10 + 512*MZ^12 - 
          704*MW^2*MZ^8*s + 512*MZ^10*s - 2288*MW^2*MZ^6*s^2 - 
          2368*MZ^8*s^2 + 1872*MW^2*MZ^4*s^3 + 1728*MZ^6*s^3 - 
          354*MW^2*MZ^2*s^4 - 420*MZ^4*s^4 + 9*MW^2*s^5 + 36*MZ^2*s^5 - 
          6*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           (4*MZ^2*(16*MZ^6 - 80*MZ^4*s + 26*MZ^2*s^2 - s^3) + 
            MW^2*(-32*MZ^6 + 184*MZ^4*s - 62*MZ^2*s^2 + s^3))*Cos[\[Theta]] + 
          4*MZ^2*(4*MZ^2 - s)*s*(56*MZ^6 - 76*MZ^4*s + 11*MZ^2*s^2 + 9*s^3 + 
            MW^2*(4*MZ^4 - 224*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] - 
          144*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          156*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          72*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 54*MW^2*MZ^2*s^4*
           Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpd*cpWB, 0}, {cpu*cpWB, 0}, 
     {c3pl1^2, (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (648*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl1*c3pl2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (324*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl1*cll1221, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
          1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpqMi, 
      (2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 40*MW^2*MZ^4*s + 40*MZ^6*s + 
         30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 6*MW^2*s^3 + 6*MZ^2*s^3 + 
         3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
         2*(MW^2 - MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl1*cpq3i, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
          1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
          273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
          24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
            8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
              27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
           (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
            MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*
           Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
          144*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
          27*MW^4*s^4*Cos[4*\[Theta]] + 81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
          9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (648*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl2*cll1221, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
          1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpqMi, 
      (2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 40*MW^2*MZ^4*s + 40*MZ^6*s + 
         30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 6*MW^2*s^3 + 6*MZ^2*s^3 + 
         3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
         2*(MW^2 - MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl2*cpq3i, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
          1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
          273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
          24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
            8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
              27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
           (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
            MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*
           Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
          144*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
          27*MW^4*s^4*Cos[4*\[Theta]] + 81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
          9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (648*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cll1221*cpqMi, 
      (-2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 40*MW^2*MZ^4*s + 40*MZ^6*s + 
         30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 6*MW^2*s^3 + 6*MZ^2*s^3 + 
         3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
         2*(MW^2 - MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cll1221*cpq3i, 
      (MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
         1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
         273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
         24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
           8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
             27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
          (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
           MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 144*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] - 
         216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]] + 
         81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(324*Lambda^4*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (2*MW^2*MZ^4*s*(8*MZ^4 - 12*MZ^2*s + 3*s^2 + 
         s*(-4*MZ^2 + s)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (9*Lambda^4*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (-2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 64*MZ^8 - 40*MW^2*MZ^4*s + 
         160*MZ^6*s + 30*MW^2*MZ^2*s^2 - 120*MZ^4*s^2 - 6*MW^2*s^3 + 
         24*MZ^2*s^3 - 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 24*MZ^4*s + 
           7*MW^2*s^2 + 4*MZ^2*s*(-5*MW^2 + 2*s))*Cos[\[Theta]] - 
         2*(MW^2 - 4*MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, 
     {cpq3i^2, (MW^2*s*(128*MW^4*MZ^8 - 1024*MW^2*MZ^10 + 2048*MZ^12 + 
         1280*MW^4*MZ^6*s + 128*MW^2*MZ^8*s - 7744*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 3008*MW^2*MZ^6*s^2 + 9824*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 2736*MW^2*MZ^4*s^3 - 4392*MZ^6*s^3 + 
         273*MW^4*s^4 + 678*MW^2*MZ^2*s^4 + 21*MZ^4*s^4 - 54*MW^2*s^5 + 
         270*MZ^2*s^5 - 27*s^6 + 48*(MW^2 - 4*MZ^2)*(MZ^2 - s)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(-16*MZ^6 + 24*MZ^4*s + 4*MZ^2*(5*MW^2 - 2*s)*s - 
           7*MW^2*s^2)*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
          ((MZ^2 - s)^2*(172*MZ^4 - 36*MZ^2*s + 9*s^2) + 
           MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
           2*MW^2*(20*MZ^6 - 40*MZ^4*s + 11*MZ^2*s^2 + 9*s^3))*
          Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 768*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 960*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 192*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 144*MZ^8*s^2*Cos[4*\[Theta]] - 
         216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] - 432*MW^2*MZ^4*s^3*
          Cos[4*\[Theta]] + 360*MZ^6*s^3*Cos[4*\[Theta]] + 
         27*MW^4*s^4*Cos[4*\[Theta]] + 162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
         297*MZ^4*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
         90*MZ^2*s^5*Cos[4*\[Theta]] - 9*s^6*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(648*Lambda^4*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpqMi*cWWW, 0}, {cpq3i*cWWW, 0}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 0}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
           MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (18*2^(3/4)*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (2*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(4*MZ^4*(MZ^2 - s)^2 + 
           MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(-4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] + 
           MW^4*(-49*s^(7/2) + 36*s^3*Sqrt[-4*MZ^2 + s] + 
             24*MZ^6*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(-67*s^(3/2) + 12*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(266*s^(5/2) - 132*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           MW^4*(256*MZ^8 - 25*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^6*(784*s - 96*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             12*MZ^4*(-73*s^2 + 14*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(266*s^3 - 78*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]]^2 + 2*s*(-4*MZ^2 + s)*(2*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
           MW^4*(-11*s^(5/2) + 18*s^2*Sqrt[-4*MZ^2 + s] + 
             MZ^4*(88*Sqrt[s] - 36*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-25*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^4*s^(3/2)*(-4*MZ^2 + s)*(-96*MZ^4 + 21*s^2 - 
           8*s^(3/2)*Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*
              Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*
          (-4*MZ^2 + s)^2*Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, (GF*MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 + 3*s^(7/2)*Sqrt[-4*MZ^2 + 
                s] + 16*MZ^6*(-17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(84*s^2 - 156*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(-768*MZ^10*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^5*(-9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^8*(-245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(-791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(-673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^2*(-s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
           3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
           5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
           64*MZ^4*s^4 - 36*MW^2*s^5 - 4224*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 90*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 - 3*s^(7/2)*
                Sqrt[-4*MZ^2 + s] + 64*MZ^6*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(2*s^2 + 15*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^3 + 6*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^2*(448*MZ^10 - 3*s^(9/2)*
                Sqrt[-4*MZ^2 + s] - 128*MZ^8*(-29*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 12*MZ^6*(-103*s^2 + 41*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^4*(71*s^3 + 51*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 - 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*MZ^2*(MZ^2 - s)*(3*s^2*
                Sqrt[-4*MZ^2 + s] + 4*MZ^4*(Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
               MZ^2*(-4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(45*s^(7/2) - 24*s^3*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (-62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(17*s^(3/2) + 
                 33*s*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-53*s^(5/2) + 
                 48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
           162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] - 
           384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(324*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(-4*MZ^4*(MZ^2 - s)^2 + 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*MZ^2 - 2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + 
                s] + MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] - 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             12*MZ^4*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-7*s^(3/2) + 12*
                s*Sqrt[-4*MZ^2 + s])) + MW^4*(-49*s^(7/2) + 
             36*s^3*Sqrt[-4*MZ^2 + s] + 24*MZ^6*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-67*s^(3/2) + 12*s*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^(5/2) - 132*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^8 - 25*s^4 + 
             6*s^(7/2)*Sqrt[-4*MZ^2 + s] + MZ^6*(784*s - 96*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(-73*s^2 + 14*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^3 - 78*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^2 - 2*s*(-4*MZ^2 + s)*
          (2*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 2*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s])) + MW^4*(11*s^(5/2) - 
             18*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-22*Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(50*s^(3/2) - 18*s*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^2*s^(3/2)*(-4*MZ^2 + s)*(8*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
            (-MZ^2 + s) + MW^2*(-96*MZ^4 + 21*s^2 - 8*s^(3/2)*
              Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*(-4*MZ^2 + s)^2*
          Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(-4*MZ^4*(MZ^2 - s)^2 + 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*MZ^2 - 2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + 
                s] + MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] - 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             12*MZ^4*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-7*s^(3/2) + 12*
                s*Sqrt[-4*MZ^2 + s])) + MW^4*(-49*s^(7/2) + 
             36*s^3*Sqrt[-4*MZ^2 + s] + 24*MZ^6*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-67*s^(3/2) + 12*s*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^(5/2) - 132*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^8 - 25*s^4 + 
             6*s^(7/2)*Sqrt[-4*MZ^2 + s] + MZ^6*(784*s - 96*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(-73*s^2 + 14*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^3 - 78*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^2 - 2*s*(-4*MZ^2 + s)*
          (2*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 2*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s])) + MW^4*(11*s^(5/2) - 
             18*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-22*Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(50*s^(3/2) - 18*s*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^2*s^(3/2)*(-4*MZ^2 + s)*(8*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
            (-MZ^2 + s) + MW^2*(-96*MZ^4 + 21*s^2 - 8*s^(3/2)*
              Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*(-4*MZ^2 + s)^2*
          Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, {cll1221, 
      (8*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(-4*MZ^4*(MZ^2 - s)^2 + 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*MZ^2 - 2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + 
                s] + MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] - 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             12*MZ^4*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-7*s^(3/2) + 12*
                s*Sqrt[-4*MZ^2 + s])) + MW^4*(-49*s^(7/2) + 
             36*s^3*Sqrt[-4*MZ^2 + s] + 24*MZ^6*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-67*s^(3/2) + 12*s*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^(5/2) - 132*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^8 - 25*s^4 + 
             6*s^(7/2)*Sqrt[-4*MZ^2 + s] + MZ^6*(784*s - 96*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(-73*s^2 + 14*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^3 - 78*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^2 - 2*s*(-4*MZ^2 + s)*
          (2*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 2*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s])) + MW^4*(11*s^(5/2) - 
             18*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-22*Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(50*s^(3/2) - 18*s*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^2*s^(3/2)*(-4*MZ^2 + s)*(8*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
            (-MZ^2 + s) + MW^2*(-96*MZ^4 + 21*s^2 - 8*s^(3/2)*
              Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*(-4*MZ^2 + s)^2*
          Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, 
     {cpqMi, (GF*MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 
              21*MZ^2*s^2 + s^3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]]) + Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 
           128*MW^2*MZ^4*s + 128*MZ^6*s + 36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 
           4*MW^2*s^3 + 4*MZ^2*s^3 + 144*MW^2*MZ^4*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + (-64*MZ^8 + 64*MZ^6*s + 
             4*MZ^4*s^2 - 4*MZ^2*s^3 + MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) + 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (GF*MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(45*s^(9/2) - 12*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
             320*MZ^6*(-4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) - 
             48*MZ^4*(-19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*
                (-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^6*
                (-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(16*s^2 - 
                 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 - 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                  s] + MZ^2*(-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 24*
                s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(162*Lambda^2*MZ*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, (GF*MW^4*(4*MZ^2 - s)*s^(5/2)*
        Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*(MZ^2 - s)^2)}, 
     {cpDC*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
           MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (144*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        ((MZ^2 - s)*(3*s^(5/2) + 16*MZ^2*s*(-3*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
           16*MZ^4*(-9*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         2*(3*s^(7/2) + 8*MZ^6*(-21*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           MZ^4*(78*s^(3/2) - 14*s*Sqrt[-4*MZ^2 + s]) + 
           3*MZ^2*(-7*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         Sqrt[s]*(-624*MZ^6 - 6*s^3 - 4*MZ^4*(-69*s + 
             Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(-6*s^2 + 
             4*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 3*(16*MZ^6 - 16*MZ^4*s - 
             MZ^2*s^2 + s^3)*Cos[3*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MZ^3 - MZ*s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {c3pl1*cWWW, 
      -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*s^(3/2)*
         (384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 42*MW^2*s^3 + 
          4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - Sqrt[s]*
           (16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
            MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
              16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(
                -3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 8*MZ^4*(-33*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl2*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
            MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
              16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(
                -3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 8*MZ^4*(-33*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cll1221*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
           MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^3*s^2*Sqrt[-4*MZ^2 + s]*(-s + 4*(-7*MZ^2 + s)*Cos[\[Theta]] + 
         (4*MZ^2 - 3*s)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpq3i*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 - 384*MZ^8 + 528*MW^2*MZ^4*s + 528*MZ^6*s - 
         324*MW^2*MZ^2*s^2 - 84*MZ^4*s^2 + 42*MW^2*s^3 - 78*MZ^2*s^3 + 
         18*s^4 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         16*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 16*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         (Sqrt[s]*(-MZ^2 + s)*(3*s^(5/2) + 16*MZ^4*(9*Sqrt[s] + 28*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^2*(3*s^(3/2) + 4*s*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-27*s^3 + 16*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(3*s + 7*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s]) - 32*MZ^2*(-3*s^2 + 4*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 2*((MZ^2 - s)*Sqrt[s]*(9*s^(5/2) + 
             8*MZ^4*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(9*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(3*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^2 + 7*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 
         48*MZ^6*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
         48*MZ^4*s^2*Cos[3*\[Theta]] - 21*MW^2*s^3*Cos[3*\[Theta]] + 
         3*MZ^2*s^3*Cos[3*\[Theta]] - 3*s^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
          Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
             s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 
             9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + 
                 s]) + 8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s + 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 + 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 - 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) - 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (20736*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, -1/5184*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + MZ^4*(84*s^2 - 156*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(3*s^5*(9*Sqrt[s] - 4*Sqrt[-4*MZ^2 + s]) + 16*MZ^2*s^4*(
                Sqrt[s] - 3*Sqrt[-4*MZ^2 + s]) + 768*MZ^10*(-2*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 64*MZ^8*(-245*s^(3/2) + 
                72*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-791*s^(5/2) + 
                432*s^2*Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-673*s^(7/2) + 
                399*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(-7680*MW^2*MZ^10 + 1536*MZ^12 - 33536*MW^2*MZ^8*s - 
            3584*MZ^10*s + 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 - 
            5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 + 262*MW^2*MZ^2*s^4 + 
            64*MZ^4*s^4 + 36*MW^2*s^5 + 4224*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 90*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] - 8*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 
                 3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 64*MZ^6*(-2*s + 3*Sqrt[s]*
                    Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(2*s^2 + 15*s^(3/2)*
                    Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^3 + 6*s^(5/2)*
                    Sqrt[-4*MZ^2 + s]))) + MW^2*(448*MZ^10 - 3*s^(9/2)*
                 Sqrt[-4*MZ^2 + s] - 128*MZ^8*(-29*s + 3*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 12*MZ^6*(-103*s^2 + 41*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 2*MZ^4*(71*s^3 + 51*s^(5/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 - 3*s^(7/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*MZ^2*(MZ^2 - s)*(3*s^2*Sqrt[-4*MZ^2 + 
                   s] + 4*MZ^4*(Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(-4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(45*s^(7/2) - 24*s^3*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                 (-62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(17*s^(3/2) + 
                  33*s*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-53*s^(5/2) + 
                  48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
            3456*MW^2*MZ^8*s*Cos[4*\[Theta]] - 288*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] + 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 36*MW^2*s^5*Cos[4*\[Theta]] + 
            384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/2592*
       (MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
            1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 
                13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 
                  6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 
                  2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpDC, -1/2592*
       (MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
            1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 
                13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 
                  6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 
                  2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpDC, (MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
           1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 13*s^4 - 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             MW^4*(-223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*MZ*s*
        (-((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - s^3) + 
            MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) - 
         Sqrt[s]*(-96*MW^2*MZ^6 - 96*MZ^8 + 128*MW^2*MZ^4*s + 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 + 4*MW^2*s^3 + 4*MZ^2*s^3 - 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
             MW^2*(-64*MZ^6 - 4*s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + MZ^4*
                (64*s - 96*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*
                (s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(108*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, (MW^2*s*(-2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) + 
           3*MW^2*(MZ^2 - s)*(15*s^(9/2) - 4*s^4*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(3*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-s^(3/2) + 20*s*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^4*(-3*s^(5/2) + 7*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-13*s^(7/2) + 8*s^3*Sqrt[-4*MZ^2 + s])) - 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 6912*MW^2*MZ^10 + 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 10752*MW^2*MZ^8*s - 
           7168*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 3552*MW^2*MZ^6*s^2 + 
           5248*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 888*MW^2*MZ^4*s^3 - 
           1280*MZ^6*s^3 - 230*MW^4*s^4 + 690*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 
           90*MW^2*s^5 - 2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           3456*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 5664*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 2664*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           432*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 504*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           288*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*
                (-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 3*MW^2*(MZ^2 - s)*
              (64*MZ^8 + 8*MZ^4*s^2 - 3*s^4 + 2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
               16*MZ^6*(-7*s + 5*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 16*MZ^2*
                (-s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                (-85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 120*MZ^4*
                (-11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*
                (-25*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + s] + 
               MZ^2*(-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) - 3*MW^2*(MZ^2 - s)*
              (33*s^(5/2) - 8*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(5*Sqrt[s] + 
                 4*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-25*s^(3/2) + 
                 24*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 360*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpDC, 0}, {cpDC*cpu, 0}, {cpWB^2, 
      (MW^4*(MW^2 - MZ^2)*s^(3/2)*(1536*MZ^10 - 33536*MZ^8*s + 
         18752*MZ^6*s^2 - 2224*MZ^4*s^3 - 584*MZ^2*s^4 + 126*s^5 + 
         3840*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5568*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 1680*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         108*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 60*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         2*(768*MZ^10 + 45*s^5 - 24*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           128*MZ^8*(-136*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
           416*MZ^6*(-28*s^2 + 15*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           8*MZ^4*(-269*s^3 + 153*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           2*MZ^2*(-55*s^4 + 24*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         8*(128*MZ^10 - 9*s^5 + 6*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           64*MZ^8*(-49*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           MZ^6*(984*s^2 - 504*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           4*MZ^4*(-5*s^3 + 33*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(28*s^4 - 18*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         5632*MZ^8*s*Cos[3*\[Theta]] + 1440*MZ^6*s^2*Cos[3*\[Theta]] - 
         1488*MZ^4*s^3*Cos[3*\[Theta]] - 58*MZ^2*s^4*Cos[3*\[Theta]] + 
         63*s^5*Cos[3*\[Theta]] - 1536*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 1344*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 144*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 96*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 48*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         2304*MZ^8*s*Cos[4*\[Theta]] - 432*MZ^4*s^3*Cos[4*\[Theta]] + 
         360*MZ^2*s^4*Cos[4*\[Theta]] - 54*s^5*Cos[4*\[Theta]] + 
         384*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         432*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         36*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         12*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MZ^6*s^2*Cos[5*\[Theta]] - 162*MZ^2*s^4*Cos[5*\[Theta]] + 
         27*s^5*Cos[5*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ^3*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + MZ^4*(84*s^2 - 156*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(-768*MZ^10*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              3*s^5*(-9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 64*MZ^8*(
                -245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(
                -791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(-673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^2*(-s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
            3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
            5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
            64*MZ^4*s^4 - 36*MW^2*s^5 - 4224*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 90*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 - 3*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] + 64*MZ^6*(-2*s + 3*Sqrt[s]*Sqrt[
                    -4*MZ^2 + s]) - 4*MZ^4*(2*s^2 + 15*s^(3/2)*Sqrt[
                    -4*MZ^2 + s]) + MZ^2*(8*s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + 
                     s])) + MW^2*(448*MZ^10 - 3*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
                128*MZ^8*(-29*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                12*MZ^6*(-103*s^2 + 41*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                2*MZ^4*(71*s^3 + 51*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(53*s^4 - 3*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-8*MZ^2*(MZ^2 - s)*(
                3*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s]) + MZ^2*(-4*s^(3/2) + 
                  9*s*Sqrt[-4*MZ^2 + s])) + MW^2*(45*s^(7/2) - 
                24*s^3*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(-62*Sqrt[s] + 
                  15*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(17*s^(3/2) + 
                  33*s*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-53*s^(5/2) + 
                  48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] - 
            384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + MZ^4*(84*s^2 - 156*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(-768*MZ^10*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              3*s^5*(-9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 64*MZ^8*(
                -245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(
                -791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(-673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^2*(-s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
            3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
            5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
            64*MZ^4*s^4 - 36*MW^2*s^5 - 4224*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
            6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 90*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 - 3*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] + 64*MZ^6*(-2*s + 3*Sqrt[s]*Sqrt[
                    -4*MZ^2 + s]) - 4*MZ^4*(2*s^2 + 15*s^(3/2)*Sqrt[
                    -4*MZ^2 + s]) + MZ^2*(8*s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + 
                     s])) + MW^2*(448*MZ^10 - 3*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
                128*MZ^8*(-29*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                12*MZ^6*(-103*s^2 + 41*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                2*MZ^4*(71*s^3 + 51*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(53*s^4 - 3*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-8*MZ^2*(MZ^2 - s)*(
                3*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s]) + MZ^2*(-4*s^(3/2) + 
                  9*s*Sqrt[-4*MZ^2 + s])) + MW^2*(45*s^(7/2) - 
                24*s^3*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(-62*Sqrt[s] + 
                  15*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(17*s^(3/2) + 
                  33*s*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-53*s^(5/2) + 
                  48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] - 
            384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(4*MZ^2*(MZ^2 - s)*Sqrt[s]*(192*MZ^8 + 3*s^(7/2)*Sqrt[-4*MZ^2 + 
                s] + 16*MZ^6*(-17*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(84*s^2 - 156*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(-768*MZ^10*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^5*(-9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^8*(-245*s^(3/2) + 72*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(-791*s^(5/2) + 432*s^2*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(-673*s^(7/2) + 399*s^3*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^2*(-s^(9/2) + 3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(7680*MW^2*MZ^10 + 1536*MZ^12 + 33536*MW^2*MZ^8*s - 
           3584*MZ^10*s - 23936*MW^2*MZ^6*s^2 + 2624*MZ^8*s^2 + 
           5320*MW^2*MZ^4*s^3 - 640*MZ^6*s^3 - 262*MW^2*MZ^2*s^4 + 
           64*MZ^4*s^4 - 36*MW^2*s^5 - 4224*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 1920*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 2328*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           840*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 90*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 54*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(MZ^2*(MZ^2 - s)*(128*MZ^8 - 3*s^(7/2)*
                Sqrt[-4*MZ^2 + s] + 64*MZ^6*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(2*s^2 + 15*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^3 + 6*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^2*(448*MZ^10 - 3*s^(9/2)*
                Sqrt[-4*MZ^2 + s] - 128*MZ^8*(-29*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 12*MZ^6*(-103*s^2 + 41*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^4*(71*s^3 + 51*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 - 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*MZ^2*(MZ^2 - s)*(3*s^2*
                Sqrt[-4*MZ^2 + s] + 4*MZ^4*(Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
               MZ^2*(-4*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(45*s^(7/2) - 24*s^3*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (-62*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(17*s^(3/2) + 
                 33*s*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-53*s^(5/2) + 
                 48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           3456*MW^2*MZ^8*s*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
           162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] - 
           384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           216*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           18*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, -1/216*(MW^3*Sqrt[1 - MW^2/MZ^2]*s^(3/2)*
         (-768*MZ^8 + 1024*MZ^6*s - 288*MZ^4*s^2 + 32*MZ^2*s^3 - 
          960*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 432*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 12*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          15*s^(7/2)*Sqrt[-4*MZ^2 + s] + 4*(192*MZ^8 + 3*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 16*MZ^6*(-17*s + 39*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) + MZ^4*(84*s^2 - 156*s^(3/2)*Sqrt[-4*MZ^2 + 
                 s]) - MZ^2*(4*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[\[Theta]] - 4*(128*MZ^8 - 3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            64*MZ^6*(-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
            4*MZ^4*(2*s^2 + 15*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(8*s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
          64*MZ^6*s*Cos[3*\[Theta]] - 80*MZ^4*s^2*Cos[3*\[Theta]] + 
          16*MZ^2*s^3*Cos[3*\[Theta]] + 384*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 48*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 12*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 12*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          96*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          12*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (2*(4*MZ^2*(MZ^2 - s)*(27*s^(9/2) + 6*s^4*Sqrt[-4*MZ^2 + s] + 
              192*MZ^8*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(-32*s^(3/2) + 
                141*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(480*s^(5/2) - 612*s^2*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-187*s^(7/2) + 30*s^3*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(-768*MZ^10*(-2*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 3*s^5*(-9*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) - 64*MZ^8*(-245*s^(3/2) + 
                72*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(-791*s^(5/2) + 
                432*s^2*Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(-673*s^(7/2) + 
                399*s^3*Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(-s^(9/2) + 
                3*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(-7680*MW^2*MZ^10 + 3072*MZ^12 - 33536*MW^2*MZ^8*s + 
            5120*MZ^10*s + 23936*MW^2*MZ^6*s^2 - 16832*MZ^8*s^2 - 
            5320*MW^2*MZ^4*s^3 + 11848*MZ^6*s^3 + 262*MW^2*MZ^2*s^4 - 
            3586*MZ^4*s^4 + 36*MW^2*s^5 + 378*MZ^2*s^5 + 4224*MW^2*MZ^8*
             Sqrt[s]*Sqrt[-4*MZ^2 + s] - 7680*MZ^10*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 6432*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            11520*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 2328*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 4224*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            90*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 360*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 30*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
            8*(-(MZ^2*(MZ^2 - s)*(64*MZ^8 + 45*s^4 - 32*MZ^6*(11*s + 
                   21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(860*s^2 + 
                   96*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(-374*s^3 + 
                   36*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + MW^2*(448*MZ^10 - 
                3*s^(9/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^8*(-29*s + 3*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 12*MZ^6*(-103*s^2 + 41*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 2*MZ^4*(71*s^3 + 51*s^(5/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(53*s^4 - 3*s^(7/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(-8*MZ^2*(MZ^2 - s)*(27*s^(5/2) + 
                6*s^2*Sqrt[-4*MZ^2 + s] + MZ^4*(52*Sqrt[s] + 
                  84*Sqrt[-4*MZ^2 + s]) + MZ^2*(-79*s^(3/2) + 
                  54*s*Sqrt[-4*MZ^2 + s])) + MW^2*(45*s^(7/2) - 
                24*s^3*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(-62*Sqrt[s] + 
                  15*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(17*s^(3/2) + 
                  33*s*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-53*s^(5/2) + 
                  48*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
            3456*MW^2*MZ^8*s*Cos[4*\[Theta]] - 1152*MZ^10*s*Cos[4*\[Theta]] - 
            288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 2016*MZ^8*s^2*
             Cos[4*\[Theta]] + 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            1080*MZ^6*s^3*Cos[4*\[Theta]] + 162*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 234*MZ^4*s^4*Cos[4*\[Theta]] - 
            36*MW^2*s^5*Cos[4*\[Theta]] - 18*MZ^2*s^5*Cos[4*\[Theta]] + 
            384*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            768*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            456*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            66*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            72*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            6*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            24*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            1152*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])) - MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
           11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + 
                  s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cll1221, -1/648*
       (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) - 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[
                    -4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + 
                     s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
              16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 
                144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpqMi, -1/27*
       (MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 21*MZ^2*s^2 + s^
                3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*
                (Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) + 
          Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 128*MW^2*MZ^4*s + 128*MZ^6*s + 
            36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 4*MW^2*s^3 + 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
              MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + 
                s) + MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpq3i, -1/648*
       (MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(20*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^(5/2) - 18*s^2*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(45*s^(9/2) - 
              12*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) + 320*MZ^6*(-4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) - 48*MZ^4*(-19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                4*MZ^2*(-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s] + 16*MZ^6*(-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                MZ^4*(16*s^2 - 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(56*s^3 - 60*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
                32*MZ^6*(-85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                120*MZ^4*(-11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(-25*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(
                -3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(-8*Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                 Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 
                24*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                  108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
             Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] - 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            216*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])) - MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
           11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cll1221, -1/648*
       (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) - 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[
                    -4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + 
                     s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
              16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 
                144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpqMi, -1/27*
       (MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 21*MZ^2*s^2 + s^
                3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*
                (Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) + 
          Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 128*MW^2*MZ^4*s + 128*MZ^6*s + 
            36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 4*MW^2*s^3 + 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
              MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + 
                s) + MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpq3i, -1/648*
       (MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(20*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^(5/2) - 18*s^2*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(45*s^(9/2) - 
              12*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) + 320*MZ^6*(-4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) - 48*MZ^4*(-19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                4*MZ^2*(-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s] + 16*MZ^6*(-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                MZ^4*(16*s^2 - 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(56*s^3 - 60*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
                32*MZ^6*(-85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                120*MZ^4*(-11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(-25*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(
                -3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(-8*Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                 Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 
                24*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                  108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
             Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] - 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            216*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])) - MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
           11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpqMi, 
      (MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 21*MZ^2*s^2 + 
              s^3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) + 
         Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 128*MW^2*MZ^4*s + 128*MZ^6*s + 
           36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 4*MW^2*s^3 + 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
             MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(s^2 + 
                 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) + 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpq3i, 
      (MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(45*s^(9/2) - 12*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
             320*MZ^6*(-4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) - 
             48*MZ^4*(-19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*
                (-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^6*
                (-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(16*s^2 - 
                 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 - 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                  s] + MZ^2*(-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 24*
                s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (MW^2*MZ^3*s^(3/2)*(-48*MZ^4 + 16*MZ^2*s - 2*s^2 + 
         (48*MZ^4 - 20*MZ^2*s + s^2)*Cos[\[Theta]] + (-32*MZ^4 + 2*s^2)*
          Cos[2*\[Theta]] + 4*MZ^2*s*Cos[3*\[Theta]] - s^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Sqrt[2]*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*MZ*s*(((MZ^2 - s)*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(96*MW^2*MZ^6 - 384*MZ^8 - 128*MW^2*MZ^4*s + 512*MZ^6*s + 
           36*MW^2*MZ^2*s^2 - 144*MZ^4*s^2 - 4*MW^2*s^3 + 16*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           2*(-((MZ^2 - s)*(128*MZ^6 - 24*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*(-2*s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)*(-3*s*Sqrt[-4*MZ^2 + s] + MZ^2*
                (-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 
      (MW^2*s*(2*((MZ^2 - s)^2*(9*s^(9/2) + 96*MZ^2*s^3*Sqrt[-4*MZ^2 + s] + 
             3072*MZ^8*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             32*MZ^6*(71*s^(3/2) + 24*s*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(11*s^(5/2) + 72*s^2*Sqrt[-4*MZ^2 + s])) - 
           2*MW^2*(MZ^2 - s)*(45*s^(9/2) - 12*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(4*Sqrt[s] + 5*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-23*s^(3/2) + 165*s*Sqrt[-4*MZ^2 + s]) - 
             24*MZ^4*(-31*s^(5/2) + 75*s^2*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^2*(-80*s^(7/2) + 57*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 12288*MW^2*MZ^10 - 
           7680*MZ^12 + 11008*MW^4*MZ^6*s + 17920*MW^2*MZ^8*s + 
           14848*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 4480*MW^2*MZ^6*s^2 - 
           6016*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 2416*MW^2*MZ^4*s^3 - 
           1648*MZ^6*s^3 - 230*MW^4*s^4 + 1444*MW^2*MZ^2*s^4 + 298*MZ^4*s^4 - 
           180*MW^2*s^5 + 252*MZ^2*s^5 - 54*s^6 - 2304*MW^4*MZ^6*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 9216*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 14976*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1536*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 6816*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 3456*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 1152*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 2304*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           96*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 384*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(2*MW^2*(MZ^2 - s)*(256*MZ^8 - 9*s^4 + 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^6*(-25*s + 21*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(-5*s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(52*s^3 - 54*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) - (MZ^2 - s)^2*(1600*MZ^8 - 9*s^4 - 192*
                MZ^6*(3*s + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 4*MZ^4*
                (11*s^2 + 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(36*s^3 - 
                 48*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)^2*(27*s^(5/2) - 16*MZ^4*
                (-7*Sqrt[s] + 24*Sqrt[-4*MZ^2 + s]) + 12*MZ^2*(3*s^(3/2) + 
                 16*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) - 2*MW^2*(MZ^2 - s)*
              (99*s^(5/2) - 24*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(31*Sqrt[s] + 
                 33*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-79*s^(3/2) + 
                 90*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 2304*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           4032*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 288*MZ^8*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 720*MZ^6*s^3*
            Cos[4*\[Theta]] + 126*MW^4*s^4*Cos[4*\[Theta]] - 
           468*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 594*MZ^4*s^4*Cos[4*\[Theta]] + 
           36*MW^2*s^5*Cos[4*\[Theta]] + 180*MZ^2*s^5*Cos[4*\[Theta]] - 
           18*s^6*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 960*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 192*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] - 
           288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 144*MZ^8*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 360*MZ^6*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]] - 162*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
           297*MZ^4*s^4*Cos[5*\[Theta]] + 18*MW^2*s^5*Cos[5*\[Theta]] - 
           90*MZ^2*s^5*Cos[5*\[Theta]] + 9*s^6*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpqMi*cWWW, 0}, {cpq3i*cWWW, 0}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 0}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, -1/36*(GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*s^(3/2)*(-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 
              3*s^2) - MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
              MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*(
                -MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
             Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
        (2^(1/4)*Sqrt[3]*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (GF*MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 55552*MW^4*MZ^8*s + 
         3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 3232*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 1764*MW^4*MZ^2*s^4 - 
         576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 23040*MW^4*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) + 
           MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         768*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] + 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 16*MZ^4*s^5*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]]))/(2592*Sqrt[6]*Lambda^2*MZ^2*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/162*(GF*MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-384*MW^2*MZ^10 + 
          384*MZ^12 + 928*MW^2*MZ^8*s - 928*MZ^10*s + 3224*MW^2*MZ^6*s^2 + 
          808*MZ^8*s^2 - 2852*MW^2*MZ^4*s^3 - 388*MZ^6*s^3 + 
          702*MW^2*MZ^2*s^4 + 144*MZ^4*s^4 - 52*MW^2*s^5 - 20*MZ^2*s^5 + 
          5760*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2880*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] - 7200*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          3600*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1224*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 612*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          360*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 180*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] - 144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          12*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 2*s^(7/2)*
                Sqrt[-4*MZ^2 + s] + 8*MZ^6*(-16*s + Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) - 4*MZ^4*(4*s^2 + 7*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*
                (20*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
            MW^2*(128*MZ^10 + 22*s^5 - 5*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              8*MZ^8*(536*s + 15*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^6*(496*s^2 + 27*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(-144*s^3 + 5*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              3*MZ^2*(-35*s^4 + 4*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
              MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 
                2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(-128*MZ^10 + 146*s^5 + 
              64*MZ^8*(s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(113*s^2 + 
                144*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(-337*s^3 + 
                180*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(-1159*s^4 + 
                288*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          6912*MW^2*MZ^8*s*Cos[3*\[Theta]] + 7584*MW^2*MZ^6*s^2*
           Cos[3*\[Theta]] + 192*MZ^8*s^2*Cos[3*\[Theta]] - 
          3024*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 432*MZ^6*s^3*Cos[3*\[Theta]] - 
          450*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 288*MZ^4*s^4*Cos[3*\[Theta]] + 
          156*MW^2*s^5*Cos[3*\[Theta]] - 48*MZ^2*s^5*Cos[3*\[Theta]] + 
          96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          32*MW^2*MZ^8*s*Cos[4*\[Theta]] - 32*MZ^10*s*Cos[4*\[Theta]] - 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 56*MZ^8*s^2*Cos[4*\[Theta]] + 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 12*MZ^6*s^3*Cos[4*\[Theta]] + 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 16*MZ^4*s^4*Cos[4*\[Theta]] - 
          76*MW^2*s^5*Cos[4*\[Theta]] + 4*MZ^2*s^5*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          108*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          324*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 1296*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 810*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          108*MW^2*s^5*Cos[5*\[Theta]] - 72*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 24*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 54*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
          135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 18*MW^2*s^5*Cos[6*\[Theta]]))/
        (Sqrt[6]*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/648*(GF*MW^2*s*(1536*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 
          1536*MZ^14 - 55552*MW^4*MZ^8*s + 7424*MW^2*MZ^10*s - 3712*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 6464*MW^2*MZ^8*s^2 + 3232*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 3104*MW^2*MZ^6*s^3 - 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
          206*MW^4*s^5 + 160*MW^2*MZ^2*s^5 - 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 23040*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 28800*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4896*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          1440*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
            2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + 
                s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
              6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) - 
            128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 
                108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1536*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 768*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3456*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 2304*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          192*MZ^4*s^5*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1920*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2784*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1104*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] + 256*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          128*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          448*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 224*MZ^10*s^2*Cos[4*\[Theta]] + 
          2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[4*\[Theta]] - 48*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 64*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 2592*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 576*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/648*(GF*MW^2*s*(1536*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 
          1536*MZ^14 - 55552*MW^4*MZ^8*s + 7424*MW^2*MZ^10*s - 3712*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 6464*MW^2*MZ^8*s^2 + 3232*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 3104*MW^2*MZ^6*s^3 - 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
          206*MW^4*s^5 + 160*MW^2*MZ^2*s^5 - 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 23040*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 28800*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4896*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          1440*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
            2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + 
                s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
              6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) - 
            128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 
                108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1536*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 768*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3456*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 2304*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          192*MZ^4*s^5*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1920*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2784*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1104*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] + 256*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          128*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          448*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 224*MZ^10*s^2*Cos[4*\[Theta]] + 
          2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[4*\[Theta]] - 48*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 64*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 2592*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 576*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, (GF*MW^2*s*(1536*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 1536*MZ^14 - 
         55552*MW^4*MZ^8*s + 7424*MW^2*MZ^10*s - 3712*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 6464*MW^2*MZ^8*s^2 + 3232*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 3104*MW^2*MZ^6*s^3 - 1552*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
         206*MW^4*s^5 + 160*MW^2*MZ^2*s^5 - 80*MZ^4*s^5 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 23040*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         28800*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 4896*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 1440*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) - 
           128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1536*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] + 768*MZ^10*s^2*Cos[3*\[Theta]] + 
         12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3456*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 2304*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] + 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         192*MZ^4*s^5*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1920*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2784*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1104*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[4*\[Theta]] + 256*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
         128*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 224*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 48*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 64*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 2592*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 576*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
         3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
       (648*Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (GF*MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 272*MW^2*MZ^6*s - 
         272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 - 
         62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 
             5*MZ^2*s^3 + s^4) + MW^2*(128*MZ^8 - 4*s^4 + 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (108*Sqrt[6]*Lambda^2*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (GF*MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
         55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
         206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
           MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(76*s^3 + 23*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(2560*MZ^10 - 135*s^5 - 256*MZ^8*(-59*s + 126*
                Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 288*MZ^6*(71*s^2 + 56*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(49*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(43*s^4 + 288*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*
          Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 
         3072*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 
         6912*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 
         8064*MW^2*MZ^4*s^4*Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
         512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
         1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 4128*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(648*Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, -1/8*(GF*MW^4*(4*MZ^2 - s)*s^2*
         (3*MZ^2 - 2*s + 12*MZ^2*Cos[\[Theta]] + (MZ^2 + 2*s)*
           Cos[2*\[Theta]]))/(Sqrt[6]*Lambda^4*(MZ^3 - MZ*s)^2)}, 
     {cpDC*cWWW, -1/144*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*s^(3/2)*(4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 
              3*s^2) + MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          3*(96*MW^2*MZ^4*Sqrt[s] - 44*MW^2*MZ^2*s^(3/2) + 5*MW^2*s^(5/2) + 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] - 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) + 
              MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[2*\[Theta]] + 4*(MZ^2*(MZ^2 - s)*s*Sqrt[
                -4*MZ^2 + s] + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[3*\[Theta]] + 36*MW^2*MZ^2*s^(3/2)*
             Cos[4*\[Theta]] - 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
        (2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^(3/2)*
        (4*MZ^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
           MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         3*(-32*MZ^6*Sqrt[s] + 20*MZ^4*s^(3/2) - 11*MZ^2*s^(5/2) + 
           2*s^(7/2) + 48*MZ^6*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*
            Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
           4*MZ^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] + 
             4*MZ^4*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 2*MZ^2*s*
              (3*Sqrt[s] + Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
           4*MZ^2*Sqrt[s]*(12*MZ^4 - 6*s^2 - s^(3/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^2*(21*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]))*Cos[3*\[Theta]] + 
           4*MZ^4*s^(3/2)*Cos[4*\[Theta]] + 7*MZ^2*s^(5/2)*Cos[4*\[Theta]] - 
           2*s^(7/2)*Cos[4*\[Theta]])))/(36*2^(3/4)*Sqrt[3]*Lambda^4*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
          Cos[2*\[Theta]]))}, {c3pl1*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 3*s^2) - 
           MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
           48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
           56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
           8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
           4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
             MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*
              (-MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
            Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
       (36*2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl2*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 3*s^2) - 
           MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
           48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
           56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
           8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
           4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
             MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*
              (-MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
            Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
       (36*2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cll1221*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
         (-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 3*s^2) - 
            MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
              MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*(
                -MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
             Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
        (2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (6*MZ^2 - 3*s + (4*MZ^2 - 3*s)*Cos[\[Theta]] + 
         3*(2*MZ^2 + s)*Cos[\[Theta]]^2 + 3*s*Cos[\[Theta]]^3))/
       (3*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2))}, 
     {cpq3i*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*s^(3/2)*(-4*((MZ^2 - s)*(9*s^(5/2) + 4*MZ^4*(9*Sqrt[s] + 
                16*Sqrt[-4*MZ^2 + s]) - 3*MZ^2*(15*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])) - MW^2*(3*s^2*(6*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(135*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) - MZ^2*(207*s^(3/2) + 
                19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          3*(-96*MW^2*MZ^4*Sqrt[s] - 32*MZ^6*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) + 
            44*MZ^4*s^(3/2) - 5*MW^2*s^(5/2) - 13*MZ^2*s^(5/2) + s^(7/2) - 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 192*MZ^6*Sqrt[-4*MZ^2 + s] + 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 224*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(-(MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*
                  (7*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + 
                   Sqrt[-4*MZ^2 + s]))) + (MZ^2 - s)*(s^(5/2) + 
                8*MZ^4*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + MZ^2*(-6*s^(3/2) + 
                  8*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            4*Sqrt[s]*(MW^2*(-12*MZ^4 + 6*s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s] - 
                MZ^2*(21*s + Sqrt[s]*Sqrt[-4*MZ^2 + s])) - (MZ^2 - s)*(
                12*MZ^4 + 3*s^2 - MZ^2*(15*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s])))*
             Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*Cos[4*\[Theta]] + 
            12*MZ^4*s^(3/2)*Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*
             Cos[4*\[Theta]] - 15*MZ^2*s^(5/2)*Cos[4*\[Theta]] + 
            3*s^(7/2)*Cos[4*\[Theta]])))/(2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*
         (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, (48*MW^6*MZ^10*s + 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 - 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 + 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 - 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 + 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 - 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] - 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) - 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] + 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] - 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 + 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 - 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] - 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] + 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] - 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 - 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 + MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(5184*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(384*MW^2*MZ^10 + 384*MZ^12 - 
         928*MW^2*MZ^8*s - 928*MZ^10*s - 3224*MW^2*MZ^6*s^2 + 808*MZ^8*s^2 + 
         2852*MW^2*MZ^4*s^3 - 388*MZ^6*s^3 - 702*MW^2*MZ^2*s^4 + 
         144*MZ^4*s^4 + 52*MW^2*s^5 - 20*MZ^2*s^5 - 5760*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2880*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         7200*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 3600*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 1224*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         612*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 180*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 72*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 12*(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 
             2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(-16*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(4*s^2 + 7*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(20*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 + 22*s^5 - 
             5*s^(9/2)*Sqrt[-4*MZ^2 + s] - 8*MZ^8*(536*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^6*(496*s^2 + 27*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(-144*s^3 + 5*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(-35*s^4 + 4*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(128*MZ^10 - 146*s^5 - 
             64*MZ^8*(s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(113*s^2 + 144*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-337*s^3 + 180*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(1159*s^4 - 288*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 6912*MW^2*MZ^8*s*Cos[3*\[Theta]] - 
         7584*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 192*MZ^8*s^2*Cos[3*\[Theta]] + 
         3024*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 432*MZ^6*s^3*Cos[3*\[Theta]] + 
         450*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 288*MZ^4*s^4*Cos[3*\[Theta]] - 
         156*MW^2*s^5*Cos[3*\[Theta]] - 48*MZ^2*s^5*Cos[3*\[Theta]] - 
         96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         32*MW^2*MZ^8*s*Cos[4*\[Theta]] - 32*MZ^10*s*Cos[4*\[Theta]] + 
         1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 56*MZ^8*s^2*Cos[4*\[Theta]] - 
         372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 12*MZ^6*s^3*Cos[4*\[Theta]] - 
         322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 16*MZ^4*s^4*Cos[4*\[Theta]] + 
         76*MW^2*s^5*Cos[4*\[Theta]] + 4*MZ^2*s^5*Cos[4*\[Theta]] - 
         288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         108*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         324*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 1296*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] + 810*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
         108*MW^2*s^5*Cos[5*\[Theta]] + 72*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 24*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 54*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] + 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
         135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 18*MW^2*s^5*Cos[6*\[Theta]]))/
       (5184*Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/20736*(MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 
          55552*MW^4*MZ^8*s + 3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 
          3232*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 
              4*MZ^2*s^2 + s^3) + MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[
                -4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
              6*MZ^2*s^2 + s^3) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 768*MZ^10*s^2*
           Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          1728*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*
           Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
          1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
          2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          48*MZ^8*s^3*Cos[4*\[Theta]] - 1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          64*MZ^6*s^4*Cos[4*\[Theta]] + 286*MW^4*s^5*Cos[4*\[Theta]] - 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpDC, -1/20736*(MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 
          55552*MW^4*MZ^8*s + 3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 
          3232*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 
              4*MZ^2*s^2 + s^3) + MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[
                -4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
              6*MZ^2*s^2 + s^3) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 768*MZ^10*s^2*
           Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          1728*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*
           Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
          1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
          2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          48*MZ^8*s^3*Cos[4*\[Theta]] - 1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          64*MZ^6*s^4*Cos[4*\[Theta]] + 286*MW^4*s^5*Cos[4*\[Theta]] - 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpDC, (MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 
         55552*MW^4*MZ^8*s + 3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 
         3232*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 
             4*MZ^2*s^2 + s^3) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) + 
           MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         768*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] + 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 16*MZ^4*s^5*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]]))/(20736*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*s*(-192*MW^2*MZ^8 - 192*MZ^10 + 272*MW^2*MZ^6*s + 
         272*MZ^8*s - 132*MW^2*MZ^4*s^2 - 132*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 + 
         62*MZ^4*s^3 - 10*MW^2*s^4 - 10*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 6*(4*MZ^2*(32*MZ^8 - 32*MZ^6*s - 4*MZ^4*s^2 + 
             5*MZ^2*s^3 - s^4) + MW^2*(128*MZ^8 - 4*s^4 + 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(MZ^2*(8*MZ^8 + 4*MZ^6*s - 18*MZ^4*s^2 + 7*MZ^2*s^3 - s^4) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 96*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] + 120*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] - 24*MZ^2*s^4*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] + 16*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 12*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] - 6*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] + 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (864*Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, (MW^2*s*(1536*MW^4*MZ^10 - 4608*MW^2*MZ^12 - 6144*MZ^14 - 
         55552*MW^4*MZ^8*s + 26112*MW^2*MZ^10*s + 14848*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 37632*MW^2*MZ^8*s^2 - 12928*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 19776*MW^2*MZ^6*s^3 + 6208*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 3492*MW^2*MZ^4*s^4 - 2304*MZ^6*s^4 - 
         206*MW^4*s^5 - 246*MW^2*MZ^2*s^5 + 320*MZ^4*s^5 + 90*MW^2*s^6 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 36864*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 50688*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 16128*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2160*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(-4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
           MW^2*MZ^2*(MZ^2 - s)*(384*MZ^8 + 24*s^4 + 5*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(42*s + 25*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(57*s^2 + 8*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(96*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
           3*MW^2*(MZ^2 - s)*(512*MZ^10 - 45*s^5 - 256*MZ^8*(-19*s + 24*
                Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(63*s^2 + 40*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 256*MZ^4*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(-7*s^4 + 96*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*
          Cos[3*\[Theta]] + 35712*MW^2*MZ^8*s^2*Cos[3*\[Theta]] - 
         3072*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] - 31104*MW^2*MZ^6*s^3*Cos[3*\[Theta]] + 
         6912*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 
         10368*MW^2*MZ^4*s^4*Cos[3*\[Theta]] - 4608*MZ^6*s^4*
          Cos[3*\[Theta]] - 624*MW^4*s^5*Cos[3*\[Theta]] - 
         1152*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 768*MZ^4*s^5*Cos[3*\[Theta]] - 
         768*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         768*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         4416*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1536*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         4752*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         576*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1272*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         168*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] - 768*MW^2*MZ^10*s*
          Cos[4*\[Theta]] + 512*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 1536*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] - 896*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 4032*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] + 192*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1788*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] + 256*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] + 6*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2304*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3024*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 432*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(20736*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpDC, 0}, {cpDC*cpu, 0}, {cpWB^2, 
      -1/10368*(MW^4*(MW^2 - MZ^2)*s*(1536*MZ^12 + 20480*MZ^10*s - 
          25856*MZ^8*s^2 + 10976*MZ^6*s^3 + 108*MZ^4*s^4 - 890*MZ^2*s^5 + 
          126*s^6 - 23040*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          28800*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4896*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 1440*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          576*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^2*(128*MZ^10 + 22*s^5 - 
            4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^8*(-268*s + Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) - 8*MZ^6*(-248*s^2 + 9*s^(3/2)*Sqrt[
                -4*MZ^2 + s]) + 2*MZ^4*(-72*s^3 + 31*s^(5/2)*Sqrt[
                -4*MZ^2 + s]) - MZ^2*(105*s^4 + 2*s^(7/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[\[Theta]] + (512*MZ^12 + 775*MZ^2*s^5 - 153*s^6 - 
            256*MZ^10*(-53*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
            32*MZ^8*(199*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
            128*MZ^6*(-64*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^4*(838*s^4 - 1152*s^(7/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[2*\[Theta]] - 27648*MZ^10*s*Cos[3*\[Theta]] - 
          30336*MZ^8*s^2*Cos[3*\[Theta]] + 12096*MZ^6*s^3*Cos[3*\[Theta]] + 
          1800*MZ^4*s^4*Cos[3*\[Theta]] - 624*MZ^2*s^5*Cos[3*\[Theta]] - 
          768*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          3264*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3120*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          528*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          96*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1280*MZ^10*s*Cos[4*\[Theta]] + 12032*MZ^8*s^2*Cos[4*\[Theta]] - 
          3936*MZ^6*s^3*Cos[4*\[Theta]] - 460*MZ^4*s^4*Cos[4*\[Theta]] + 
          106*MZ^2*s^5*Cos[4*\[Theta]] + 18*s^6*Cos[4*\[Theta]] - 
          1152*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          2592*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3456*MZ^8*s^2*Cos[5*\[Theta]] - 5184*MZ^6*s^3*Cos[5*\[Theta]] + 
          3240*MZ^4*s^4*Cos[5*\[Theta]] - 432*MZ^2*s^5*Cos[5*\[Theta]] + 
          192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          432*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          96*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          288*MZ^8*s^2*Cos[6*\[Theta]] + 1152*MZ^6*s^3*Cos[6*\[Theta]] - 
          486*MZ^4*s^4*Cos[6*\[Theta]] + 9*MZ^2*s^5*Cos[6*\[Theta]] + 
          9*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-384*MW^2*MZ^10 + 384*MZ^12 + 
         928*MW^2*MZ^8*s - 928*MZ^10*s + 3224*MW^2*MZ^6*s^2 + 808*MZ^8*s^2 - 
         2852*MW^2*MZ^4*s^3 - 388*MZ^6*s^3 + 702*MW^2*MZ^2*s^4 + 
         144*MZ^4*s^4 - 52*MW^2*s^5 - 20*MZ^2*s^5 + 5760*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2880*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         7200*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 3600*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 1224*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         612*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 360*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 180*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 72*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 12*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 
              2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(-16*s + Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(4*s^2 + 7*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(20*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(128*MZ^10 + 22*s^5 - 
             5*s^(9/2)*Sqrt[-4*MZ^2 + s] - 8*MZ^8*(536*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^6*(496*s^2 + 27*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(-144*s^3 + 5*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(-35*s^4 + 4*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-128*MZ^10 + 146*s^5 + 
             64*MZ^8*(s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^6*(113*s^2 + 144*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(-337*s^3 + 180*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-1159*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 6912*MW^2*MZ^8*s*Cos[3*\[Theta]] + 
         7584*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 192*MZ^8*s^2*Cos[3*\[Theta]] - 
         3024*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 432*MZ^6*s^3*Cos[3*\[Theta]] - 
         450*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 288*MZ^4*s^4*Cos[3*\[Theta]] + 
         156*MW^2*s^5*Cos[3*\[Theta]] - 48*MZ^2*s^5*Cos[3*\[Theta]] + 
         96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         32*MW^2*MZ^8*s*Cos[4*\[Theta]] - 32*MZ^10*s*Cos[4*\[Theta]] - 
         1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 56*MZ^8*s^2*Cos[4*\[Theta]] + 
         372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 12*MZ^6*s^3*Cos[4*\[Theta]] + 
         322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 16*MZ^4*s^4*Cos[4*\[Theta]] - 
         76*MW^2*s^5*Cos[4*\[Theta]] + 4*MZ^2*s^5*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         108*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         324*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 1296*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 810*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         108*MW^2*s^5*Cos[5*\[Theta]] - 72*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 24*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 54*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
         135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 18*MW^2*s^5*Cos[6*\[Theta]]))/
       (1296*Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-384*MW^2*MZ^10 + 384*MZ^12 + 
         928*MW^2*MZ^8*s - 928*MZ^10*s + 3224*MW^2*MZ^6*s^2 + 808*MZ^8*s^2 - 
         2852*MW^2*MZ^4*s^3 - 388*MZ^6*s^3 + 702*MW^2*MZ^2*s^4 + 
         144*MZ^4*s^4 - 52*MW^2*s^5 - 20*MZ^2*s^5 + 5760*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2880*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         7200*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 3600*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 1224*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         612*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 360*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 180*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 72*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 12*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 
              2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(-16*s + Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(4*s^2 + 7*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(20*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(128*MZ^10 + 22*s^5 - 
             5*s^(9/2)*Sqrt[-4*MZ^2 + s] - 8*MZ^8*(536*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^6*(496*s^2 + 27*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(-144*s^3 + 5*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(-35*s^4 + 4*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-128*MZ^10 + 146*s^5 + 
             64*MZ^8*(s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^6*(113*s^2 + 144*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(-337*s^3 + 180*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-1159*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 6912*MW^2*MZ^8*s*Cos[3*\[Theta]] + 
         7584*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 192*MZ^8*s^2*Cos[3*\[Theta]] - 
         3024*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 432*MZ^6*s^3*Cos[3*\[Theta]] - 
         450*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 288*MZ^4*s^4*Cos[3*\[Theta]] + 
         156*MW^2*s^5*Cos[3*\[Theta]] - 48*MZ^2*s^5*Cos[3*\[Theta]] + 
         96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         32*MW^2*MZ^8*s*Cos[4*\[Theta]] - 32*MZ^10*s*Cos[4*\[Theta]] - 
         1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 56*MZ^8*s^2*Cos[4*\[Theta]] + 
         372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 12*MZ^6*s^3*Cos[4*\[Theta]] + 
         322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 16*MZ^4*s^4*Cos[4*\[Theta]] - 
         76*MW^2*s^5*Cos[4*\[Theta]] + 4*MZ^2*s^5*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         108*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         324*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 1296*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 810*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         108*MW^2*s^5*Cos[5*\[Theta]] - 72*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 24*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 54*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
         135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 18*MW^2*s^5*Cos[6*\[Theta]]))/
       (1296*Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-384*MW^2*MZ^10 + 
          384*MZ^12 + 928*MW^2*MZ^8*s - 928*MZ^10*s + 3224*MW^2*MZ^6*s^2 + 
          808*MZ^8*s^2 - 2852*MW^2*MZ^4*s^3 - 388*MZ^6*s^3 + 
          702*MW^2*MZ^2*s^4 + 144*MZ^4*s^4 - 52*MW^2*s^5 - 20*MZ^2*s^5 + 
          5760*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2880*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] - 7200*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          3600*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1224*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 612*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          360*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 180*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] - 144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          12*(-(MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 2*s^(7/2)*
                Sqrt[-4*MZ^2 + s] + 8*MZ^6*(-16*s + Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) - 4*MZ^4*(4*s^2 + 7*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*
                (20*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
            MW^2*(128*MZ^10 + 22*s^5 - 5*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              8*MZ^8*(536*s + 15*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^6*(496*s^2 + 27*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(-144*s^3 + 5*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              3*MZ^2*(-35*s^4 + 4*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (16*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
              MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 
                2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(-128*MZ^10 + 146*s^5 + 
              64*MZ^8*(s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(113*s^2 + 
                144*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(-337*s^3 + 
                180*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(-1159*s^4 + 
                288*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          6912*MW^2*MZ^8*s*Cos[3*\[Theta]] + 7584*MW^2*MZ^6*s^2*
           Cos[3*\[Theta]] + 192*MZ^8*s^2*Cos[3*\[Theta]] - 
          3024*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 432*MZ^6*s^3*Cos[3*\[Theta]] - 
          450*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 288*MZ^4*s^4*Cos[3*\[Theta]] + 
          156*MW^2*s^5*Cos[3*\[Theta]] - 48*MZ^2*s^5*Cos[3*\[Theta]] + 
          96*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          96*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          168*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          408*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          42*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          390*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          66*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          42*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          12*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          32*MW^2*MZ^8*s*Cos[4*\[Theta]] - 32*MZ^10*s*Cos[4*\[Theta]] - 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 56*MZ^8*s^2*Cos[4*\[Theta]] + 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 12*MZ^6*s^3*Cos[4*\[Theta]] + 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 16*MZ^4*s^4*Cos[4*\[Theta]] - 
          76*MW^2*s^5*Cos[4*\[Theta]] + 4*MZ^2*s^5*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          108*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          324*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 1296*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 810*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          108*MW^2*s^5*Cos[5*\[Theta]] - 72*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 24*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 18*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 54*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 18*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
          135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 18*MW^2*s^5*Cos[6*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, -1/216*(MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*s*
         (192*MZ^8 - 272*MZ^6*s + 132*MZ^4*s^2 - 62*MZ^2*s^3 + 10*s^4 - 
          1440*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 360*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 54*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          36*s^(7/2)*Sqrt[-4*MZ^2 + s] + 6*(128*MZ^8 - 4*s^4 + 
            2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(-16*s + Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) - 4*MZ^4*(4*s^2 + 7*s^(3/2)*Sqrt[-4*MZ^2 + 
                 s]) + MZ^2*(20*s^3 + 3*s^(5/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[\[Theta]] + 8*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
          96*MZ^4*s^2*Cos[3*\[Theta]] - 120*MZ^2*s^3*Cos[3*\[Theta]] + 
          24*s^4*Cos[3*\[Theta]] - 48*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 156*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 39*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          16*MZ^6*s*Cos[4*\[Theta]] + 12*MZ^4*s^2*Cos[4*\[Theta]] + 
          6*MZ^2*s^3*Cos[4*\[Theta]] - 2*s^4*Cos[4*\[Theta]] - 
          72*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          126*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          36*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          12*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          21*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      -1/1296*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-384*MW^2*MZ^10 + 1536*MZ^12 + 
          928*MW^2*MZ^8*s - 4288*MZ^10*s + 3224*MW^2*MZ^6*s^2 + 
          1936*MZ^8*s^2 - 2852*MW^2*MZ^4*s^3 + 2840*MZ^6*s^3 + 
          702*MW^2*MZ^2*s^4 - 2880*MZ^4*s^4 - 52*MW^2*s^5 + 964*MZ^2*s^5 - 
          108*s^6 + 5760*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          12096*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 7200*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 16272*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          1224*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4644*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 360*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 108*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          12*(-4*MZ^2*(MZ^2 - s)*(128*MZ^8 + 5*s^4 + s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 4*MZ^6*(-50*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(110*s^2 - 24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-43*s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(128*MZ^10 + 22*s^5 - 5*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              8*MZ^8*(536*s + 15*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^6*(496*s^2 + 27*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(-144*s^3 + 5*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              3*MZ^2*(-35*s^4 + 4*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (16*(MZ^2 - s)*(32*MZ^10 - 9*s^5 - 
              4*MZ^8*(-4*s + 99*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 72*MZ^6*(-s^2 + 
                3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^4*(-152*s^3 + 81*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(68*s^4 - 9*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^2*(-128*MZ^10 + 146*s^5 + 
              64*MZ^8*(s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(113*s^2 + 
                144*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(-337*s^3 + 
                180*s^(5/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(-1159*s^4 + 
                288*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          6912*MW^2*MZ^8*s*Cos[3*\[Theta]] + 3456*MZ^10*s*Cos[3*\[Theta]] + 
          7584*MW^2*MZ^6*s^2*Cos[3*\[Theta]] - 8736*MZ^8*s^2*
           Cos[3*\[Theta]] - 3024*MW^2*MZ^4*s^3*Cos[3*\[Theta]] + 
          7344*MZ^6*s^3*Cos[3*\[Theta]] - 450*MW^2*MZ^2*s^4*Cos[3*\[Theta]] - 
          2304*MZ^4*s^4*Cos[3*\[Theta]] + 156*MW^2*s^5*Cos[3*\[Theta]] + 
          240*MZ^2*s^5*Cos[3*\[Theta]] + 96*MW^2*MZ^8*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 168*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1248*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 42*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1416*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 360*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 42*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 32*MW^2*MZ^8*s*
           Cos[4*\[Theta]] + 448*MZ^10*s*Cos[4*\[Theta]] - 
          1784*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 784*MZ^8*s^2*Cos[4*\[Theta]] + 
          372*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 744*MZ^6*s^3*Cos[4*\[Theta]] + 
          322*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 640*MZ^4*s^4*Cos[4*\[Theta]] - 
          76*MW^2*s^5*Cos[4*\[Theta]] + 268*MZ^2*s^5*Cos[4*\[Theta]] - 
          36*s^6*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 720*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 108*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 1080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 144*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] - 252*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
           Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
          1296*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 810*MW^2*MZ^2*s^4*
           Cos[5*\[Theta]] + 108*MW^2*s^5*Cos[5*\[Theta]] - 
          72*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          18*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          72*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          216*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          18*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^2*MZ^6*s^2*Cos[6*\[Theta]] - 216*MW^2*MZ^4*s^3*
           Cos[6*\[Theta]] + 135*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 
          18*MW^2*s^5*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(324*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(162*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cll1221, (-48*MW^6*MZ^10*s + 96*MW^4*MZ^12*s - 48*MW^2*MZ^14*s + 
        1736*MW^6*MZ^8*s^2 - 232*MW^4*MZ^10*s^2 + 116*MW^2*MZ^12*s^2 - 
        938*MW^6*MZ^6*s^3 + 202*MW^4*MZ^8*s^3 - 101*MW^2*MZ^10*s^3 + 
        242*MW^6*MZ^4*s^4 - 97*MW^4*MZ^6*s^4 + (97*MW^2*MZ^8*s^4)/2 - 
        (441*MW^6*MZ^2*s^5)/8 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
        (103*MW^6*s^6)/16 - 5*MW^4*MZ^2*s^6 + (5*MW^2*MZ^4*s^6)/2 + 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] - 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] + 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] - 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] - 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 + (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 + 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] + 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] + 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] - 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] - 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] - 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] + 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] - 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 + 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] - 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] + 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 - 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] + 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] + 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] - 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] + 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] - 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 + 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 - 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] + 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] - 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 + MW^4*MZ^2*s^6*Cos[4*\[Theta]] - 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 + 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] + 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] - 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 + (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 - 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] + (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 - (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(162*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpqMi, -1/216*(MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 
          272*MW^2*MZ^6*s - 272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 
          62*MW^2*MZ^2*s^3 - 62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 
          1440*MW^2*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 5*MZ^2*s^3 + s^4) + 
            MW^2*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
              128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + 
                s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
            MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 
                9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
          24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
          12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
          6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
          2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpq3i, 
      -1/5184*(MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
          55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
          206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
              4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
            MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(76*s^3 + 23*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 
              9*s^(5/2)*Sqrt[-4*MZ^2 + s] + 12*MZ^4*(4*s + 3*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 12*MZ^2*(2*s^2 + 3*s^(3/2)*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(2560*MZ^10 - 
              135*s^5 - 256*MZ^8*(-59*s + 126*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              288*MZ^6*(71*s^2 + 56*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(49*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(43*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 3072*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 6912*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 8064*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          4128*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
           Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
          432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
          27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
          9*MW^2*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(324*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cll1221, (-48*MW^6*MZ^10*s + 96*MW^4*MZ^12*s - 48*MW^2*MZ^14*s + 
        1736*MW^6*MZ^8*s^2 - 232*MW^4*MZ^10*s^2 + 116*MW^2*MZ^12*s^2 - 
        938*MW^6*MZ^6*s^3 + 202*MW^4*MZ^8*s^3 - 101*MW^2*MZ^10*s^3 + 
        242*MW^6*MZ^4*s^4 - 97*MW^4*MZ^6*s^4 + (97*MW^2*MZ^8*s^4)/2 - 
        (441*MW^6*MZ^2*s^5)/8 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
        (103*MW^6*s^6)/16 - 5*MW^4*MZ^2*s^6 + (5*MW^2*MZ^4*s^6)/2 + 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] - 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] + 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] - 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] - 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 + (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 + 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] + 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] + 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] - 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] - 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] - 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] + 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] - 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 + 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] - 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] + 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 - 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] + 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] + 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] - 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] + 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] - 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 + 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 - 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] + 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] - 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 + MW^4*MZ^2*s^6*Cos[4*\[Theta]] - 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 + 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] + 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] - 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 + (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 - 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] + (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 - (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(162*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpqMi, -1/216*(MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 
          272*MW^2*MZ^6*s - 272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 
          62*MW^2*MZ^2*s^3 - 62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 
          1440*MW^2*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 5*MZ^2*s^3 + s^4) + 
            MW^2*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
              128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + 
                s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
            MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 
                9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
          24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
          12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
          6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
          2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpq3i, 
      -1/5184*(MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
          55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
          206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
              4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
            MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(76*s^3 + 23*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 
              9*s^(5/2)*Sqrt[-4*MZ^2 + s] + 12*MZ^4*(4*s + 3*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 12*MZ^2*(2*s^2 + 3*s^(3/2)*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(2560*MZ^10 - 
              135*s^5 - 256*MZ^8*(-59*s + 126*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              288*MZ^6*(71*s^2 + 56*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(49*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(43*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 3072*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 6912*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 8064*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          4128*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
           Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
          432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
          27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
          9*MW^2*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(324*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpqMi, (MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 272*MW^2*MZ^6*s - 
         272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 - 
         62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 
             5*MZ^2*s^3 + s^4) + MW^2*(128*MZ^8 - 4*s^4 + 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (216*Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpq3i, 
      (MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
         55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
         206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
           MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(76*s^3 + 23*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(2560*MZ^10 - 135*s^5 - 256*MZ^8*(-59*s + 126*
                Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 288*MZ^6*(71*s^2 + 56*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(49*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(43*s^4 + 288*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*
          Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 
         3072*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 
         6912*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 
         8064*MW^2*MZ^4*s^4*Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
         512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
         1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 4128*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(5184*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (MW^2*MZ^2*s*(96*MZ^6 - 40*MZ^4*s + 26*MZ^2*s^2 - 5*s^3 + 
         12*(32*MZ^6 - 4*MZ^2*s^2 + s^3)*Cos[\[Theta]] + 
         4*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3)*Cos[2*\[Theta]] + 
         48*MZ^2*s^2*Cos[3*\[Theta]] - 12*s^3*Cos[3*\[Theta]] - 
         8*MZ^4*s*Cos[4*\[Theta]] - 2*MZ^2*s^2*Cos[4*\[Theta]] + 
         s^3*Cos[4*\[Theta]]))/(72*Sqrt[3]*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*s*(-192*MW^2*MZ^8 + 768*MZ^10 + 272*MW^2*MZ^6*s - 
         1088*MZ^8*s - 132*MW^2*MZ^4*s^2 + 528*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 - 
         248*MZ^4*s^3 - 10*MW^2*s^4 + 40*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 288*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 648*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         450*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 90*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         6*(-4*MZ^2*(MZ^2 - s)*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           MW^2*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
             128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(-(MZ^2*(MZ^2 - s)*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                 s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 384*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 480*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] + 96*MZ^2*s^4*Cos[3*\[Theta]] + 
         96*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         96*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         24*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         24*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 64*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 48*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 24*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 8*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         90*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         18*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (216*Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cpd*cpqMi, 0}, 
     {cpqMi*cpu, 0}, {cpq3i^2, (MW^2*s*(1536*MW^4*MZ^10 - 12288*MW^2*MZ^12 + 
         24576*MZ^14 - 55552*MW^4*MZ^8*s + 59648*MW^2*MZ^10*s - 
         69760*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 81728*MW^2*MZ^8*s^2 + 
         84256*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 42656*MW^2*MZ^6*s^3 - 
         62128*MZ^8*s^3 + 1764*MW^4*MZ^2*s^4 - 8136*MW^2*MZ^4*s^4 + 
         27540*MZ^6*s^4 - 206*MW^4*s^5 - 332*MW^2*MZ^2*s^5 - 4286*MZ^4*s^5 + 
         180*MW^2*s^6 - 288*MZ^2*s^6 + 90*s^7 - 23040*MW^4*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 96768*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         18432*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 130176*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         59904*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 37152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         70272*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2880*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         34560*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         5760*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*((MZ^3 - MZ*s)^2*(2048*MZ^8 - 256*MZ^4*s^2 + 9*s^4 - 
             128*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 4*MZ^2*(7*s^3 + 8*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) - 8*MW^2*MZ^2*(MZ^2 - s)*
            (128*MZ^8 + 5*s^4 + 2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
             4*MZ^6*(50*s + 33*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             10*MZ^4*(11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(43*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         ((MZ^2 - s)^2*(8192*MZ^10 + 234*MZ^2*s^4 - 135*s^5 + 
             1536*MZ^8*(17*s + 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(217*s^2 + 192*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^4*(79*s^3 + 72*s^(5/2)*Sqrt[-4*MZ^2 + s])) - 
           2*MW^2*(MZ^2 - s)*(2048*MZ^10 - 135*s^5 - 256*MZ^8*
              (-58*s + 99*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 288*MZ^6*
              (67*s^2 + 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^4*(91*s^3 + 81*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(11*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 27648*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 69888*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] + 8832*MZ^10*s^2*Cos[3*\[Theta]] + 
         12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 58752*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 17280*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 18432*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] + 7416*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] - 1920*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         1680*MZ^4*s^5*Cos[3*\[Theta]] - 648*MZ^2*s^6*Cos[3*\[Theta]] - 
         1536*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6144*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         10752*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12288*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         4608*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         3648*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1536*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] - 1280*MW^2*MZ^10*s*
          Cos[4*\[Theta]] - 5504*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 3520*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 13664*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 8160*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 11280*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 3448*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] + 3404*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 20*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         50*MZ^4*s^5*Cos[4*\[Theta]] + 108*MW^2*s^6*Cos[4*\[Theta]] - 
         288*MZ^2*s^6*Cos[4*\[Theta]] + 54*s^7*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         5760*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         4608*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         10368*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         8640*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         6912*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2016*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1152*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] + 3456*MZ^10*s^2*
          Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] - 
         8640*MZ^8*s^3*Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
         7128*MZ^6*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] - 
         2160*MZ^4*s^5*Cos[5*\[Theta]] + 216*MZ^2*s^6*Cos[5*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         1536*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         576*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         192*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[6*\[Theta]] - 288*MZ^10*s^2*Cos[6*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[6*\[Theta]] + 576*MZ^8*s^3*Cos[6*\[Theta]] - 
         162*MW^4*MZ^2*s^4*Cos[6*\[Theta]] - 108*MW^2*MZ^4*s^4*
          Cos[6*\[Theta]] - 234*MZ^6*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         117*MZ^4*s^5*Cos[6*\[Theta]] - 18*MW^2*s^6*Cos[6*\[Theta]] + 
         72*MZ^2*s^6*Cos[6*\[Theta]] - 9*s^7*Cos[6*\[Theta]]))/
       (10368*Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}}


==> anc/Diboson_Rmat/udbar_wpz/aitildeSM.dat <==
aiTildeSM = {(GF^2*MW*Sqrt[s]*((-4*MW^2*(-1 + Cos[\[Theta]])*
         ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
         ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
            MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s)) + 
          2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2))/
        (MZ^2*(MW^2 - s)^2) + (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
         Cos[\[Theta]/2]^2*(1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
          ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
           (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
             Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + s)*
              Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
        (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
       (MW^2*(1 + Cos[\[Theta]])*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
       (8*MW^2*s*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
          3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
            MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
        (MZ^2*(-MW^2 + s)) - (2*MW^2*(-1 + Cos[\[Theta]])*
         ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
         (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
          3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
        (MZ^2*(MW^2 - s)^2) + (MW^2*Cos[\[Theta]/2]^2*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(-16*(MW^2 - MZ^2)*(MW^2 - s)*
           s*Cos[\[Theta]] + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - s^2 + MW^2*(6*MZ^2 + 8*s) + 
            (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*Cos[2*\[Theta]])))/
        (MW^2 - s)^2)*Sin[\[Theta]])/(162*Sqrt[2]*
      (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^2*(MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 - 
       MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^
         2 - MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 + 
       8*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)^2*
        Sin[\[Theta]]^2 - 2*MW^2*MZ^2*
        (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2 + 
       2*(MW^2 - s)^2*s^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
        Csc[\[Theta]/2]^4*Sin[\[Theta]]^6))/(324*MZ^2*(MW^2 - s)^2*
      (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
    (GF^2*MW^2*s*((-4*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2))/
        (MZ^2*(-MW^2 + s)) + ((-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 + 
       (2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(-1 + Cos[\[Theta]])*
         (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
           (-MW^2 + s) + ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])))*Sin[\[Theta]]^2)/
        (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
       (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
           (-MW^2 + s) + ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
        (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
       ((MW^4 - MZ^4 - MW^2*s + MZ^2*s - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(-2*MW^8 + 2*MW^6*MZ^2 + 
          2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 4*MW^6*s - 6*MW^4*MZ^2*s + 2*MZ^6*s + 
          3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 
          4*MW^2*MZ^2*s^2 - 2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*
           (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] - 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
         Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(MZ^2*(MW^2 - s))))/
     (162*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW*Sqrt[s]*((2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
         (-1 + Cos[\[Theta]])^2*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
          ((-4*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
           (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
             Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + s)*
              Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
        (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
       (MW^2*(-1 + Cos[\[Theta]])*
         (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
       (2*MW^2*(1 + Cos[\[Theta]])*(-((MW^2 + MZ^2 - s)*
            (2*MW^4 - 2*MW^2*(MZ^2 + s) + MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s))) + 2*(MW^2 - s)*
           (MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
         (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
          3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
          6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
          2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
              s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
           Cos[2*\[Theta]]))/(MZ^2*(MW^2 - s)^2) - 
       (MW^2*(1 + Cos[\[Theta]])*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 
          2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
          6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
          2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
              s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
           Cos[2*\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
        (MZ^2*(MW^2 - s)^2) - (2*MW^2*s*(-1 + Cos[\[Theta]])^2*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
        (MZ^2*(-MW^2 + s)) - (MW^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(-16*(MW^2 - MZ^2)*(MW^2 - s)*
           s*Cos[\[Theta]] + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - s^2 + MW^2*(6*MZ^2 + 8*s) + 
            (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*Cos[2*\[Theta]]))*
         Sin[\[Theta]/2]^2)/(MW^2 - s)^2)*Sin[\[Theta]])/
     (162*Sqrt[2]*(MW^2 + MZ^2 - s - 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
      (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2), 0, 
    (GF^2*MW^2*(16*(MW^2 - s)^2*s^2*(-1 + Cos[\[Theta]])^3*
        (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2 + 
       MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 - 
       2*MZ^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
       MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^
         2 + MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 + 
       8*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)^2*
        Sin[\[Theta]]^2 + 2*MW^2*MZ^2*
        (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2 - 
       4*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
          3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
          6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
          2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
              s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
           Cos[2*\[Theta]])^2*Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*
        (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*
        Sin[\[Theta]]^6))/(324*Sqrt[3]*MZ^2*(MW^2 - s)^2*
      (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/udbar_wpz/bitildeEFT.dat <==
biTildeEFTtab = 
   {{{cWWW, -1/18*(GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
         s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          Sqrt[s]*(-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
            MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(
                -3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 3*s^2*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(3/4)*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, -1/648*(GF*MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
             (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(-125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
            1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 
                13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 
                  6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                  2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/648*(GF*MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 - 3*s^(5/2)*Sqrt[
                -4*MZ^2 + s] - 4*MZ^4*(17*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              3*MZ^2*(7*s^2 + 18*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(9*s^(11/2) - 1536*MZ^10*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
              128*MZ^8*(236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) - 
              16*MZ^4*(431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 
            64768*MW^2*MZ^8*s - 7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 + 10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 
            560*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 54*MW^2*s^5 + 
            8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3840*MZ^10*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            6336*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 5712*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 240*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(8*s + 9*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])) + MW^2*(896*MZ^10 + 9*s^5 + 
                32*MZ^8*(241*s + 21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
                96*MZ^6*(37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                8*MZ^4*(23*s^3 + 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                16*MZ^2*(s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(64*MZ^4*(MZ^2 - s)*(
                s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(-Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^2*(27*s^(7/2) - 64*MZ^6*
                 (17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-17*s^(3/2) + 
                  30*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(89*s^(5/2) + 
                  60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
            576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
            9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (GF*MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
            (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + 
                  s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (162*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (GF*MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
            (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + 
                  s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (162*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/162*(GF*MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
             (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
             (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*
                 Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) + 72*s^4*Sqrt[
                -4*MZ^2 + s] - 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
            768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (GF*MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 
             21*MZ^2*s^2 - s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + 
             MW^2*(-64*MZ^6 - 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 
                 24*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
             MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, -1/162*(GF*MW^2*s*
         (2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
              96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(
                -20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(4*s^(5/2) + 
                9*s^2*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
             (45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(-5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) - 320*MZ^6*(4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) + 48*MZ^4*(19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(-125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
                4*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 
                9*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 
                  27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                   s] + MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(-3*s^2*
                 (33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*(-16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 108*s*
                   Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 2304*MW^4*MZ^6*s*
             Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*Cos[4*\[Theta]] + 
            864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 2016*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 126*MW^4*s^4*
             Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
            18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
            216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Lambda^2*MZ*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, (GF*MW^4*s^(5/2)*(-4*MZ^2 + s)*
        Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*(MZ^2 - s)^2)}, 
     {cpDC*cWWW, -1/144*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
            MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(
                -3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 3*s^2*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        ((27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-3*Sqrt[s] + 
             7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
             4*s*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         2*(-3*s^(5/2) + 6*s^2*Sqrt[-4*MZ^2 + s] + 
           8*MZ^4*(21*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
           2*MZ^2*(15*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         Sqrt[s]*(816*MZ^4 + 54*s^2 + 4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           4*MZ^2*(105*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           3*(16*MZ^4 - 32*MZ^2*s + 7*s^2)*Cos[3*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(36*2^(1/4)*Lambda^4*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl1*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         Sqrt[s]*(-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
           MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^2*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 7*s*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl2*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         Sqrt[s]*(-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
           MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             3*s^2*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 7*s*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cll1221*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*s^(3/2)*(384*MW^2*MZ^6 + 
          528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 42*MW^2*s^3 - 
          4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + Sqrt[s]*
           (-16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
            MW^2*(27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(
                -3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(3*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(8*MZ^4*(33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 3*s^2*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^3*s^2*Sqrt[-4*MZ^2 + s]*(-s + 4*(7*MZ^2 - s)*Cos[\[Theta]] + 
         (4*MZ^2 - 3*s)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpq3i*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 - 384*MZ^8 + 528*MW^2*MZ^4*s + 
          528*MZ^6*s - 324*MW^2*MZ^2*s^2 - 84*MZ^4*s^2 + 42*MW^2*s^3 - 
          78*MZ^2*s^3 + 18*s^4 - 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          16*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 16*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          (-(Sqrt[s]*(-MZ^2 + s)*(3*s^(5/2) - 16*MZ^4*(-9*Sqrt[s] + 
                 28*Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(-3*s^(3/2) + 
                 4*s*Sqrt[-4*MZ^2 + s]))) + MW^2*(27*s^3 + 16*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^4*(-3*s + 7*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^2*(3*s^2 + 4*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          2*(Sqrt[s]*(-MZ^2 + s)*(9*s^(5/2) - 8*MZ^4*(-9*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) + 6*MZ^2*(-9*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])) - MW^2*(8*MZ^4*(33*s + Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(39*s^2 + 7*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 2*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 
          48*MZ^6*s*Cos[3*\[Theta]] - 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
          48*MZ^4*s^2*Cos[3*\[Theta]] + 21*MW^2*s^3*Cos[3*\[Theta]] - 
          3*MZ^2*s^3*Cos[3*\[Theta]] + 3*s^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*
         (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, -1/20736*(MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
             (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
             (2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 45*s*
                 Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[
                -4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 1536*MW^2*MZ^10 - 
            768*MZ^12 + 11008*MW^4*MZ^6*s + 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 + 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 - 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) - 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 - 
             3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(17*s + 42*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(7*s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-9*s^(11/2) + 
             1536*MZ^10*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             128*MZ^8*(236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^6*(881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         Sqrt[s]*(15360*MW^2*MZ^10 - 3072*MZ^12 + 64768*MW^2*MZ^8*s + 
           7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           10928*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 560*MW^2*MZ^2*s^4 - 
           128*MZ^4*s^4 - 54*MW^2*s^5 + 8448*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3840*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
           13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 6336*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 5712*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 528*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 240*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 4*MZ^4*(8*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(896*MZ^10 + 9*s^5 + 32*MZ^8*(241*s + 21*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(37*s^2 + 9*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(23*s^3 + 18*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(-64*MZ^4*(MZ^2 - s)*(s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s] + MZ^2*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(27*s^(7/2) - 64*MZ^6*(17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 
               16*MZ^4*(-17*s^(3/2) + 30*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*
                (89*s^(5/2) + 60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
           576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
           9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (10368*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(-125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 237*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
           1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 13*s^4 + 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpDC, (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(-125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 237*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
           1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 13*s^4 + 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpDC, -1/2592*
       (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
              384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(
                136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(
                481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 
            1312*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 32*MZ^4*s^4 + 2304*MW^4*MZ^6*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 
             21*MZ^2*s^2 + s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 - 96*MZ^8 + 128*MW^2*MZ^4*s + 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 + 4*MW^2*s^3 + 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
             MW^2*(-64*MZ^6 - 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 
                 24*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) + 
             MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(108*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, -1/2592*
       (MW^2*s*(-2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(
                -20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(4*s^(5/2) + 
                9*s^2*Sqrt[-4*MZ^2 + s])) + 3*MW^2*(MZ^2 - s)*
             (-15*s^(9/2) - 4*s^4*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-3*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(s^(3/2) + 20*s*
                 Sqrt[-4*MZ^2 + s]) - 64*MZ^4*(3*s^(5/2) + 7*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(13*s^(7/2) + 8*s^3*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) + 72*s^4*Sqrt[
                -4*MZ^2 + s] - 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 6912*MW^2*MZ^10 + 
            3072*MZ^12 + 11008*MW^4*MZ^6*s + 10752*MW^2*MZ^8*s - 
            7168*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 3552*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 888*MW^2*MZ^4*s^3 - 
            1280*MZ^6*s^3 - 230*MW^4*s^4 + 690*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 
            90*MW^2*s^5 + 2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            3456*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 5664*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 2664*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            432*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 504*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            288*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] - 48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
                4*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              3*MW^2*(MZ^2 - s)*(64*MZ^8 + 8*MZ^4*s^2 - 3*s^4 - 2*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^6*(7*s + 5*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 16*MZ^2*(s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                   s] + MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
              3*MW^2*(MZ^2 - s)*(-33*s^(5/2) - 8*s^2*Sqrt[-4*MZ^2 + s] + 
                32*MZ^4*(-5*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*
                 (25*s^(3/2) + 24*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) + 
                144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*(22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
             Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] + 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            360*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            216*MW^2*MZ^4*s^3*Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpDC, 0}, {cpDC*cpu, 0}, {cpWB^2, 
      (MW^4*(MW^2 - MZ^2)*s^(3/2)*(-768*MZ^10 + 15616*MZ^8*s - 
         9952*MZ^6*s^2 + 1256*MZ^4*s^3 + 274*MZ^2*s^4 - 54*s^5 + 
         1920*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3168*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 1368*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         120*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2*(MZ^2 - s)*
          (384*MZ^8 - 9*s^4 - 64*MZ^6*(67*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           96*MZ^4*(13*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
           8*MZ^2*(s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] - 
         8*(64*MZ^10 - 9*s^5 - 16*MZ^8*(107*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + 24*MZ^6*(43*s^2 + 8*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
           4*MZ^4*(61*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(59*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         1664*MZ^8*s*Cos[3*\[Theta]] - 1872*MZ^6*s^2*Cos[3*\[Theta]] + 
         264*MZ^4*s^3*Cos[3*\[Theta]] - 83*MZ^2*s^4*Cos[3*\[Theta]] + 
         27*s^5*Cos[3*\[Theta]] + 768*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 576*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 288*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 96*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 1152*MZ^8*s*Cos[4*\[Theta]] + 
         288*MZ^6*s^2*Cos[4*\[Theta]] - 648*MZ^4*s^3*Cos[4*\[Theta]] + 
         198*MZ^2*s^4*Cos[4*\[Theta]] - 18*s^5*Cos[4*\[Theta]] + 
         96*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         120*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         24*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MZ^6*s^2*Cos[5*\[Theta]] - 216*MZ^4*s^3*Cos[5*\[Theta]] + 
         81*MZ^2*s^4*Cos[5*\[Theta]] - 9*s^5*Cos[5*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ^3*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 - 
             3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(17*s + 42*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(7*s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(9*s^(11/2) - 1536*MZ^10*
              (-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 128*MZ^8*(236*s^(3/2) + 75*s*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(881*s^(5/2) + 459*s^2*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(431*s^(7/2) + 237*s^3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(89*s^(9/2) + 60*s^4*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 64768*MW^2*MZ^8*s - 
           7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 5248*MZ^8*s^2 + 
           10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 560*MW^2*MZ^2*s^4 + 
           128*MZ^4*s^4 - 54*MW^2*s^5 + 8448*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3840*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
           13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 6336*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 5712*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 528*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 240*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 4*MZ^4*(8*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(896*MZ^10 + 9*s^5 + 32*MZ^8*(241*s + 21*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(37*s^2 + 9*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(23*s^3 + 18*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(64*MZ^4*(MZ^2 - s)*(s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s] + MZ^2*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(27*s^(7/2) - 64*MZ^6*(17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 
               16*MZ^4*(-17*s^(3/2) + 30*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*
                (89*s^(5/2) + 60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
           576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
           9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (-2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 - 
             3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(17*s + 42*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 3*MZ^2*(7*s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(9*s^(11/2) - 1536*MZ^10*
              (-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 128*MZ^8*(236*s^(3/2) + 75*s*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(881*s^(5/2) + 459*s^2*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(431*s^(7/2) + 237*s^3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(89*s^(9/2) + 60*s^4*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 64768*MW^2*MZ^8*s - 
           7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 5248*MZ^8*s^2 + 
           10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 560*MW^2*MZ^2*s^4 + 
           128*MZ^4*s^4 - 54*MW^2*s^5 + 8448*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3840*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
           13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 6336*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 5712*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 528*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 240*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 4*MZ^4*(8*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(896*MZ^10 + 9*s^5 + 32*MZ^8*(241*s + 21*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(37*s^2 + 9*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(23*s^3 + 18*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(64*MZ^4*(MZ^2 - s)*(s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s] + MZ^2*(-Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(27*s^(7/2) - 64*MZ^6*(17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 
               16*MZ^4*(-17*s^(3/2) + 30*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*
                (89*s^(5/2) + 60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
            Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
           576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
           9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, -1/2592*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 - 3*s^(5/2)*Sqrt[
                -4*MZ^2 + s] - 4*MZ^4*(17*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              3*MZ^2*(7*s^2 + 18*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(9*s^(11/2) - 1536*MZ^10*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
              128*MZ^8*(236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) - 
              16*MZ^4*(431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 
            64768*MW^2*MZ^8*s - 7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 + 10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 
            560*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 54*MW^2*s^5 + 
            8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 3840*MZ^10*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            6336*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 5712*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 240*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(8*s + 9*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])) + MW^2*(896*MZ^10 + 9*s^5 + 
                32*MZ^8*(241*s + 21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
                96*MZ^6*(37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                8*MZ^4*(23*s^3 + 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                16*MZ^2*(s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(64*MZ^4*(MZ^2 - s)*(
                s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(-Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^2*(27*s^(7/2) - 64*MZ^6*
                 (17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-17*s^(3/2) + 
                  30*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(89*s^(5/2) + 
                  60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
            576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
            9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, -1/54*(MW^3*Sqrt[1 - MW^2/MZ^2]*MZ^2*s^(3/2)*
         (192*MZ^6 - 256*MZ^4*s + 72*MZ^2*s^2 - 8*s^3 - 240*MZ^4*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 156*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          15*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*(48*MZ^6 - s^3 - 
            3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(17*s + 42*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) + 3*MZ^2*(7*s^2 + 18*s^(3/2)*Sqrt[-4*MZ^2 + 
                 s]))*Cos[\[Theta]] + 4*(32*MZ^6 + 2*s^3 + 
            3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^4*(8*s + 9*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[2*\[Theta]] + 16*MZ^4*s*Cos[3*\[Theta]] - 
          20*MZ^2*s^2*Cos[3*\[Theta]] + 4*s^3*Cos[3*\[Theta]] - 
          96*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          24*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          12*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          12*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (2*((MZ^2 - s)*(-9*s^(11/2) + 1536*MZ^10*(-7*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 128*MZ^8*(41*s^(3/2) + 153*s*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(34*s^(5/2) + 71*s^2*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(71*s^(7/2) + 45*s^3*
                Sqrt[-4*MZ^2 + s]) - 12*MZ^2*(9*s^(9/2) + 4*s^4*
                Sqrt[-4*MZ^2 + s])) + MW^2*(9*s^(11/2) - 1536*MZ^10*
              (-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 128*MZ^8*(236*s^(3/2) + 75*s*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(881*s^(5/2) + 459*s^2*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(431*s^(7/2) + 237*s^3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(89*s^(9/2) + 60*s^4*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-15360*MW^2*MZ^10 + 6144*MZ^12 - 64768*MW^2*MZ^8*s + 
           3328*MZ^10*s + 49024*MW^2*MZ^6*s^2 - 20992*MZ^8*s^2 - 
           10928*MW^2*MZ^4*s^3 + 15344*MZ^6*s^3 + 560*MW^2*MZ^2*s^4 - 
           3968*MZ^4*s^4 + 54*MW^2*s^5 + 90*MZ^2*s^5 + 54*s^6 - 
           8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 15360*MZ^10*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           26112*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 5712*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 12672*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2112*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 192*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
           8*(-((MZ^2 - s)*(128*MZ^10 + 9*s^5 + 24*MZ^2*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] + 32*MZ^8*(-31*s + 30*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-85*s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(53*s^3 + 27*s^(5/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(896*MZ^10 + 9*s^5 + 32*MZ^8*
                (241*s + 21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 96*MZ^6*
                (37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(23*s^3 + 
                 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 16*MZ^2*(s^4 + 3*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)*(-27*s^(7/2) - 96*MZ^2*s^2*
                (3*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-40*Sqrt[s] + 
                 21*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(79*s^(3/2) + 
                 66*s*Sqrt[-4*MZ^2 + s])) + MW^2*(27*s^(7/2) - 64*MZ^6*
                (17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-17*s^(3/2) + 
                 30*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(89*s^(5/2) + 
                 60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
           6912*MW^2*MZ^8*s*Cos[4*\[Theta]] - 2304*MZ^10*s*Cos[4*\[Theta]] - 
           1152*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 3456*MZ^8*s^2*
            Cos[4*\[Theta]] + 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
           1584*MZ^6*s^3*Cos[4*\[Theta]] - 432*MW^2*MZ^2*s^4*
            Cos[4*\[Theta]] + 576*MZ^4*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 162*MZ^2*s^5*Cos[4*\[Theta]] + 
           18*s^6*Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 768*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 960*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 192*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
           576*MZ^8*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[5*\[Theta]] + 
           720*MZ^6*s^3*Cos[5*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
           108*MZ^4*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]] - 
           45*MZ^2*s^5*Cos[5*\[Theta]] + 9*s^6*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(2592*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      -1/1296*(MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(
                -Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, -1/648*
       (MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) + 72*s^4*Sqrt[
                -4*MZ^2 + s] - 384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
            768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl1*cll1221, 
      (MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpqMi, -1/27*
       (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - 
              s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
            36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + MW^2*(-64*MZ^6 - 
                4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(2*s + 
                  3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 24*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
              MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpq3i, (MW^2*s*(2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
             96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(4*s^(5/2) + 9*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(MZ^2 - s)*(45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) - 
             320*MZ^6*(4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) + 
             48*MZ^4*(19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^2*
                (2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 - 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 27*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + s] + 
               MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (-3*s^2*(33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*
                (-16*Sqrt[s] + 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      -1/1296*(MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(
                -Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl2*cll1221, 
      (MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpqMi, -1/27*
       (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - 
              s^3) + MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(7*s^(5/2) + 19*s^2*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
            36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + MW^2*(-64*MZ^6 - 
                4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(2*s + 
                  3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 24*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
              MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpq3i, (MW^2*s*(2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
             96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(4*s^(5/2) + 9*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(MZ^2 - s)*(45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 
             384*MZ^8*(-5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) - 
             320*MZ^6*(4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) + 
             48*MZ^4*(19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^4*(481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^2*
                (2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*
                (85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 
                 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 - 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 27*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + s] + 
               MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (-3*s^2*(33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*
                (-16*Sqrt[s] + 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      -1/1296*(MW^2*s*(-2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(125*s^(9/2) + 72*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(
                -Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                     s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              16*MW^2*MZ^2*(MZ^2 - s)*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpqMi, 
      (MW^2*MZ*s*((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - s^3) + 
           MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 + 96*MZ^8 + 128*MW^2*MZ^4*s - 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 + 36*MZ^4*s^2 + 4*MW^2*s^3 - 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (4*MZ^2*(16*MZ^6 - 16*MZ^4*s - MZ^2*s^2 + s^3) + 
             MW^2*(-64*MZ^6 - 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^2*(4*s^2 - 
                 24*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
             MW^2*(2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpq3i, -1/648*
       (MW^2*s*(2*(-4*(MZ^3 - MZ*s)^2*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
              96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(
                -20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(4*s^(5/2) + 
                9*s^2*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
             (45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 384*MZ^8*(-5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) - 320*MZ^6*(4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) + 48*MZ^4*(19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(-125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(-Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(481*s^(5/2) + 
                237*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(238*s^(7/2) + 
                123*s^3*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 + 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] + 3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
                4*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^6*(85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 120*MZ^4*
                 (11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(320*MZ^8 - 
                9*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(29*s + 
                  27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 + 60*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                   s] + MZ^2*(8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*(-3*s^2*
                 (33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 32*MZ^4*(-16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^(3/2) + 108*s*
                   Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 2304*MW^4*MZ^6*s*
             Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*Cos[4*\[Theta]] + 
            864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 2016*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 126*MW^4*s^4*
             Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
            18*MW^2*s^5*Cos[4*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 
            216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 27*MW^4*s^4*Cos[5*\[Theta]] + 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (MW^2*MZ^3*s^(3/2)*(48*MZ^4 - 16*MZ^2*s + 2*s^2 + 
         (48*MZ^4 - 20*MZ^2*s + s^2)*Cos[\[Theta]] + (32*MZ^4 - 2*s^2)*
          Cos[2*\[Theta]] + 4*MZ^2*s*Cos[3*\[Theta]] - s^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Sqrt[2]*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*MZ*s*(((MZ^2 - s)*(-3*s^3*Sqrt[-4*MZ^2 + s] - 
             96*MZ^6*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(-20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(4*s^(5/2) + 9*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(-Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^4*(17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(-96*MW^2*MZ^6 + 384*MZ^8 + 128*MW^2*MZ^4*s - 512*MZ^6*s - 
           36*MW^2*MZ^2*s^2 + 144*MZ^4*s^2 + 4*MW^2*s^3 - 16*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           2*(-((MZ^2 - s)*(128*MZ^6 + 24*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*MZ^2*(2*s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^4*(2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) + 2*MZ^2*(-s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
            Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*
            ((MZ^2 - s)*(-3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(8*Sqrt[s] + 
                 6*Sqrt[-4*MZ^2 + s])) + MW^2*(2*s^(3/2) + 9*s*
                Sqrt[-4*MZ^2 + s] + 2*MZ^2*(-Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])))*
            Cos[3*\[Theta]] + 12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*
        (MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 
      -1/1296*(MW^2*s*(2*((MZ^2 - s)^2*(-9*s^(9/2) + 96*MZ^2*s^3*Sqrt[
                -4*MZ^2 + s] + 3072*MZ^8*(-2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(-71*s^(3/2) + 24*s*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(88*s^(5/2) - 576*s^2*Sqrt[-4*MZ^2 + s])) + 
            2*MW^2*(MZ^2 - s)*(45*s^(9/2) + 12*s^4*Sqrt[-4*MZ^2 + s] - 
              384*MZ^8*(-4*Sqrt[s] + 5*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(23*s^(3/2) + 165*s*Sqrt[-4*MZ^2 + s]) + 
              24*MZ^4*(31*s^(5/2) + 75*s^2*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^2*(80*s^(7/2) + 57*s^3*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(-125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
              384*MZ^8*(-Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(
                136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(
                481*s^(5/2) + 237*s^2*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 12288*MW^2*MZ^10 - 
            7680*MZ^12 + 11008*MW^4*MZ^6*s + 17920*MW^2*MZ^8*s + 
            14848*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 4480*MW^2*MZ^6*s^2 - 
            6016*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 2416*MW^2*MZ^4*s^3 - 
            1648*MZ^6*s^3 - 230*MW^4*s^4 + 1444*MW^2*MZ^2*s^4 + 
            298*MZ^4*s^4 - 180*MW^2*s^5 + 252*MZ^2*s^5 - 54*s^6 + 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 9216*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            14976*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1536*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            6816*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3456*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            1152*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2304*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 96*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            384*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-((MZ^2 - s)^2*(1600*MZ^8 - 9*s^4 + 192*MZ^6*(-3*s + 
                   2*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(44*s^2 - 192*s^(3/2)*
                    Sqrt[-4*MZ^2 + s]) + 12*MZ^2*(3*s^3 + 4*s^(5/2)*
                    Sqrt[-4*MZ^2 + s]))) + MW^4*(512*MZ^8 + 13*s^4 + 
                12*s^(7/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^6*(85*s + 6*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) - 120*MZ^4*(11*s^2 + 2*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])) + 2*MW^2*(MZ^2 - s)*(256*MZ^8 - 
                9*s^4 - 6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(25*s + 
                  21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(5*s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) + MZ^2*(52*s^3 + 54*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)^2*(27*s^(5/2) + 16*MZ^4*
                 (7*Sqrt[s] + 24*Sqrt[-4*MZ^2 + s]) + MZ^2*(36*s^(3/2) - 
                  192*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) + 
                144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*(22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) + 2*MW^2*(MZ^2 - s)*(
                -3*s^2*(33*Sqrt[s] + 8*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*
                 (-31*Sqrt[s] + 33*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(79*s^(3/2) + 
                  90*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 2304*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            4032*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 288*MZ^8*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 720*MZ^6*s^3*
             Cos[4*\[Theta]] + 126*MW^4*s^4*Cos[4*\[Theta]] - 
            468*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 594*MZ^4*s^4*
             Cos[4*\[Theta]] + 36*MW^2*s^5*Cos[4*\[Theta]] + 
            180*MZ^2*s^5*Cos[4*\[Theta]] - 18*s^6*Cos[4*\[Theta]] + 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            768*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            960*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            192*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] + 288*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] - 144*MZ^8*s^2*Cos[5*\[Theta]] - 
            216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 360*MZ^6*s^3*Cos[5*\[Theta]] + 
            27*MW^4*s^4*Cos[5*\[Theta]] + 162*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
            297*MZ^4*s^4*Cos[5*\[Theta]] - 18*MW^2*s^5*Cos[5*\[Theta]] + 
            90*MZ^2*s^5*Cos[5*\[Theta]] - 9*s^6*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpqMi*cWWW, 0}, {cpq3i*cWWW, 0}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 0}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(-48*MW^2*MZ^4*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) + 
         18*MW^2*s^(5/2) - 16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 
         16*MZ^6*Sqrt[-4*MZ^2 + s] + 12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 
         12*MZ^4*s*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^2*Sqrt[-4*MZ^2 + s] - 
         4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (-16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 + 
           MW^2*(21*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] + 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(1/4)*Lambda^2*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (GF*MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
         1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
         1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
             62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
             624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 128*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
          Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (648*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, (GF*MW^3*Sqrt[1/2 - MW^2/(2*MZ^2)]*s*(-1536*MW^2*MZ^10 + 
         1536*MZ^12 + 72832*MW^2*MZ^8*s - 3712*MZ^10*s - 
         40672*MW^2*MZ^6*s^2 + 3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 
         1552*MZ^6*s^3 - 2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 + 278*MW^2*s^5 - 
         80*MZ^2*s^5 - 5376*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         1536*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5952*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 1152*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1056*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 1080*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         840*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 264*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 168*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         8*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 - 21*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-16*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 32*MZ^4*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              10*MZ^2*(4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(256*MZ^10 + 62*s^5 + 39*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             16*MZ^8*(-266*s + 117*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-163*s^2 + 270*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             6*MZ^4*(108*s^3 + 73*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*MZ^2*(139*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 - 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(s + 6*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 12*MZ^4*(3*s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-512*MZ^10 + 71*s^5 - 
             96*s^(9/2)*Sqrt[-4*MZ^2 + s] - 256*MZ^8*(-163*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(49*s^2 + 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-379*s^3 + 12*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^4 + 72*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 6912*MW^2*MZ^8*s*
          Cos[3*\[Theta]] + 1408*MW^2*MZ^6*s^2*Cos[3*\[Theta]] - 
         256*MZ^8*s^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*s^3*Cos[3*\[Theta]] + 
         576*MZ^6*s^3*Cos[3*\[Theta]] + 2796*MW^2*MZ^2*s^4*Cos[3*\[Theta]] - 
         384*MZ^4*s^4*Cos[3*\[Theta]] - 424*MW^2*s^5*Cos[3*\[Theta]] + 
         64*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] - 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] + 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] - 
         358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         792*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         168*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 864*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] + 540*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
         72*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (648*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/162*(GF*MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 
          512*MZ^14 + 26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/162*(GF*MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 
          512*MZ^14 + 26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, (GF*MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (162*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, -1/27*(GF*MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 
          128*MZ^8*s - 152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
          108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
            77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])))*Cos[\[Theta]] + 4*s*(8*MZ^8 + 2*MZ^6*s - 
            13*MZ^4*s^2 + 3*MZ^2*s^3 - MW^2*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 16*MZ^8*s*Cos[3*\[Theta]] + 
          12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 12*MZ^6*s^2*Cos[3*\[Theta]] + 
          6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 6*MZ^4*s^3*Cos[3*\[Theta]] - 
          2*MW^2*s^4*Cos[3*\[Theta]] + 2*MZ^2*s^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
         Sin[\[Theta]/2]^2)/(Sqrt[2]*Lambda^2*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (GF*MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 2048*MZ^14 + 
         26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 6144*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 8960*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 8320*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 4096*MZ^6*s^4 + 
         1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 54*MW^2*s^6 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1152*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2112*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 480*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 
             45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 
             128*MZ^8*(29*s + 48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-13*s^2 + 24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-109*s^3 + 228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             30*MZ^2*(-13*s^4 + 40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 
             9*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-10*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s])) + MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 
             165*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 87*s^2*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3264*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
          Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (162*Sqrt[2]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, -1/2*(GF*MW^4*(4*MZ^2 - s)*s^2*
         (-MZ^2 + 2*s + (MZ^2 + 2*s)*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
        (Sqrt[2]*Lambda^4*(MZ^3 - MZ*s)^2)}, 
     {cpDC*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(-48*MW^2*MZ^4*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) + 
         18*MW^2*s^(5/2) - 16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] - 
         16*MZ^6*Sqrt[-4*MZ^2 + s] + 12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] + 
         12*MZ^4*s*Sqrt[-4*MZ^2 + s] + 4*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 
         4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 + MW^2*(21*s^(5/2) + 
             16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-24*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 6*(2*MZ^2*s*Sqrt[-4*MZ^2 + s]*(-MZ^2 + s) + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] + 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(36*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^(3/2)*
        (-1536*MZ^6*Sqrt[s] + 1032*MZ^4*s^(3/2) - 294*MZ^2*s^(5/2) + 
         33*s^(7/2) + 96*MZ^6*Sqrt[-4*MZ^2 + s] - 112*MZ^4*s*
          Sqrt[-4*MZ^2 + s] + 16*MZ^2*s^2*Sqrt[-4*MZ^2 + s] - 
         4*(-3*s^(7/2) + 6*MZ^2*s^2*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           8*MZ^6*(-21*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 
           MZ^4*(42*s^(3/2) - 38*s*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         4*(-9*s^(7/2) + 8*MZ^6*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
           4*MZ^4*s*(18*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(66*s^(5/2) - 4*s^2*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         96*MZ^6*Sqrt[s]*Cos[3*\[Theta]] - 24*MZ^4*s^(3/2)*Cos[3*\[Theta]] + 
         48*MZ^2*s^(5/2)*Cos[3*\[Theta]] - 12*s^(7/2)*Cos[3*\[Theta]] - 
         24*MZ^4*s*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         24*MZ^2*s^2*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         168*MZ^4*s^(3/2)*Cos[4*\[Theta]] + 30*MZ^2*s^(5/2)*Cos[4*\[Theta]] + 
         3*s^(7/2)*Cos[4*\[Theta]]))/(72*2^(3/4)*Lambda^4*MZ*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl1*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(48*MW^2*MZ^4*Sqrt[s] + 60*MW^2*MZ^2*s^(3/2) - 
         18*MW^2*s^(5/2) + 16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] - 
         16*MZ^6*Sqrt[-4*MZ^2 + s] - 12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] + 
         12*MZ^4*s*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 
         4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 - MW^2*(21*s^(5/2) + 
             16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-24*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] - 6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] - 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {c3pl2*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (48*MW^2*MZ^4*Sqrt[s] + 60*MW^2*MZ^2*s^(3/2) - 18*MW^2*s^(5/2) + 
         16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] - 16*MZ^6*Sqrt[-4*MZ^2 + s] - 
         12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] + 12*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
         4*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 - MW^2*(21*s^(5/2) + 
             16*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-24*Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) - 4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] - 6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] - 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cll1221*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (-48*MW^2*MZ^4*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) + 18*MW^2*s^(5/2) - 
         16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 16*MZ^6*Sqrt[-4*MZ^2 + s] + 
         12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 12*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
         4*MW^2*s^2*Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (-16*Sqrt[-4*MZ^2 + s]*(MZ^3 - MZ*s)^2 + 
           MW^2*(21*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         6*(2*MZ^2*(MZ^2 - s)*s*Sqrt[-4*MZ^2 + s] + 
           MW^2*(8*MZ^4*Sqrt[s] + 5*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*s*(11*Sqrt[s] + Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         108*MW^2*MZ^2*s^(3/2)*Cos[3*\[Theta]] + 27*MW^2*s^(5/2)*
          Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(9*2^(3/4)*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpqMi*cWWW, 
      (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^4*
        s^(3/2)*Sqrt[-4*MZ^2 + s]*(-4*MZ^2 - s + 4*(MZ^2 - s)*Cos[\[Theta]] - 
         3*s*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2)/(3*Lambda^4*(MW - MZ)*
        (MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(8*MZ^4 - 4*MZ^2*s + s^2 + 
         (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpq3i*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (-48*MW^2*MZ^4*Sqrt[s] + 144*MZ^6*Sqrt[s] - 60*MW^2*MZ^2*s^(3/2) - 
         204*MZ^4*s^(3/2) + 18*MW^2*s^(5/2) + 66*MZ^2*s^(5/2) - 6*s^(7/2) - 
         16*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 64*MZ^6*Sqrt[-4*MZ^2 + s] + 
         12*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 48*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
         4*MW^2*s^2*Sqrt[-4*MZ^2 + s] - 16*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
         (MW^2*(21*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(-24*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             4*MZ^2*(-3*s^(3/2) + 8*s*Sqrt[-4*MZ^2 + s])) + 
           (MZ^2 - s)*(9*s^(5/2) - 64*MZ^4*(-3*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-84*s^(3/2) + 64*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         6*Sqrt[s]*(MW^2*(8*MZ^4 + 5*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
             2*MZ^2*(11*s + Sqrt[s]*Sqrt[-4*MZ^2 + s])) + 
           (MZ^2 - s)*(8*MZ^4 - s^2 + 2*MZ^2*(s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 108*MW^2*MZ^2*s^(3/2)*
          Cos[3*\[Theta]] + 36*MZ^4*s^(3/2)*Cos[3*\[Theta]] + 
         27*MW^2*s^(5/2)*Cos[3*\[Theta]] - 45*MZ^2*s^(5/2)*Cos[3*\[Theta]] + 
         9*s^(7/2)*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpd*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 
      (MW^2*s*(-512*MW^4*MZ^10 - 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s + 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 - 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 + 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 - 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 + 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) + 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) - 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (41472*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 - 1536*MZ^12 + 
         72832*MW^2*MZ^8*s + 3712*MZ^10*s - 40672*MW^2*MZ^6*s^2 - 
         3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 + 1552*MZ^6*s^3 - 
         2592*MW^2*MZ^2*s^4 - 576*MZ^4*s^4 + 278*MW^2*s^5 + 80*MZ^2*s^5 - 
         5376*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 1536*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 5952*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         1152*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 240*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 1056*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1080*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 840*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 264*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         168*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         8*(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 - 21*s^(7/2)*Sqrt[-4*MZ^2 + 
                s] + 16*MZ^6*(-16*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^4*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             10*MZ^2*(4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(256*MZ^10 + 62*s^5 + 39*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             16*MZ^8*(-266*s + 117*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-163*s^2 + 270*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             6*MZ^4*(108*s^3 + 73*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*MZ^2*(139*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + (-32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 - 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(s + 6*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 12*MZ^4*(3*s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-512*MZ^10 + 71*s^5 - 
             96*s^(9/2)*Sqrt[-4*MZ^2 + s] - 256*MZ^8*(-163*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(49*s^2 + 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-379*s^3 + 12*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^4 + 72*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 6912*MW^2*MZ^8*s*
          Cos[3*\[Theta]] + 1408*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 
         256*MZ^8*s^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 
         576*MZ^6*s^3*Cos[3*\[Theta]] + 2796*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 
         384*MZ^4*s^4*Cos[3*\[Theta]] - 424*MW^2*s^5*Cos[3*\[Theta]] - 
         64*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] + 128*MZ^10*s*Cos[4*\[Theta]] + 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^8*s^2*Cos[4*\[Theta]] - 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^6*s^3*Cos[4*\[Theta]] + 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^4*s^4*Cos[4*\[Theta]] - 
         358*MW^2*s^5*Cos[4*\[Theta]] - 16*MZ^2*s^5*Cos[4*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         792*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         168*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 864*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] + 540*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
         72*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (20736*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/5184*(MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 
          26880*MW^4*MZ^8*s - 1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 
          2240*MZ^10*s^2 + 9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
              62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          224*MZ^10*s^2*Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*
           Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
           Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpDC, 
      -1/5184*(MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
          1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
          1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
              62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          224*MZ^10*s^2*Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*
           Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
           Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cll1221*cpDC, 
      (MW^2*s*(-512*MW^4*MZ^10 + 512*MZ^14 + 26880*MW^4*MZ^8*s - 
         1536*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 2080*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 
         1024*MZ^6*s^4 + 1042*MW^4*s^5 - 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 
             62*MZ^2*s^2 + 15*s^3) + MW^4*(256*MZ^10 + 939*s^5 + 
             624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         8*s*(4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 3*s^2) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 128*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 16*MZ^4*s^5*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*
          Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (5184*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*s*(64*MW^2*MZ^8 + 64*MZ^10 - 128*MW^2*MZ^6*s - 
         128*MZ^8*s + 152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 - 108*MW^2*MZ^2*s^3 - 
         108*MZ^4*s^3 + 20*MW^2*s^4 + 20*MZ^2*s^4 + 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 45*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2*(MZ^2*(32*MZ^8 - 8*MZ^6*s - 86*MZ^4*s^2 + 
             77*MZ^2*s^3 - 15*s^4) + MW^2*(32*MZ^8 + 8*MZ^6*(-s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 6*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]] + 4*s*(8*MZ^8 + 2*MZ^6*s - 
           13*MZ^4*s^2 + 3*MZ^2*s^3 + MW^2*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 16*MZ^8*s*Cos[3*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 12*MZ^6*s^2*Cos[3*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 6*MZ^4*s^3*Cos[3*\[Theta]] + 
         2*MW^2*s^4*Cos[3*\[Theta]] + 2*MZ^2*s^4*Cos[3*\[Theta]] - 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*Sin[\[Theta]/2]^2)/
       (216*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpq3i, 
      (MW^2*s*(-512*MW^4*MZ^10 + 1536*MW^2*MZ^12 + 2048*MZ^14 + 
         26880*MW^4*MZ^8*s - 16128*MW^2*MZ^10*s - 6144*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 21696*MW^2*MZ^8*s^2 + 8960*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 5952*MW^2*MZ^6*s^3 - 8320*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 - 1860*MW^2*MZ^4*s^4 + 4096*MZ^6*s^4 + 
         1042*MW^4*s^5 + 762*MW^2*MZ^2*s^5 - 640*MZ^4*s^5 - 54*MW^2*s^6 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         5184*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1152*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         1488*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 2784*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         1992*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2112*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         600*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 480*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 
             45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) - 3*MW^2*(MZ^2 - s)*(256*MZ^10 - 3*s^5 + 
             1280*MZ^8*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(5*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-62*s^3 + 37*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(-35*s^4 + 32*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] - 8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 
             9*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-10*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s])) - MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 
             165*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           3*MW^2*(MZ^2 - s)*Sqrt[s]*(3*s^(9/2) - 16*MZ^6*s*(-28*Sqrt[s] + 
               Sqrt[-4*MZ^2 + s]) + 32*MZ^8*(-4*Sqrt[s] + Sqrt[-4*MZ^2 + 
                 s]) + 16*MZ^4*(-17*s^(5/2) + 8*s^2*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(-5*s^(7/2) + 6*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         768*MW^2*MZ^10*s*Cos[3*\[Theta]] + 512*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 672*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] - 896*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3168*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] + 192*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1950*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] + 256*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 195*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1920*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1440*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
          Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 432*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 216*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 72*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (5184*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cpd*cpDC, 0}, {cpDC*cpu, 0}, 
     {cpWB^2, -1/20736*(MW^4*(MW^2 - MZ^2)*s*(-3072*MZ^12 + 152576*MZ^10*s - 
          72704*MZ^8*s^2 + 10880*MZ^6*s^3 + 648*MZ^4*s^4 - 812*MZ^2*s^5 + 
          126*s^6 - 6144*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          4608*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 4224*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 3360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          672*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 8*(512*MZ^12 + 9*s^6 + 
            64*MZ^10*(-70*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
            MZ^8*(736*s^2 - 5184*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
            24*MZ^6*(60*s^3 + 47*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
            12*MZ^4*(56*s^4 + 37*s^(7/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(52*s^5 + 84*s^(9/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] - 
          (1024*MZ^12 + 153*s^6 + 512*MZ^10*(-217*s + 12*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) - 64*MZ^8*(-307*s^2 + 120*s^(3/2)*Sqrt[
                -4*MZ^2 + s]) + 128*MZ^6*(-47*s^3 + 24*s^(5/2)*Sqrt[
                -4*MZ^2 + s]) + MZ^4*(7292*s^4 - 1920*s^(7/2)*Sqrt[
                -4*MZ^2 + s]) + 2*MZ^2*(-953*s^5 + 192*s^(9/2)*Sqrt[
                -4*MZ^2 + s]))*Cos[2*\[Theta]] - 9216*MZ^10*s*
           Cos[3*\[Theta]] + 7424*MZ^8*s^2*Cos[3*\[Theta]] - 
          9216*MZ^6*s^3*Cos[3*\[Theta]] + 3648*MZ^4*s^4*Cos[3*\[Theta]] + 
          16*MZ^2*s^5*Cos[3*\[Theta]] - 108*s^6*Cos[3*\[Theta]] + 
          1536*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          4992*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          9312*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          3408*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          624*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2560*MZ^10*s*Cos[4*\[Theta]] + 24320*MZ^8*s^2*Cos[4*\[Theta]] - 
          18048*MZ^6*s^3*Cos[4*\[Theta]] + 6968*MZ^4*s^4*Cos[4*\[Theta]] - 
          1076*MZ^2*s^5*Cos[4*\[Theta]] + 18*s^6*Cos[4*\[Theta]] - 
          1152*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1440*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          2304*MZ^6*s^3*Cos[5*\[Theta]] + 1728*MZ^4*s^4*Cos[5*\[Theta]] - 
          432*MZ^2*s^5*Cos[5*\[Theta]] + 36*s^6*Cos[5*\[Theta]] - 
          384*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          576*MZ^8*s^2*Cos[6*\[Theta]] + 1152*MZ^6*s^3*Cos[6*\[Theta]] - 
          324*MZ^4*s^4*Cos[6*\[Theta]] - 18*MZ^2*s^5*Cos[6*\[Theta]] + 
          9*s^6*Cos[6*\[Theta]]))/(Lambda^4*MZ^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(1536*MW^2*MZ^10 - 1536*MZ^12 - 
         72832*MW^2*MZ^8*s + 3712*MZ^10*s + 40672*MW^2*MZ^6*s^2 - 
         3232*MZ^8*s^2 - 11488*MW^2*MZ^4*s^3 + 1552*MZ^6*s^3 + 
         2592*MW^2*MZ^2*s^4 - 576*MZ^4*s^4 - 278*MW^2*s^5 + 80*MZ^2*s^5 + 
         5376*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 1536*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 5952*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         1152*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 240*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 1056*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         1080*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 840*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 264*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         168*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         8*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 - 21*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-16*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 32*MZ^4*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              10*MZ^2*(4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(256*MZ^10 + 62*s^5 + 39*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             16*MZ^8*(-266*s + 117*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-163*s^2 + 270*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             6*MZ^4*(108*s^3 + 73*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*MZ^2*(139*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + (-32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 - 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(s + 6*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 12*MZ^4*(3*s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(512*MZ^10 - 71*s^5 + 
             96*s^(9/2)*Sqrt[-4*MZ^2 + s] + 256*MZ^8*(-163*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(49*s^2 + 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(6064*s^3 - 192*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(83*s^4 + 72*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 6912*MW^2*MZ^8*s*
          Cos[3*\[Theta]] - 1408*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 
         256*MZ^8*s^2*Cos[3*\[Theta]] + 4320*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 
         576*MZ^6*s^3*Cos[3*\[Theta]] - 2796*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 
         384*MZ^4*s^4*Cos[3*\[Theta]] + 424*MW^2*s^5*Cos[3*\[Theta]] - 
         64*MZ^2*s^5*Cos[3*\[Theta]] - 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] + 128*MZ^10*s*Cos[4*\[Theta]] - 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^8*s^2*Cos[4*\[Theta]] + 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^6*s^3*Cos[4*\[Theta]] - 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^4*s^4*Cos[4*\[Theta]] + 
         358*MW^2*s^5*Cos[4*\[Theta]] - 16*MZ^2*s^5*Cos[4*\[Theta]] + 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         792*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         168*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 864*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 540*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         72*MW^2*s^5*Cos[5*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] - 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (5184*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(1536*MW^2*MZ^10 - 1536*MZ^12 - 
         72832*MW^2*MZ^8*s + 3712*MZ^10*s + 40672*MW^2*MZ^6*s^2 - 
         3232*MZ^8*s^2 - 11488*MW^2*MZ^4*s^3 + 1552*MZ^6*s^3 + 
         2592*MW^2*MZ^2*s^4 - 576*MZ^4*s^4 - 278*MW^2*s^5 + 80*MZ^2*s^5 + 
         5376*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 1536*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 5952*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         1152*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 240*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 1056*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         1080*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 840*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 264*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         168*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         8*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 - 21*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-16*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 32*MZ^4*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              10*MZ^2*(4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(256*MZ^10 + 62*s^5 + 39*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             16*MZ^8*(-266*s + 117*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-163*s^2 + 270*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             6*MZ^4*(108*s^3 + 73*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*MZ^2*(139*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + (-32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 - 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(s + 6*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 12*MZ^4*(3*s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(512*MZ^10 - 71*s^5 + 
             96*s^(9/2)*Sqrt[-4*MZ^2 + s] + 256*MZ^8*(-163*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(49*s^2 + 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(6064*s^3 - 192*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(83*s^4 + 72*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 6912*MW^2*MZ^8*s*
          Cos[3*\[Theta]] - 1408*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 
         256*MZ^8*s^2*Cos[3*\[Theta]] + 4320*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 
         576*MZ^6*s^3*Cos[3*\[Theta]] - 2796*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 
         384*MZ^4*s^4*Cos[3*\[Theta]] + 424*MW^2*s^5*Cos[3*\[Theta]] - 
         64*MZ^2*s^5*Cos[3*\[Theta]] - 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] + 128*MZ^10*s*Cos[4*\[Theta]] - 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^8*s^2*Cos[4*\[Theta]] + 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^6*s^3*Cos[4*\[Theta]] - 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^4*s^4*Cos[4*\[Theta]] + 
         358*MW^2*s^5*Cos[4*\[Theta]] - 16*MZ^2*s^5*Cos[4*\[Theta]] + 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         792*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         168*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 864*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 540*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         72*MW^2*s^5*Cos[5*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] - 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (5184*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 1536*MZ^12 + 
         72832*MW^2*MZ^8*s - 3712*MZ^10*s - 40672*MW^2*MZ^6*s^2 + 
         3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 1552*MZ^6*s^3 - 
         2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 + 278*MW^2*s^5 - 80*MZ^2*s^5 - 
         5376*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 5952*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         1152*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 240*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 1056*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1080*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 840*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 264*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         168*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         8*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 - 21*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 16*MZ^6*(-16*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 32*MZ^4*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              10*MZ^2*(4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(256*MZ^10 + 62*s^5 + 39*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             16*MZ^8*(-266*s + 117*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-163*s^2 + 270*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             6*MZ^4*(108*s^3 + 73*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*MZ^2*(139*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 - 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 8*MZ^6*(s + 6*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 12*MZ^4*(3*s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-512*MZ^10 + 71*s^5 - 
             96*s^(9/2)*Sqrt[-4*MZ^2 + s] - 256*MZ^8*(-163*s + 15*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(49*s^2 + 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-379*s^3 + 12*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(83*s^4 + 72*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 6912*MW^2*MZ^8*s*
          Cos[3*\[Theta]] + 1408*MW^2*MZ^6*s^2*Cos[3*\[Theta]] - 
         256*MZ^8*s^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*s^3*Cos[3*\[Theta]] + 
         576*MZ^6*s^3*Cos[3*\[Theta]] + 2796*MW^2*MZ^2*s^4*Cos[3*\[Theta]] - 
         384*MZ^4*s^4*Cos[3*\[Theta]] - 424*MW^2*s^5*Cos[3*\[Theta]] + 
         64*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] - 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] + 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] - 
         358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         792*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         360*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         168*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         72*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 864*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] + 540*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
         72*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (5184*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*s*(384*MZ^8 - 544*MZ^6*s + 
         264*MZ^4*s^2 - 124*MZ^2*s^3 + 20*s^4 + 384*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 96*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         168*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 42*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         (-512*MZ^8 + 16*s^4 + 42*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           32*MZ^6*(-16*s + 69*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
           64*MZ^4*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
           20*MZ^2*(4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         8*(16*MZ^8 - 2*s^4 - 3*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*MZ^6*(s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
           12*MZ^4*(3*s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           2*MZ^2*(7*s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] - 
         64*MZ^4*s^2*Cos[3*\[Theta]] + 80*MZ^2*s^3*Cos[3*\[Theta]] - 
         16*s^4*Cos[3*\[Theta]] - 96*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 408*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 174*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 39*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         32*MZ^6*s*Cos[4*\[Theta]] + 24*MZ^4*s^2*Cos[4*\[Theta]] + 
         12*MZ^2*s^3*Cos[4*\[Theta]] - 4*s^4*Cos[4*\[Theta]] + 
         72*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         18*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         6*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         3*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (432*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 6144*MZ^12 + 
         72832*MW^2*MZ^8*s - 30976*MZ^10*s - 40672*MW^2*MZ^6*s^2 + 
         44032*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 24496*MZ^6*s^3 - 
         2592*MW^2*MZ^2*s^4 + 5544*MZ^4*s^4 + 278*MW^2*s^5 - 194*MZ^2*s^5 - 
         54*s^6 - 5376*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         6912*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5952*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 7104*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1296*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 1080*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         1920*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 264*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 432*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         8*(-((MZ^2 - s)*(1024*MZ^10 + 9*s^5 + 32*MZ^8*(-41*s + 141*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + MZ^6*(376*s^2 - 864*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 56*MZ^4*(-s^3 + 6*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - MZ^2*(41*s^4 + 60*s^(7/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(256*MZ^10 + 62*s^5 + 
             39*s^(9/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^8*(-266*s + 117*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 8*MZ^6*(-163*s^2 + 270*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 6*MZ^4*(108*s^3 + 73*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 3*MZ^2*(139*s^4 + 63*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         ((MZ^2 - s)*(2048*MZ^10 - 19584*MZ^6*s^2 - 117*s^5 + 
             256*MZ^8*(58*s + 21*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(391*s^3 + 36*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^2*(23*s^4 + 24*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(-512*MZ^10 + 71*s^5 - 96*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             256*MZ^8*(-163*s + 15*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(49*s^2 + 54*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-379*s^3 + 12*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^2*(83*s^4 + 72*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 6912*MW^2*MZ^8*s*Cos[3*\[Theta]] - 
         2304*MZ^10*s*Cos[3*\[Theta]] + 1408*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 
         4736*MZ^8*s^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 
         2016*MZ^6*s^3*Cos[3*\[Theta]] + 2796*MW^2*MZ^2*s^4*Cos[3*\[Theta]] - 
         1068*MZ^4*s^4*Cos[3*\[Theta]] - 424*MW^2*s^5*Cos[3*\[Theta]] + 
         760*MZ^2*s^5*Cos[3*\[Theta]] - 108*s^6*Cos[3*\[Theta]] + 
         384*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         768*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2208*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         6528*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         9888*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1404*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3024*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         276*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         128*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1792*MZ^10*s*Cos[4*\[Theta]] + 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 1408*MZ^8*s^2*Cos[4*\[Theta]] - 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 912*MZ^6*s^3*Cos[4*\[Theta]] + 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 248*MZ^4*s^4*Cos[4*\[Theta]] - 
         358*MW^2*s^5*Cos[4*\[Theta]] + 370*MZ^2*s^5*Cos[4*\[Theta]] - 
         90*s^6*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 432*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 720*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 792*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 1152*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 168*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 240*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
         576*MZ^8*s^2*Cos[5*\[Theta]] - 864*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 
         1440*MZ^6*s^3*Cos[5*\[Theta]] + 540*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         1188*MZ^4*s^4*Cos[5*\[Theta]] - 72*MW^2*s^5*Cos[5*\[Theta]] - 
         360*MZ^2*s^5*Cos[5*\[Theta]] + 36*s^6*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         384*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         108*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         36*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*
          Cos[6*\[Theta]] - 432*MZ^6*s^3*Cos[6*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 648*MZ^4*s^4*Cos[6*\[Theta]] + 
         9*MW^2*s^5*Cos[6*\[Theta]] - 243*MZ^2*s^5*Cos[6*\[Theta]] + 
         27*s^6*Cos[6*\[Theta]]))/(5184*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (2592*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (1296*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl1*cll1221, 
      -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
          26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpqMi, 
      (MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 128*MZ^8*s - 
         152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
         108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
           77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         4*s*(8*MZ^8 + 2*MZ^6*s - 13*MZ^4*s^2 + 3*MZ^2*s^3 - 
           MW^2*(8*MZ^6 + 2*MZ^4*s - 13*MZ^2*(s^2 + 3*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 
         16*MZ^8*s*Cos[3*\[Theta]] + 12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 
         12*MZ^6*s^2*Cos[3*\[Theta]] + 6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 
         6*MZ^4*s^3*Cos[3*\[Theta]] - 2*MW^2*s^4*Cos[3*\[Theta]] + 
         2*MZ^2*s^4*Cos[3*\[Theta]] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
        Sin[\[Theta]/2]^2)/(54*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpq3i, -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 
          2048*MZ^14 + 26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 
          6144*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 
          8960*MZ^10*s^2 + 9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 
          8320*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 
          4096*MZ^6*s^4 + 1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 
          54*MW^2*s^6 - 1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          3840*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          1152*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          2112*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          480*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 45*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-62*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
            MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 128*MZ^8*(29*s + 
                48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-13*s^2 + 
                24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-109*s^3 + 
                228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 30*MZ^2*(-13*s^4 + 
                40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 9*s^2*Sqrt[
                -4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-10*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s])) + 
            MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 
                3*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 
                87*s^2*Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*
           Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          3264*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
           Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
          18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
          9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (2592*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {c3pl2*cll1221, 
      -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
          26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
          8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
          9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
          6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
          1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
          1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
              15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])) + MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[
                -4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
              3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*Cos[3*\[Theta]] + 
          256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 128*MZ^12*s*Cos[3*\[Theta]] + 
          2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 448*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
          5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpqMi, 
      (MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 128*MZ^8*s - 
         152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
         108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
           77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         4*s*(8*MZ^8 + 2*MZ^6*s - 13*MZ^4*s^2 + 3*MZ^2*s^3 - 
           MW^2*(8*MZ^6 + 2*MZ^4*s - 13*MZ^2*(s^2 + 3*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 
         16*MZ^8*s*Cos[3*\[Theta]] + 12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 
         12*MZ^6*s^2*Cos[3*\[Theta]] + 6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 
         6*MZ^4*s^3*Cos[3*\[Theta]] - 2*MW^2*s^4*Cos[3*\[Theta]] + 
         2*MZ^2*s^4*Cos[3*\[Theta]] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
        Sin[\[Theta]/2]^2)/(54*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpq3i, -1/1296*(MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 
          2048*MZ^14 + 26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 
          6144*MZ^12*s - 8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 
          8960*MZ^10*s^2 + 9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 
          8320*MZ^8*s^3 - 6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 
          4096*MZ^6*s^4 + 1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 
          54*MW^2*s^6 - 1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          3840*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          1152*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          2784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          2112*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          480*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 45*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-62*s^2 + 21*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
            MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 128*MZ^8*(29*s + 
                48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-13*s^2 + 
                24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-109*s^3 + 
                228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 30*MZ^2*(-13*s^4 + 
                40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^10 + 939*s^5 + 
              624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 9*s^2*Sqrt[
                -4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) + 
              4*MZ^2*(-10*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s])) + 
            MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*Sqrt[
                -4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + 
                   s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 
                3*Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 
                87*s^2*Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
          1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*
           Cos[3*\[Theta]] + 5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          3264*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
          4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
          655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
          64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
           Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
          576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
           Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
          198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
          18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
          27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
          9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
        (Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, 
     {cll1221^2, (MW^2*s*(-512*MW^4*MZ^10 + 1024*MW^2*MZ^12 - 512*MZ^14 + 
         26880*MW^4*MZ^8*s - 3072*MW^2*MZ^10*s + 1536*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 4480*MW^2*MZ^8*s^2 - 2240*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 4160*MW^2*MZ^6*s^3 + 2080*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 2048*MW^2*MZ^4*s^4 - 1024*MZ^6*s^4 + 
         1042*MW^4*s^5 - 320*MW^2*MZ^2*s^5 + 160*MZ^4*s^5 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 1536*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         2688*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2736*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*(8*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 
             15*s^3) - 16*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*s*(-4*MZ^4*(MZ^2 - s)^2*(8*MZ^4 + 10*MZ^2*s - 
             3*s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^6 + 2*MZ^4*s - 
             13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] + 256*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         128*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 224*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 48*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 64*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         16*MZ^4*s^5*Cos[3*\[Theta]] + 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1152*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 288*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 288*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2880*MW^4*MZ^6*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 198*MW^4*s^5*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] + 27*MW^4*s^5*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (2592*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpqMi, 
      -1/54*(MW^2*s*(-64*MW^2*MZ^8 + 64*MZ^10 + 128*MW^2*MZ^6*s - 
          128*MZ^8*s - 152*MW^2*MZ^4*s^2 + 152*MZ^6*s^2 + 108*MW^2*MZ^2*s^3 - 
          108*MZ^4*s^3 - 20*MW^2*s^4 + 20*MZ^2*s^4 - 96*MW^2*MZ^6*Sqrt[s]*
           Sqrt[-4*MZ^2 + s] + 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 45*MW^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 2*(-32*MZ^10 + 8*MZ^8*s + 86*MZ^6*s^2 - 
            77*MZ^4*s^3 + 15*MZ^2*s^4 + MW^2*(32*MZ^8 + 8*MZ^6*(-s + 
                18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 2*MZ^4*(-43*s^2 + 
                6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(77*s^3 + 117*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s])))*Cos[\[Theta]] + 4*s*(8*MZ^8 + 2*MZ^6*s - 
            13*MZ^4*s^2 + 3*MZ^2*s^3 - MW^2*(8*MZ^6 + 2*MZ^4*s - 
              13*MZ^2*(s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          16*MW^2*MZ^6*s*Cos[3*\[Theta]] + 16*MZ^8*s*Cos[3*\[Theta]] + 
          12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 12*MZ^6*s^2*Cos[3*\[Theta]] + 
          6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 6*MZ^4*s^3*Cos[3*\[Theta]] - 
          2*MW^2*s^4*Cos[3*\[Theta]] + 2*MZ^2*s^4*Cos[3*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
         Sin[\[Theta]/2]^2)/(Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpq3i, (MW^2*s*(-512*MW^4*MZ^10 + 2560*MW^2*MZ^12 - 
         2048*MZ^14 + 26880*MW^4*MZ^8*s - 19200*MW^2*MZ^10*s + 6144*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 26176*MW^2*MZ^8*s^2 - 8960*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 10112*MW^2*MZ^6*s^3 + 8320*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 + 188*MW^2*MZ^4*s^4 - 4096*MZ^6*s^4 + 
         1042*MW^4*s^5 + 442*MW^2*MZ^2*s^5 + 640*MZ^4*s^5 - 54*MW^2*s^6 - 
         1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         7872*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 1152*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         624*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2784*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         4728*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 2112*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         1320*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 480*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 2*(8*MZ^4*(MZ^2 - s)^2*(128*MZ^6 + 60*s^3 - 
             45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(1280*MZ^10 - 9*s^5 + 
             128*MZ^8*(29*s + 48*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-13*s^2 + 24*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-109*s^3 + 228*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             30*MZ^2*(-13*s^4 + 40*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(256*MZ^10 + 939*s^5 + 624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(-7*s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(-73*s^2 + 22*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(338*s^3 + 105*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(2753*s^4 + 1248*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 8*(4*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(12*s^(5/2) - 
             9*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^4*(-4*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-10*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s])) + MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 
             165*s^4 + 96*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             24*MZ^4*(28*s^2 + 13*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(473*s^3 + 204*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*Sqrt[s]*(-MZ^2 + s)*(9*s^(9/2) + 32*MZ^8*(-14*Sqrt[s] + 3*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^6*(-83*s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-89*s^(5/2) + 87*s^2*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(66*s^(7/2) - 204*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 512*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         512*MZ^12*s*Cos[3*\[Theta]] + 2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         1120*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 896*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3264*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 192*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1822*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 256*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 163*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         64*MZ^4*s^5*Cos[3*\[Theta]] + 27*MW^2*s^6*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3072*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         432*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2592*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         672*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 1404*MW^4*MZ^2*s^4*
          Cos[4*\[Theta]] - 108*MW^2*MZ^4*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         18*MW^2*s^6*Cos[4*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[5*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[5*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[5*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         9*MW^2*s^6*Cos[5*\[Theta]])*Sin[\[Theta]/2]^2)/
       (1296*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpd, 0}, 
     {cll1221*cpu, 0}, {cpqMi^2, (MW^2*MZ^2*s*(-32*MZ^6 + 32*MZ^4*s - 
         44*MZ^2*s^2 + 10*s^3 + (32*MZ^6 + 24*MZ^4*s - 62*MZ^2*s^2 + 15*s^3)*
          Cos[\[Theta]] + 2*s*(-8*MZ^4 - 10*MZ^2*s + 3*s^2)*Cos[2*\[Theta]] - 
         8*MZ^4*s*Cos[3*\[Theta]] - 2*MZ^2*s^2*Cos[3*\[Theta]] + 
         s^3*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/(18*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*s*(64*MW^2*MZ^8 - 256*MZ^10 - 128*MW^2*MZ^6*s + 
         512*MZ^8*s + 152*MW^2*MZ^4*s^2 - 608*MZ^6*s^2 - 108*MW^2*MZ^2*s^3 + 
         432*MZ^4*s^3 + 20*MW^2*s^4 - 80*MZ^2*s^4 + 96*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         144*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 126*MW^2*MZ^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 204*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         45*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 60*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2*(-(MZ^2*(MZ^2 - s)*(128*MZ^6 + 60*s^3 - 
              45*s^(5/2)*Sqrt[-4*MZ^2 + s] + 48*MZ^4*(2*s + Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-62*s^2 + 21*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]))) + MW^2*(32*MZ^8 + 
             8*MZ^6*(-s + 18*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^4*(-43*s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(77*s^3 + 117*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             3*(5*s^4 + 13*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         4*(MZ^2*(MZ^2 - s)*Sqrt[s]*(12*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             8*MZ^4*(-4*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^2*(-10*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s])) + 
           MW^2*s*(8*MZ^6 + 2*MZ^4*s - 13*MZ^2*(s^2 + 3*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 3*(s^3 + 4*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 16*MW^2*MZ^6*s*Cos[3*\[Theta]] - 
         64*MZ^8*s*Cos[3*\[Theta]] - 12*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 
         48*MZ^6*s^2*Cos[3*\[Theta]] - 6*MW^2*MZ^2*s^3*Cos[3*\[Theta]] + 
         24*MZ^4*s^3*Cos[3*\[Theta]] + 2*MW^2*s^4*Cos[3*\[Theta]] - 
         8*MZ^2*s^4*Cos[3*\[Theta]] - 72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 24*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 30*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 18*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 6*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] - 6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[4*\[Theta]] + 3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*
        Sin[\[Theta]/2]^2)/(54*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 
      (MW^2*s*(-512*MW^4*MZ^10 + 4096*MW^2*MZ^12 - 8192*MZ^14 + 
         26880*MW^4*MZ^8*s - 35328*MW^2*MZ^10*s + 31488*MZ^12*s - 
         8000*MW^4*MZ^6*s^2 + 47872*MW^2*MZ^8*s^2 - 60032*MZ^10*s^2 + 
         9280*MW^4*MZ^4*s^3 - 16064*MW^2*MZ^6*s^3 + 63520*MZ^8*s^3 - 
         6388*MW^4*MZ^2*s^4 - 1672*MW^2*MZ^4*s^4 - 31828*MZ^6*s^4 + 
         1042*MW^4*s^5 + 1204*MW^2*MZ^2*s^5 + 4882*MZ^4*s^5 - 108*MW^2*s^6 + 
         216*MZ^2*s^6 - 54*s^7 - 1536*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         6144*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2688*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 13056*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         9216*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] + 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 2112*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         22272*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 2736*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 6720*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         16896*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 1920*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         3840*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         2*((MZ^2 - s)^2*(4096*MZ^10 + 54*MZ^2*s^4 - 9*s^5 + 
             192*MZ^8*(25*s + 16*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^6*(-775*s^2 + 336*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(2856*s^3 - 2880*s^(5/2)*Sqrt[-4*MZ^2 + s])) - 
           2*MW^2*(MZ^2 - s)*(1024*MZ^10 - 9*s^5 + 64*MZ^8*(59*s + 78*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(17*s^2 + 42*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-295*s^3 + 339*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(510*s^4 - 888*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^10 + 939*s^5 + 
             624*s^(9/2)*Sqrt[-4*MZ^2 + s] + 128*MZ^8*(-7*s + 18*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-73*s^2 + 22*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(338*s^3 + 105*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(2753*s^4 + 1248*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         8*((MZ^2 - s)^2*Sqrt[s]*(-18*MZ^2*s^(7/2) + 9*s^(9/2) + 
             32*MZ^8*(-43*Sqrt[s] + 24*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^6*(-35*s^(3/2) + 48*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(84*s^(5/2) - 288*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*s*(1408*MZ^8 + 1536*MZ^6*s + 165*s^4 + 96*s^(7/2)*
              Sqrt[-4*MZ^2 + s] + 24*MZ^4*(28*s^2 + 13*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(473*s^3 + 204*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + 2*MW^2*Sqrt[s]*(-MZ^2 + s)*
            (9*s^(9/2) + 32*MZ^8*(-13*Sqrt[s] + 3*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^6*(-167*s^(3/2) + 6*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(-764*s^(5/2) + 540*s^2*Sqrt[-4*MZ^2 + s]) - 
             78*MZ^2*(-s^(7/2) + 2*s^3*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[3*\[Theta]] - 1280*MW^2*MZ^10*s*
          Cos[3*\[Theta]] - 5504*MZ^12*s*Cos[3*\[Theta]] + 
         2528*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1792*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] + 10496*MZ^10*s^2*Cos[3*\[Theta]] + 
         5568*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 6432*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 3792*MZ^8*s^3*Cos[3*\[Theta]] - 
         4186*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 3772*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] - 2050*MZ^6*s^4*Cos[3*\[Theta]] + 
         655*MW^4*s^5*Cos[3*\[Theta]] + 358*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         1039*MZ^4*s^5*Cos[3*\[Theta]] + 54*MW^2*s^6*Cos[3*\[Theta]] - 
         216*MZ^2*s^6*Cos[3*\[Theta]] + 27*s^7*Cos[3*\[Theta]] + 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         4992*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1536*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2016*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3456*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1152*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         4032*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2304*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         288*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1056*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2880*MW^4*MZ^6*s^2*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] - 1728*MZ^10*s^2*Cos[4*\[Theta]] + 
         1728*MW^4*MZ^4*s^3*Cos[4*\[Theta]] - 1152*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] + 4032*MZ^8*s^3*Cos[4*\[Theta]] - 
         1404*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 2844*MZ^6*s^4*Cos[4*\[Theta]] + 
         198*MW^4*s^5*Cos[4*\[Theta]] + 252*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         486*MZ^4*s^5*Cos[4*\[Theta]] - 36*MW^2*s^6*Cos[4*\[Theta]] + 
         72*MZ^2*s^6*Cos[4*\[Theta]] - 18*s^7*Cos[4*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         1536*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         576*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         192*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[5*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[5*\[Theta]] - 288*MZ^10*s^2*Cos[5*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[5*\[Theta]] + 576*MZ^8*s^3*Cos[5*\[Theta]] - 
         162*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 108*MW^2*MZ^4*s^4*
          Cos[5*\[Theta]] - 234*MZ^6*s^4*Cos[5*\[Theta]] + 
         27*MW^4*s^5*Cos[5*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[5*\[Theta]] - 
         117*MZ^4*s^5*Cos[5*\[Theta]] - 18*MW^2*s^6*Cos[5*\[Theta]] + 
         72*MZ^2*s^6*Cos[5*\[Theta]] - 9*s^7*Cos[5*\[Theta]])*
        Sin[\[Theta]/2]^2)/(2592*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        s^2*(4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + 
           s^2)*Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 
           2*s^2 + (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + 
         s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (GF*MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 1280*MW^4*MZ^6*s + 
         448*MZ^10*s + 1424*MW^4*MZ^4*s^2 - 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 288*MZ^6*s^3 + 273*MW^4*s^4 - 48*MZ^4*s^4 + 
         48*MW^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*(20*MZ^4 - 27*MZ^2*s + 7*s^2)*
          Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (162*Sqrt[2]*Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/81*(GF*MW^3*Sqrt[1/2 - MW^2/(2*MZ^2)]*s*(-256*MW^2*MZ^10 + 
          256*MZ^12 + 896*MW^2*MZ^8*s - 896*MZ^10*s - 5728*MW^2*MZ^6*s^2 + 
          1120*MZ^8*s^2 + 4320*MW^2*MZ^4*s^3 - 576*MZ^6*s^3 - 
          852*MW^2*MZ^2*s^4 + 96*MZ^4*s^4 + 27*MW^2*s^5 - 
          24*MZ^2*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 44*MZ^4*s + 
            15*MZ^2*s^2 + MW^2*(-16*MZ^4 + 84*MZ^2*s - 29*s^2))*
           Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*(-8*MZ^4*(MZ^2 - s)^2 + 
            MW^2*(8*MZ^6 - 268*MZ^4*s + 116*MZ^2*s^2 + 9*s^3))*
           Cos[2*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 120*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 24*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 
          432*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 108*MW^2*MZ^2*s^4*
           Cos[4*\[Theta]] + 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/81*(Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 
          128*MZ^12 + 1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/81*(Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 
          128*MZ^12 + 1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 
         128*MZ^12 + 1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (81*Lambda^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-2*Sqrt[2]*GF*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 
         40*MW^2*MZ^4*s + 40*MZ^6*s + 30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 
         6*MW^2*s^3 + 6*MZ^2*s^3 + 3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 2*(MW^2 - MZ^2)*s*
          (4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 12*MW^2*MZ^2*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^2*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (Sqrt[2]*GF*MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
         1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
         273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
         24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
           8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
             27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
          (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
           MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 144*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] - 
         216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]] + 
         81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, (GF*MW^4*(4*MZ^2 - s)*s^2*Sin[\[Theta]]^2)/
       (2*Sqrt[2]*Lambda^4*(MZ^2 - s)^2)}, {cpDC*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        (4*(MW^2 + MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
          Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
           (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (18*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, -1/9*(MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^(5/2)*
         (8*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*Cos[\[Theta]] + 
          3*Sqrt[s]*(8*MZ^4 - 6*MZ^2*s + s^2)*(5 + 3*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(2^(3/4)*Lambda^4*MZ*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl1*cWWW, -1/9*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*(4*(MW^2 - MZ^2)*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*Cos[\[Theta]] + 
          3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + (5*MZ^2 - 2*s)*s*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(Lambda^4*(MW - MZ)*(MW + MZ)*
         (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]]))}, {c3pl2*cWWW, 
      -1/9*(2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
         (4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
           Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
            (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cll1221*cWWW, 
      (2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
        (4*(MW^2 - MZ^2)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*
          Cos[\[Theta]] + 3*MW^2*(4*MZ^2 - s)*(4*MZ^4 + 3*MZ^2*s - 2*s^2 + 
           (5*MZ^2 - 2*s)*s*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + 
         s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (-4*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(3*MZ^2 - s)*s^(5/2)*
        Sqrt[-4*MZ^2 + s]*Cos[\[Theta]]*Sin[\[Theta]]^2)/
       (3*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpq3i*cWWW, (2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*(4*(MW^2 - 4*MZ^2)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(3*MZ^4 - 4*MZ^2*s + s^2)*Cos[\[Theta]] + 
         3*(4*MZ^2 - s)*(-4*MZ^6 + 7*MZ^4*s - 3*MZ^2*s^2 + 
           MW^2*(4*MZ^4 + 3*MZ^2*s - 2*s^2) + s*(MZ^4 + MW^2*(5*MZ^2 - 2*s) - 
             MZ^2*s)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + 
         s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, 
     {cpu*cWWW, 0}, {cpDC^2, (MW^2*s*(128*MW^4*MZ^8 + 256*MW^2*MZ^10 + 
         128*MZ^12 + 1280*MW^4*MZ^6*s - 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 + 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 + MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] - 
         4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (10368*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpWB, 
      (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(256*MW^2*MZ^10 + 256*MZ^12 - 
         896*MW^2*MZ^8*s - 896*MZ^10*s + 5728*MW^2*MZ^6*s^2 + 1120*MZ^8*s^2 - 
         4320*MW^2*MZ^4*s^3 - 576*MZ^6*s^3 + 852*MW^2*MZ^2*s^4 + 
         96*MZ^4*s^4 - 27*MW^2*s^5 - 24*MZ^2*(MZ^2 - s)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 44*MZ^4*s + 15*MZ^2*s^2 + 
           MW^2*(16*MZ^4 - 84*MZ^2*s + 29*s^2))*Cos[\[Theta]] - 
         4*(4*MZ^2 - s)*s*(8*MZ^4*(MZ^2 - s)^2 + MW^2*(8*MZ^6 - 268*MZ^4*s + 
             116*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 360*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 120*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 24*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] - 432*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
         108*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(2592*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/1296*(MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 
          1280*MW^4*MZ^6*s + 448*MZ^10*s + 1424*MW^4*MZ^4*s^2 - 
          560*MZ^8*s^2 - 1512*MW^4*MZ^2*s^3 + 288*MZ^6*s^3 + 273*MW^4*s^4 - 
          48*MZ^4*s^4 + 48*MW^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpDC, 
      -1/1296*(MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 1280*MW^4*MZ^6*s + 
          448*MZ^10*s + 1424*MW^4*MZ^4*s^2 - 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 288*MZ^6*s^3 + 273*MW^4*s^4 - 48*MZ^4*s^4 + 
          48*MW^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*(20*MZ^4 - 27*MZ^2*s + 7*s^2)*
           Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cll1221*cpDC, 
      (MW^2*s*(128*MW^4*MZ^8 - 128*MZ^12 + 1280*MW^4*MZ^6*s + 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 560*MZ^8*s^2 - 1512*MW^4*MZ^2*s^3 + 
         288*MZ^6*s^3 + 273*MW^4*s^4 - 48*MZ^4*s^4 + 48*MW^4*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*(20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(4*MZ^4*(MZ^2 - s)^2 + MW^4*(32*MZ^4 + 188*MZ^2*s - 
             85*s^2))*Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*
          Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
         27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (1296*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpDC*cpqMi, 
      -1/54*(MW^2*MZ^2*s*(16*MW^2*MZ^6 + 16*MZ^8 - 40*MW^2*MZ^4*s - 
          40*MZ^6*s + 30*MW^2*MZ^2*s^2 + 30*MZ^4*s^2 - 6*MW^2*s^3 - 
          6*MZ^2*s^3 + 3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[\[Theta]] - 2*(MW^2 + MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*
           Cos[2*\[Theta]] + 12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, (MW^2*s*(128*MW^4*MZ^8 - 384*MW^2*MZ^10 - 512*MZ^12 + 
         1280*MW^4*MZ^6*s - 384*MW^2*MZ^8*s + 1792*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 2064*MW^2*MZ^6*s^2 - 2240*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 1656*MW^2*MZ^4*s^3 + 1152*MZ^6*s^3 + 
         273*MW^4*s^4 + 387*MW^2*MZ^2*s^4 - 192*MZ^4*s^4 - 27*MW^2*s^5 - 
         24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*s*(-20*MZ^2 + 7*s) + 
           8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(16*MZ^6 + 36*MZ^4*s - 
             13*MZ^2*s^2))*Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*
          (16*MZ^4*(MZ^2 - s)^2 + MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2) - 
           3*MW^2*(8*MZ^6 - 16*MZ^4*s + 5*MZ^2*s^2 + 3*s^3))*
          Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
         144*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
         27*MW^4*s^4*Cos[4*\[Theta]] + 81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
         9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (1296*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpd*cpDC, 0}, {cpDC*cpu, 0}, 
     {cpWB^2, -1/2592*(MW^4*(MW^2 - MZ^2)*s*(512*MZ^12 - 4096*MZ^10*s + 
          11456*MZ^8*s^2 - 7200*MZ^6*s^3 + 732*MZ^4*s^4 + 216*MZ^2*s^5 - 
          27*s^6 - 96*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 60*MZ^4*s + 
            59*MZ^2*s^2 - 15*s^3)*Cos[\[Theta]] + 
          4*s*(-640*MZ^10 + 2592*MZ^8*s - 1968*MZ^6*s^2 + 484*MZ^4*s^3 - 
            72*MZ^2*s^4 + 9*s^5)*Cos[2*\[Theta]] + 384*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 96*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^2*Cos[4*\[Theta]] - 
          288*MZ^6*s^3*Cos[4*\[Theta]] - 108*MZ^4*s^4*Cos[4*\[Theta]] + 
          72*MZ^2*s^5*Cos[4*\[Theta]] - 9*s^6*Cos[4*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-256*MW^2*MZ^10 + 256*MZ^12 + 
         896*MW^2*MZ^8*s - 896*MZ^10*s - 5728*MW^2*MZ^6*s^2 + 1120*MZ^8*s^2 + 
         4320*MW^2*MZ^4*s^3 - 576*MZ^6*s^3 - 852*MW^2*MZ^2*s^4 + 
         96*MZ^4*s^4 + 27*MW^2*s^5 - 24*MZ^2*(MZ^2 - s)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 44*MZ^4*s + 15*MZ^2*s^2 + 
           MW^2*(-16*MZ^4 + 84*MZ^2*s - 29*s^2))*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-8*MZ^4*(MZ^2 - s)^2 + MW^2*(8*MZ^6 - 268*MZ^4*s + 
             116*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 120*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 24*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(648*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-256*MW^2*MZ^10 + 256*MZ^12 + 
         896*MW^2*MZ^8*s - 896*MZ^10*s - 5728*MW^2*MZ^6*s^2 + 1120*MZ^8*s^2 + 
         4320*MW^2*MZ^4*s^3 - 576*MZ^6*s^3 - 852*MW^2*MZ^2*s^4 + 
         96*MZ^4*s^4 + 27*MW^2*s^5 - 24*MZ^2*(MZ^2 - s)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 44*MZ^4*s + 15*MZ^2*s^2 + 
           MW^2*(-16*MZ^4 + 84*MZ^2*s - 29*s^2))*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-8*MZ^4*(MZ^2 - s)^2 + MW^2*(8*MZ^6 - 268*MZ^4*s + 
             116*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 120*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 24*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(648*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, -1/648*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-256*MW^2*MZ^10 + 
          256*MZ^12 + 896*MW^2*MZ^8*s - 896*MZ^10*s - 5728*MW^2*MZ^6*s^2 + 
          1120*MZ^8*s^2 + 4320*MW^2*MZ^4*s^3 - 576*MZ^6*s^3 - 
          852*MW^2*MZ^2*s^4 + 96*MZ^4*s^4 + 27*MW^2*s^5 - 
          24*MZ^2*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 44*MZ^4*s + 
            15*MZ^2*s^2 + MW^2*(-16*MZ^4 + 84*MZ^2*s - 29*s^2))*
           Cos[\[Theta]] + 4*(4*MZ^2 - s)*s*(-8*MZ^4*(MZ^2 - s)^2 + 
            MW^2*(8*MZ^6 - 268*MZ^4*s + 116*MZ^2*s^2 + 9*s^3))*
           Cos[2*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 96*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 120*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 24*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 576*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 
          432*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 108*MW^2*MZ^2*s^4*
           Cos[4*\[Theta]] + 9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpqMi*cpWB, 
      -1/27*(MW^3*Sqrt[1 - MW^2/MZ^2]*MZ^3*s*(32*MZ^6 - 80*MZ^4*s + 
          60*MZ^2*s^2 - 12*s^3 - 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           (16*MZ^4 - 44*MZ^2*s + 15*s^2)*Cos[\[Theta]] - 
          4*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
          12*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      -1/648*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-256*MW^2*MZ^10 + 1024*MZ^12 + 
          896*MW^2*MZ^8*s - 1280*MZ^10*s - 5728*MW^2*MZ^6*s^2 - 
          128*MZ^8*s^2 + 4320*MW^2*MZ^4*s^3 - 852*MW^2*MZ^2*s^4 + 
          600*MZ^4*s^4 + 27*MW^2*s^5 - 243*MZ^2*s^5 + 27*s^6 - 
          24*MZ^2*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           (MW^2*(-16*MZ^4 + 84*MZ^2*s - 29*s^2) + 
            4*MZ^2*(8*MZ^4 - 32*MZ^2*s + 11*s^2))*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(112*MZ^8 - 260*MZ^6*s + 184*MZ^4*s^2 - 
            45*MZ^2*s^3 + 9*s^4 + MW^2*(8*MZ^6 - 268*MZ^4*s + 116*MZ^2*s^2 + 
              9*s^3))*Cos[2*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 360*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 480*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 72*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 96*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 576*MW^2*MZ^6*s^2*
           Cos[4*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
          144*MZ^6*s^3*Cos[4*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
          216*MZ^4*s^4*Cos[4*\[Theta]] + 9*MW^2*s^5*Cos[4*\[Theta]] - 
          81*MZ^2*s^5*Cos[4*\[Theta]] + 9*s^6*Cos[4*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (648*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl1*c3pl2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (324*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl1*cll1221, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
          1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpqMi, 
      (2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 40*MW^2*MZ^4*s + 40*MZ^6*s + 
         30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 6*MW^2*s^3 + 6*MZ^2*s^3 + 
         3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
         2*(MW^2 - MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl1*cpq3i, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
          1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
          273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
          24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
            8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
              27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
           (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
            MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*
           Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
          144*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
          27*MW^4*s^4*Cos[4*\[Theta]] + 81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
          9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (648*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl2*cll1221, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
          1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
          273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
          48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
          4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
            MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
          192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
        (Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpqMi, 
      (2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 40*MW^2*MZ^4*s + 40*MZ^6*s + 
         30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 6*MW^2*s^3 + 6*MZ^2*s^3 + 
         3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
         2*(MW^2 - MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {c3pl2*cpq3i, 
      -1/324*(MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
          1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
          1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
          1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
          273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
          24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
            8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
              27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
           (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
            MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*
           Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
          144*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
           Cos[4*\[Theta]] - 216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
          27*MW^4*s^4*Cos[4*\[Theta]] + 81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
          9*MW^2*s^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(Lambda^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      (MW^2*s*(128*MW^4*MZ^8 - 256*MW^2*MZ^10 + 128*MZ^12 + 
         1280*MW^4*MZ^6*s + 896*MW^2*MZ^8*s - 448*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 - 1120*MW^2*MZ^6*s^2 + 560*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 + 576*MW^2*MZ^4*s^3 - 288*MZ^6*s^3 + 
         273*MW^4*s^4 - 96*MW^2*MZ^2*s^4 + 48*MZ^4*s^4 + 
         48*MW^2*(MW^2 - MZ^2)*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          (20*MZ^4 - 27*MZ^2*s + 7*s^2)*Cos[\[Theta]] + 
         4*(4*MZ^2 - s)*s*(-4*MZ^4*(MZ^2 - s)^2 + 8*MW^2*(MZ^3 - MZ*s)^2 + 
           MW^4*(32*MZ^4 + 188*MZ^2*s - 85*s^2))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         192*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         48*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*
          Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (648*Lambda^4*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cll1221*cpqMi, 
      (-2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 16*MZ^8 - 40*MW^2*MZ^4*s + 40*MZ^6*s + 
         30*MW^2*MZ^2*s^2 - 30*MZ^4*s^2 - 6*MW^2*s^3 + 6*MZ^2*s^3 + 
         3*MW^2*(20*MZ^2 - 7*s)*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[\[Theta]] - 
         2*(MW^2 - MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cll1221*cpq3i, 
      (MW^2*s*(128*MW^4*MZ^8 - 640*MW^2*MZ^10 + 512*MZ^12 + 
         1280*MW^4*MZ^6*s + 512*MW^2*MZ^8*s - 1792*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 944*MW^2*MZ^6*s^2 + 2240*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 1080*MW^2*MZ^4*s^3 - 1152*MZ^6*s^3 + 
         273*MW^4*s^4 + 291*MW^2*MZ^2*s^4 + 192*MZ^4*s^4 - 27*MW^2*s^5 + 
         24*(MZ^2 - s)*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(2*MW^4*(20*MZ^2 - 7*s)*s + 
           8*MZ^4*(2*MZ^4 - 3*MZ^2*s + s^2) + MW^2*(-16*MZ^6 - 76*MZ^4*s + 
             27*MZ^2*s^2))*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
          (16*MZ^4*(MZ^2 - s)^2 + MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
           MW^2*(16*MZ^6 - 32*MZ^4*s + 7*MZ^2*s^2 + 9*s^3))*Cos[2*\[Theta]] + 
         192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 144*MW^2*MZ^6*s^2*
          Cos[4*\[Theta]] - 216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] - 
         216*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 27*MW^4*s^4*Cos[4*\[Theta]] + 
         81*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 9*MW^2*s^5*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(324*Lambda^4*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (2*MW^2*MZ^4*s*(8*MZ^4 - 12*MZ^2*s + 3*s^2 + 
         s*(-4*MZ^2 + s)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (9*Lambda^4*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (-2*MW^2*MZ^2*s*(16*MW^2*MZ^6 - 64*MZ^8 - 40*MW^2*MZ^4*s + 
         160*MZ^6*s + 30*MW^2*MZ^2*s^2 - 120*MZ^4*s^2 - 6*MW^2*s^3 + 
         24*MZ^2*s^3 - 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]*(16*MZ^6 - 24*MZ^4*s + 
           7*MW^2*s^2 + 4*MZ^2*s*(-5*MW^2 + 2*s))*Cos[\[Theta]] - 
         2*(MW^2 - 4*MZ^2)*s*(4*MZ^4 - 5*MZ^2*s + s^2)*Cos[2*\[Theta]] + 
         12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
           Cos[\[Theta]]^2)^2)}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, 
     {cpq3i^2, (MW^2*s*(128*MW^4*MZ^8 - 1024*MW^2*MZ^10 + 2048*MZ^12 + 
         1280*MW^4*MZ^6*s + 128*MW^2*MZ^8*s - 7744*MZ^10*s + 
         1424*MW^4*MZ^4*s^2 + 3008*MW^2*MZ^6*s^2 + 9824*MZ^8*s^2 - 
         1512*MW^4*MZ^2*s^3 - 2736*MW^2*MZ^4*s^3 - 4392*MZ^6*s^3 + 
         273*MW^4*s^4 + 678*MW^2*MZ^2*s^4 + 21*MZ^4*s^4 - 54*MW^2*s^5 + 
         270*MZ^2*s^5 - 27*s^6 + 48*(MW^2 - 4*MZ^2)*(MZ^2 - s)*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*(-16*MZ^6 + 24*MZ^4*s + 4*MZ^2*(5*MW^2 - 2*s)*s - 
           7*MW^2*s^2)*Cos[\[Theta]] - 4*(4*MZ^2 - s)*s*
          ((MZ^2 - s)^2*(172*MZ^4 - 36*MZ^2*s + 9*s^2) + 
           MW^4*(-32*MZ^4 - 188*MZ^2*s + 85*s^2) + 
           2*MW^2*(20*MZ^6 - 40*MZ^4*s + 11*MZ^2*s^2 + 9*s^3))*
          Cos[2*\[Theta]] + 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 768*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 960*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 192*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 432*MW^4*MZ^4*s^2*Cos[4*\[Theta]] + 
         288*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 144*MZ^8*s^2*Cos[4*\[Theta]] - 
         216*MW^4*MZ^2*s^3*Cos[4*\[Theta]] - 432*MW^2*MZ^4*s^3*
          Cos[4*\[Theta]] + 360*MZ^6*s^3*Cos[4*\[Theta]] + 
         27*MW^4*s^4*Cos[4*\[Theta]] + 162*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
         297*MZ^4*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] + 
         90*MZ^2*s^5*Cos[4*\[Theta]] - 9*s^6*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(648*Lambda^4*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpqMi*cWWW, 0}, {cpq3i*cWWW, 0}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 0}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
           MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (18*2^(3/4)*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (2*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(4*MZ^4*(MZ^2 - s)^2 + 
           MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(-4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] + 
           MW^4*(-49*s^(7/2) + 36*s^3*Sqrt[-4*MZ^2 + s] + 
             24*MZ^6*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(-67*s^(3/2) + 12*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(266*s^(5/2) - 132*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           MW^4*(256*MZ^8 - 25*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^6*(784*s - 96*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             12*MZ^4*(-73*s^2 + 14*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(266*s^3 - 78*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]]^2 + 2*s*(-4*MZ^2 + s)*(2*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
           MW^4*(-11*s^(5/2) + 18*s^2*Sqrt[-4*MZ^2 + s] + 
             MZ^4*(88*Sqrt[s] - 36*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-25*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^4*s^(3/2)*(-4*MZ^2 + s)*(-96*MZ^4 + 21*s^2 - 
           8*s^(3/2)*Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*
              Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*
          (-4*MZ^2 + s)^2*Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpWB, (GF*MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 + 
             3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-17*s + 42*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(21*s^2 - 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(9*s^(11/2) + 1536*MZ^10*
              (4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 128*MZ^8*(-236*s^(3/2) + 75*s*
                Sqrt[-4*MZ^2 + s]) - 32*MZ^6*(-881*s^(5/2) + 459*s^2*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-431*s^(7/2) + 237*s^3*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-89*s^(9/2) + 60*s^4*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 64768*MW^2*MZ^8*s - 
           7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 5248*MZ^8*s^2 + 
           10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 560*MW^2*MZ^2*s^4 + 
           128*MZ^4*s^4 - 54*MW^2*s^5 - 8448*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3840*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 6336*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 5712*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 528*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 240*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-8*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(896*MZ^10 + 9*s^5 + MZ^8*(7712*s - 672*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 96*MZ^6*(-37*s^2 + 9*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(-23*s^3 + 18*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(16*s^4 - 48*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-64*MZ^4*(MZ^2 - s)*(-s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s] + MZ^2*(Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(27*s^(7/2) + 64*MZ^6*(-17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + 
                    s]) - 16*MZ^4*(17*s^(3/2) + 30*s*Sqrt[-4*MZ^2 + s]) - 8*
                MZ^2*(-89*s^(5/2) + 60*s^2*Sqrt[-4*MZ^2 + s])))*
            Cos[3*\[Theta]] + 6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 
           1152*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*
            Cos[4*\[Theta]] + 432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
           18*MW^2*s^5*Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^2*
            Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 
           108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(-4*MZ^4*(MZ^2 - s)^2 + 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*MZ^2 - 2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + 
                s] + MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] - 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             12*MZ^4*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-7*s^(3/2) + 12*
                s*Sqrt[-4*MZ^2 + s])) + MW^4*(-49*s^(7/2) + 
             36*s^3*Sqrt[-4*MZ^2 + s] + 24*MZ^6*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-67*s^(3/2) + 12*s*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^(5/2) - 132*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^8 - 25*s^4 + 
             6*s^(7/2)*Sqrt[-4*MZ^2 + s] + MZ^6*(784*s - 96*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(-73*s^2 + 14*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^3 - 78*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^2 - 2*s*(-4*MZ^2 + s)*
          (2*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 2*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s])) + MW^4*(11*s^(5/2) - 
             18*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-22*Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(50*s^(3/2) - 18*s*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^2*s^(3/2)*(-4*MZ^2 + s)*(8*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
            (-MZ^2 + s) + MW^2*(-96*MZ^4 + 21*s^2 - 8*s^(3/2)*
              Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*(-4*MZ^2 + s)^2*
          Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(-4*MZ^4*(MZ^2 - s)^2 + 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*MZ^2 - 2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + 
                s] + MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] - 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             12*MZ^4*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-7*s^(3/2) + 12*
                s*Sqrt[-4*MZ^2 + s])) + MW^4*(-49*s^(7/2) + 
             36*s^3*Sqrt[-4*MZ^2 + s] + 24*MZ^6*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-67*s^(3/2) + 12*s*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^(5/2) - 132*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^8 - 25*s^4 + 
             6*s^(7/2)*Sqrt[-4*MZ^2 + s] + MZ^6*(784*s - 96*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(-73*s^2 + 14*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^3 - 78*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^2 - 2*s*(-4*MZ^2 + s)*
          (2*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 2*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s])) + MW^4*(11*s^(5/2) - 
             18*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-22*Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(50*s^(3/2) - 18*s*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^2*s^(3/2)*(-4*MZ^2 + s)*(8*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
            (-MZ^2 + s) + MW^2*(-96*MZ^4 + 21*s^2 - 8*s^(3/2)*
              Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*(-4*MZ^2 + s)^2*
          Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, {cll1221, 
      (8*GF*MW^2*s*(Sqrt[s]*(-2*MZ^2 + s)^2*(-4*MZ^4*(MZ^2 - s)^2 + 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*MZ^2 - 2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) + MW^4*(140*MZ^4 - 13*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + 
                s] + MZ^2*(8*s - 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]))) + 
         (2*MZ^2 - s)*(4*MZ^4*(MZ^2 - s)^2*(6*MZ^2 - s)*Sqrt[s] - 
           4*MW^2*MZ^2*(MZ^2 - s)*(2*s^(5/2) - 9*s^2*Sqrt[-4*MZ^2 + s] + 
             12*MZ^4*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-7*s^(3/2) + 12*
                s*Sqrt[-4*MZ^2 + s])) + MW^4*(-49*s^(7/2) + 
             36*s^3*Sqrt[-4*MZ^2 + s] + 24*MZ^6*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(-67*s^(3/2) + 12*s*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^(5/2) - 132*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 + 3*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 18*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(256*MZ^8 - 25*s^4 + 
             6*s^(7/2)*Sqrt[-4*MZ^2 + s] + MZ^6*(784*s - 96*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 12*MZ^4*(-73*s^2 + 14*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(266*s^3 - 78*s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^2 - 2*s*(-4*MZ^2 + s)*
          (2*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 2*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s])) + MW^4*(11*s^(5/2) - 
             18*s^2*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-22*Sqrt[s] + 9*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(50*s^(3/2) - 18*s*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]^3 + 
         3*MW^2*s^(3/2)*(-4*MZ^2 + s)*(8*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
            (-MZ^2 + s) + MW^2*(-96*MZ^4 + 21*s^2 - 8*s^(3/2)*
              Sqrt[-4*MZ^2 + s] + MZ^2*(-60*s + 8*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s])))*Cos[\[Theta]]^4 - 27*MW^4*s^(5/2)*(-4*MZ^2 + s)^2*
          Cos[\[Theta]]^5)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, 
     {cpqMi, (GF*MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 
              21*MZ^2*s^2 + s^3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]]) + Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 
           128*MW^2*MZ^4*s + 128*MZ^6*s + 36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 
           4*MW^2*s^3 + 4*MZ^2*s^3 + 144*MW^2*MZ^4*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + (-64*MZ^8 + 64*MZ^6*s + 
             4*MZ^4*s^2 - 4*MZ^2*s^3 + MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) + 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (GF*MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(45*s^(9/2) - 12*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
             320*MZ^6*(-4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) - 
             48*MZ^4*(-19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*
                (-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^6*
                (-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(16*s^2 - 
                 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 - 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                  s] + MZ^2*(-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 24*
                s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(162*Lambda^2*MZ*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, (GF*MW^4*(4*MZ^2 - s)*s^(5/2)*
        Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ*(MZ^2 - s)^2)}, 
     {cpDC*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) + 
           MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(-2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (144*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, -1/36*(MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^2*
         ((-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
            16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
            32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] - 
          2*(8*MZ^4*(-21*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
            3*s^2*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(30*s^(3/2) - 14*s*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
          Sqrt[s]*(816*MZ^4 + 54*s^2 - 4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            4*MZ^2*(-105*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
            3*(16*MZ^4 - 32*MZ^2*s + 7*s^2)*Cos[3*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(2^(1/4)*Lambda^4*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl1*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
            MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
              16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(
                -3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 8*MZ^4*(-33*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl2*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ*s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
          42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
            MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
              16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 32*MZ^2*(
                -3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
            MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 8*MZ^4*(-33*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(-39*s^(3/2) + 
                7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
          21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cll1221*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 + 528*MW^2*MZ^4*s - 324*MW^2*MZ^2*s^2 + 
         42*MW^2*s^3 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         Sqrt[s]*(16*MZ^2*Sqrt[-4*MZ^2 + s]*(7*MZ^4 - 8*MZ^2*s + s^2) - 
           MW^2*(-27*s^(5/2) + 16*s^2*Sqrt[-4*MZ^2 + s] + 
             16*MZ^4*(3*Sqrt[s] + 7*Sqrt[-4*MZ^2 + s]) - 
             32*MZ^2*(-3*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         2*Sqrt[s]*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(4*MZ^4 - 7*MZ^2*s + 3*s^2) + 
           MW^2*(3*s^(5/2) - 6*s^2*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^(3/2) + 7*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         48*MW^2*MZ^4*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] - 
         21*MW^2*s^3*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (MW^2*Sqrt[2 - (2*MW^2)/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^3*s^2*Sqrt[-4*MZ^2 + s]*(-s + 4*(-7*MZ^2 + s)*Cos[\[Theta]] + 
         (4*MZ^2 - 3*s)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (3*2^(3/4)*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpq3i*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        s^(3/2)*(384*MW^2*MZ^6 - 384*MZ^8 + 528*MW^2*MZ^4*s + 528*MZ^6*s - 
         324*MW^2*MZ^2*s^2 - 84*MZ^4*s^2 + 42*MW^2*s^3 - 78*MZ^2*s^3 + 
         18*s^4 + 4*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         16*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4*MW^2*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 16*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
         (Sqrt[s]*(-MZ^2 + s)*(3*s^(5/2) + 16*MZ^4*(9*Sqrt[s] + 28*
                Sqrt[-4*MZ^2 + s]) - 16*MZ^2*(3*s^(3/2) + 4*s*
                Sqrt[-4*MZ^2 + s])) + MW^2*(-27*s^3 + 16*s^(5/2)*
              Sqrt[-4*MZ^2 + s] + 16*MZ^4*(3*s + 7*Sqrt[s]*Sqrt[-4*MZ^2 + 
                  s]) - 32*MZ^2*(-3*s^2 + 4*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + 2*((MZ^2 - s)*Sqrt[s]*(9*s^(5/2) + 
             8*MZ^4*(9*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(9*s^(3/2) + 4*s*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(3*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
             8*MZ^4*(-33*s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             2*MZ^2*(-39*s^2 + 7*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 48*MW^2*MZ^4*s*Cos[3*\[Theta]] - 
         48*MZ^6*s*Cos[3*\[Theta]] + 96*MW^2*MZ^2*s^2*Cos[3*\[Theta]] + 
         48*MZ^4*s^2*Cos[3*\[Theta]] - 21*MW^2*s^3*Cos[3*\[Theta]] + 
         3*MZ^2*s^3*Cos[3*\[Theta]] - 3*s^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(36*2^(1/4)*Lambda^4*(MW - MZ)*(MW + MZ)*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
          Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, (MW^2*s*(2*(8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
             s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 
             9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + 
                 s]) + 8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
             6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s + 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 + 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 - 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) - 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (20736*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, -1/10368*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (-2*(32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 + 3*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 4*MZ^4*(-17*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + MZ^2*(21*s^2 - 54*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(9*s^(11/2) + 1536*MZ^10*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              128*MZ^8*(-236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(-881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^2*(-89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(-15360*MW^2*MZ^10 + 3072*MZ^12 - 
            64768*MW^2*MZ^8*s - 7168*MZ^10*s + 49024*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 - 10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 + 
            560*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 + 54*MW^2*s^5 + 
            8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MZ^10*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] - 13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            6336*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 5712*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
            528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 240*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] - 8*(-8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-8*s + 9*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])) + MW^2*(896*MZ^10 + 9*s^5 + 
                MZ^8*(7712*s - 672*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                96*MZ^6*(-37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                8*MZ^4*(-23*s^3 + 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(16*s^4 - 48*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(64*MZ^4*(MZ^2 - s)*(
                -s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^2*(27*s^(7/2) + 64*MZ^6*
                 (-17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(17*s^(3/2) + 
                  30*s*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(-89*s^(5/2) + 
                  60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
            6912*MW^2*MZ^8*s*Cos[4*\[Theta]] - 1152*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] + 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] + 
            576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
            9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/2592*
       (MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
            1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 
                13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 
                  6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 
                  2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpDC, -1/2592*
       (MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
            1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 
                13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 
                  6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 
                  2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 
                  9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
              MW^4*(-223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                 (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpDC, (MW^2*s*(2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 768*MZ^12 + 11008*MW^4*MZ^6*s - 
           1792*MZ^10*s - 10528*MW^4*MZ^4*s^2 + 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 320*MZ^6*s^3 - 230*MW^4*s^4 + 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + MW^4*(512*MZ^8 + 13*s^4 - 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] + 
             MW^4*(-223*s^(5/2) + 144*s^2*Sqrt[-4*MZ^2 + s] - 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*MZ*s*
        (-((2*MZ^2*Sqrt[s]*(48*MZ^6 - 68*MZ^4*s + 21*MZ^2*s^2 - s^3) + 
            MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) - 
         Sqrt[s]*(-96*MW^2*MZ^6 - 96*MZ^8 + 128*MW^2*MZ^4*s + 128*MZ^6*s - 
           36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 + 4*MW^2*s^3 + 4*MZ^2*s^3 - 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
             MW^2*(-64*MZ^6 - 4*s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + MZ^4*
                (64*s - 96*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*
                (s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) - 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(108*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, (MW^2*s*(-2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) + 
           3*MW^2*(MZ^2 - s)*(15*s^(9/2) - 4*s^4*Sqrt[-4*MZ^2 + s] + 
             128*MZ^8*(3*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-s^(3/2) + 20*s*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^4*(-3*s^(5/2) + 7*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-13*s^(7/2) + 8*s^3*Sqrt[-4*MZ^2 + s])) - 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 6912*MW^2*MZ^10 + 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 10752*MW^2*MZ^8*s - 
           7168*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 3552*MW^2*MZ^6*s^2 + 
           5248*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 888*MW^2*MZ^4*s^3 - 
           1280*MZ^6*s^3 - 230*MW^4*s^4 + 690*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 
           90*MW^2*s^5 - 2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           3456*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 5664*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 2664*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           432*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 504*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           288*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*
                (-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 3*MW^2*(MZ^2 - s)*
              (64*MZ^8 + 8*MZ^4*s^2 - 3*s^4 + 2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
               16*MZ^6*(-7*s + 5*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 16*MZ^2*
                (-s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*
                (-85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 120*MZ^4*
                (-11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*
                (-25*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + s] + 
               MZ^2*(-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) - 3*MW^2*(MZ^2 - s)*
              (33*s^(5/2) - 8*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(5*Sqrt[s] + 
                 4*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-25*s^(3/2) + 
                 24*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 360*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 72*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(2592*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpDC, 0}, {cpDC*cpu, 0}, {cpWB^2, 
      (MW^4*(MW^2 - MZ^2)*s^(3/2)*(768*MZ^10 - 15616*MZ^8*s + 9952*MZ^6*s^2 - 
         1256*MZ^4*s^3 - 274*MZ^2*s^4 + 54*s^5 + 1920*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 3168*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         1368*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 120*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2*(MZ^2 - s)*(384*MZ^8 - 9*s^4 + 
           64*MZ^6*(-67*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
           96*MZ^4*(-13*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           8*MZ^2*(-s^3 + 6*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         8*(64*MZ^10 - 9*s^5 + 16*MZ^8*(-107*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                s]) - 24*MZ^6*(-43*s^2 + 8*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
           4*MZ^4*(-61*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           MZ^2*(59*s^4 + 12*s^(7/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
         1664*MZ^8*s*Cos[3*\[Theta]] - 1872*MZ^6*s^2*Cos[3*\[Theta]] + 
         264*MZ^4*s^3*Cos[3*\[Theta]] - 83*MZ^2*s^4*Cos[3*\[Theta]] + 
         27*s^5*Cos[3*\[Theta]] - 768*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 576*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] + 288*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 96*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
          Cos[3*\[Theta]] - 1152*MZ^8*s*Cos[4*\[Theta]] - 
         288*MZ^6*s^2*Cos[4*\[Theta]] + 648*MZ^4*s^3*Cos[4*\[Theta]] - 
         198*MZ^2*s^4*Cos[4*\[Theta]] + 18*s^5*Cos[4*\[Theta]] + 
         96*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         120*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         24*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MZ^6*s^2*Cos[5*\[Theta]] - 216*MZ^4*s^3*Cos[5*\[Theta]] + 
         81*MZ^2*s^4*Cos[5*\[Theta]] - 9*s^5*Cos[5*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ^3*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, -1/2592*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 + 3*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 4*MZ^4*(-17*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + MZ^2*(21*s^2 - 54*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(9*s^(11/2) + 1536*MZ^10*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              128*MZ^8*(-236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(-881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^2*(-89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 
            64768*MW^2*MZ^8*s - 7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 + 10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 
            560*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 54*MW^2*s^5 - 
            8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MZ^10*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            6336*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 5712*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 240*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-8*s + 9*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])) + MW^2*(896*MZ^10 + 9*s^5 + 
                MZ^8*(7712*s - 672*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                96*MZ^6*(-37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                8*MZ^4*(-23*s^3 + 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(16*s^4 - 48*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-64*MZ^4*(MZ^2 - s)*(
                -s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^2*(27*s^(7/2) + 64*MZ^6*
                 (-17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(17*s^(3/2) + 
                  30*s*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(-89*s^(5/2) + 
                  60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] - 
            576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
            9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, -1/2592*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 + 3*s^(5/2)*Sqrt[
                -4*MZ^2 + s] + 4*MZ^4*(-17*s + 42*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + MZ^2*(21*s^2 - 54*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^2*(9*s^(11/2) + 1536*MZ^10*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              128*MZ^8*(-236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) - 
              32*MZ^6*(-881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^2*(-89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 
            64768*MW^2*MZ^8*s - 7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 
            5248*MZ^8*s^2 + 10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 
            560*MW^2*MZ^2*s^4 + 128*MZ^4*s^4 - 54*MW^2*s^5 - 
            8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 3840*MZ^10*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            6336*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 5712*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 240*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-8*s + 9*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                   Sqrt[-4*MZ^2 + s])) + MW^2*(896*MZ^10 + 9*s^5 + 
                MZ^8*(7712*s - 672*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                96*MZ^6*(-37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                8*MZ^4*(-23*s^3 + 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(16*s^4 - 48*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-64*MZ^4*(MZ^2 - s)*(
                -s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^2*(27*s^(7/2) + 64*MZ^6*
                 (-17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(17*s^(3/2) + 
                  30*s*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*(-89*s^(5/2) + 
                  60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^6*s^2*
             Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 18*MW^2*s^5*Cos[4*\[Theta]] - 
            576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            192*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            240*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            48*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] - 108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
            9*MW^2*s^5*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*
        (2*(-32*MZ^4*(MZ^2 - s)*Sqrt[s]*(48*MZ^6 - s^3 + 
             3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-17*s + 42*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(21*s^2 - 54*s^(3/2)*
                Sqrt[-4*MZ^2 + s])) + MW^2*(9*s^(11/2) + 1536*MZ^10*
              (4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 128*MZ^8*(-236*s^(3/2) + 75*s*
                Sqrt[-4*MZ^2 + s]) - 32*MZ^6*(-881*s^(5/2) + 459*s^2*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-431*s^(7/2) + 237*s^3*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-89*s^(9/2) + 60*s^4*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(15360*MW^2*MZ^10 + 3072*MZ^12 + 64768*MW^2*MZ^8*s - 
           7168*MZ^10*s - 49024*MW^2*MZ^6*s^2 + 5248*MZ^8*s^2 + 
           10928*MW^2*MZ^4*s^3 - 1280*MZ^6*s^3 - 560*MW^2*MZ^2*s^4 + 
           128*MZ^4*s^4 - 54*MW^2*s^5 - 8448*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3840*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           13632*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 6336*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 5712*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           2736*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 528*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] - 240*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           8*(8*MZ^4*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-8*s + 9*Sqrt[s]*Sqrt[-4*MZ^2 + 
                    s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(896*MZ^10 + 9*s^5 + MZ^8*(7712*s - 672*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 96*MZ^6*(-37*s^2 + 9*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(-23*s^3 + 18*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(16*s^4 - 48*s^(7/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-64*MZ^4*(MZ^2 - s)*(-s^(3/2) + 3*s*
                Sqrt[-4*MZ^2 + s] + MZ^2*(Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(27*s^(7/2) + 64*MZ^6*(-17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + 
                    s]) - 16*MZ^4*(17*s^(3/2) + 30*s*Sqrt[-4*MZ^2 + s]) - 8*
                MZ^2*(-89*s^(5/2) + 60*s^2*Sqrt[-4*MZ^2 + s])))*
            Cos[3*\[Theta]] + 6912*MW^2*MZ^8*s*Cos[4*\[Theta]] + 
           1152*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 2160*MW^2*MZ^4*s^3*
            Cos[4*\[Theta]] + 432*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 
           18*MW^2*s^5*Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 720*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^2*MZ^6*s^2*
            Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 
           108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(2592*Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*MZ^2*s^(3/2)*
        (192*MZ^6 - 256*MZ^4*s + 72*MZ^2*s^2 - 8*s^3 + 240*MZ^4*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 156*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         15*s^(5/2)*Sqrt[-4*MZ^2 + s] - 4*(48*MZ^6 - s^3 + 
           3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-17*s + 42*Sqrt[s]*
              Sqrt[-4*MZ^2 + s]) + MZ^2*(21*s^2 - 54*s^(3/2)*Sqrt[-4*MZ^2 + 
                s]))*Cos[\[Theta]] + 4*(32*MZ^6 + 2*s^3 - 
           3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^4*(-8*s + 9*Sqrt[s]*
              Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + 
                s]))*Cos[2*\[Theta]] - 16*MZ^4*s*Cos[3*\[Theta]] + 
         20*MZ^2*s^2*Cos[3*\[Theta]] - 4*s^3*Cos[3*\[Theta]] - 
         96*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         24*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         12*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         12*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (54*Sqrt[2]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpWB, -1/2592*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*
         (2*((MZ^2 - s)*(9*s^(11/2) + 1536*MZ^10*(7*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 128*MZ^8*(-41*s^(3/2) + 
                153*s*Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(-34*s^(5/2) + 
                71*s^2*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-71*s^(7/2) + 
                45*s^3*Sqrt[-4*MZ^2 + s]) - 12*MZ^2*(-9*s^(9/2) + 
                4*s^4*Sqrt[-4*MZ^2 + s])) - MW^2*(9*s^(11/2) + 
              1536*MZ^10*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 128*MZ^8*(
                -236*s^(3/2) + 75*s*Sqrt[-4*MZ^2 + s]) - 32*MZ^6*(
                -881*s^(5/2) + 459*s^2*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-431*s^(7/2) + 237*s^3*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^2*(-89*s^(9/2) + 60*s^4*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + Sqrt[s]*(-15360*MW^2*MZ^10 + 6144*MZ^12 - 
            64768*MW^2*MZ^8*s + 3328*MZ^10*s + 49024*MW^2*MZ^6*s^2 - 
            20992*MZ^8*s^2 - 10928*MW^2*MZ^4*s^3 + 15344*MZ^6*s^3 + 
            560*MW^2*MZ^2*s^4 - 3968*MZ^4*s^4 + 54*MW^2*s^5 + 90*MZ^2*s^5 + 
            54*s^6 + 8448*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
            15360*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 13632*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 26112*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
            5712*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 12672*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] - 528*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            2112*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 192*MZ^2*s^(9/2)*
             Sqrt[-4*MZ^2 + s] - 8*(-((MZ^2 - s)*(128*MZ^10 + 9*s^5 - 
                 24*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^8*(31*s + 
                   30*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^6*(85*s^2 + 
                   6*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-53*s^3 + 
                   27*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + MW^2*(896*MZ^10 + 
                9*s^5 + MZ^8*(7712*s - 672*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                96*MZ^6*(-37*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                8*MZ^4*(-23*s^3 + 18*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(16*s^4 - 48*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*
             (-((MZ^2 - s)*(27*s^(7/2) - 96*MZ^2*s^2*(-3*Sqrt[s] + 
                   Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(40*Sqrt[s] + 
                   21*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-79*s^(3/2) + 
                   66*s*Sqrt[-4*MZ^2 + s]))) + MW^2*(27*s^(7/2) + 
                64*MZ^6*(-17*Sqrt[s] + 15*Sqrt[-4*MZ^2 + s]) - 16*MZ^4*
                 (17*s^(3/2) + 30*s*Sqrt[-4*MZ^2 + s]) - 8*MZ^2*
                 (-89*s^(5/2) + 60*s^2*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] - 
            6912*MW^2*MZ^8*s*Cos[4*\[Theta]] - 2304*MZ^10*s*Cos[4*\[Theta]] - 
            1152*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 3456*MZ^8*s^2*
             Cos[4*\[Theta]] + 2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
            1584*MZ^6*s^3*Cos[4*\[Theta]] - 432*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 576*MZ^4*s^4*Cos[4*\[Theta]] + 
            18*MW^2*s^5*Cos[4*\[Theta]] - 162*MZ^2*s^5*Cos[4*\[Theta]] + 
            18*s^6*Cos[4*\[Theta]] + 576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
             Cos[4*\[Theta]] - 768*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
             Cos[4*\[Theta]] - 720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
             Cos[4*\[Theta]] + 960*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
             Cos[4*\[Theta]] + 144*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
             Cos[4*\[Theta]] - 192*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
             Cos[4*\[Theta]] + 576*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
            576*MZ^8*s^2*Cos[5*\[Theta]] - 432*MW^2*MZ^4*s^3*
             Cos[5*\[Theta]] - 720*MZ^6*s^3*Cos[5*\[Theta]] + 
            108*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 108*MZ^4*s^4*
             Cos[5*\[Theta]] - 9*MW^2*s^5*Cos[5*\[Theta]] + 
            45*MZ^2*s^5*Cos[5*\[Theta]] - 9*s^6*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])) - MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
           11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*
            (48*MZ^4 - 20*MZ^2*s + s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*
            (-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[
                -4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + 
                  s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 
           768*MZ^12 + 11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cll1221, -1/648*
       (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) - 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[
                    -4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + 
                     s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
              16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 
                144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpqMi, -1/27*
       (MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 21*MZ^2*s^2 + s^
                3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*
                (Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) + 
          Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 128*MW^2*MZ^4*s + 128*MZ^6*s + 
            36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 4*MW^2*s^3 + 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
              MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + 
                s) + MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpq3i, -1/648*
       (MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(20*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^(5/2) - 18*s^2*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(45*s^(9/2) - 
              12*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) + 320*MZ^6*(-4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) - 48*MZ^4*(-19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                4*MZ^2*(-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s] + 16*MZ^6*(-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                MZ^4*(16*s^2 - 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(56*s^3 - 60*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
                32*MZ^6*(-85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                120*MZ^4*(-11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(-25*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(
                -3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(-8*Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                 Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 
                24*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                  108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
             Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] - 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            216*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])) - MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
           11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cll1221, -1/648*
       (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + 
              s^2) + 8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[
                -4*MZ^2 + s] + 96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              8*MZ^4*(-17*s^(3/2) + 45*s*Sqrt[-4*MZ^2 + s]) - 
              6*MZ^2*(-7*s^(5/2) + 19*s^2*Sqrt[-4*MZ^2 + s])) - 
            MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(
                Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
            11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
            230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
              4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                 Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[
                    -4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + 
                     s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                 Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                   Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                   Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
            Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
              16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 
                144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
             Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
             Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
            27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpqMi, -1/27*
       (MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 21*MZ^2*s^2 + s^
                3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 96*MZ^6*
                (Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                 45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                 19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) + 
          Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 128*MW^2*MZ^4*s + 128*MZ^6*s + 
            36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 4*MW^2*s^3 + 4*MZ^2*s^3 + 
            144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
             Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
              MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                32*MZ^4*(-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(s^2 + 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] + Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + 
                s) + MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 
                2*MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*(MZ^2 - s)*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpq3i, -1/648*
       (MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 8*MZ^4*(20*s^(3/2) + 
                3*s*Sqrt[-4*MZ^2 + s]) + MZ^2*(8*s^(5/2) - 18*s^2*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(45*s^(9/2) - 
              12*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(5*Sqrt[s] + 
                6*Sqrt[-4*MZ^2 + s]) + 320*MZ^6*(-4*s^(3/2) + 
                21*s*Sqrt[-4*MZ^2 + s]) - 48*MZ^4*(-19*s^(5/2) + 
                47*s^2*Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-41*s^(7/2) + 
                33*s^3*Sqrt[-4*MZ^2 + s])) + MW^4*(125*s^(9/2) - 
              72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 
                2*Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 
                33*s*Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 3072*MZ^12 + 
            11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
            10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
            2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
            230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
            2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
             Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
            9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
             Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
            4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
             Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
            648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
             Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
            48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
            8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
                4*MZ^2*(-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^2*(MZ^2 - s)*(320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + 
                   s] + 16*MZ^6*(-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                MZ^4*(16*s^2 - 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
                MZ^2*(56*s^3 - 60*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
              MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
                32*MZ^6*(-85*s + 6*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
                120*MZ^4*(-11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
                4*MZ^2*(-25*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*
             Cos[2*\[Theta]] - Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(
                -3*s*Sqrt[-4*MZ^2 + s] + MZ^2*(-8*Sqrt[s] + 
                  6*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                 Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                  9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                  36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 
                24*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                  21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                  108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
            2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
             Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
            2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
             Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
            126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*
             Cos[4*\[Theta]] + 18*MW^2*s^5*Cos[4*\[Theta]] - 
            192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            480*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            600*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
            120*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
            432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*
             Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 
            216*MW^2*MZ^4*s^3*Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
            81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      (MW^2*s*(-2*(-8*MZ^4*(MZ^2 - s)^2*Sqrt[s]*(48*MZ^4 - 20*MZ^2*s + s^2) + 
           8*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])) - MW^4*(125*s^(9/2) - 
             72*s^4*Sqrt[-4*MZ^2 + s] + 384*MZ^8*(Sqrt[s] + 2*
                Sqrt[-4*MZ^2 + s]) + 64*MZ^6*(-136*s^(3/2) + 33*s*
                Sqrt[-4*MZ^2 + s]) + MZ^4*(7696*s^(5/2) - 3792*s^2*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^2*(-238*s^(7/2) + 123*s^3*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(13056*MW^4*MZ^8 + 1536*MW^2*MZ^10 - 768*MZ^12 + 
           11008*MW^4*MZ^6*s - 3584*MW^2*MZ^8*s + 1792*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 + 2624*MW^2*MZ^6*s^2 - 1312*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 640*MW^2*MZ^4*s^3 + 320*MZ^6*s^3 - 
           230*MW^4*s^4 + 64*MW^2*MZ^2*s^4 - 32*MZ^4*s^4 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 2304*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           3648*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 1488*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 8*(-4*MZ^4*(MZ^2 - s)^2*(16*MZ^4 - s^2) + 
             4*MW^2*MZ^2*(MZ^2 - s)*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(16*MZ^4*(MZ^2 - s)^2*Sqrt[s] - 
             16*MW^2*MZ^2*(MZ^2 - s)*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*
                MZ^2*(Sqrt[s] + 9*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 192*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 240*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 48*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] + 216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
       (1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpqMi, 
      (MW^2*MZ*s*(-((2*MZ^2*Sqrt[s]*(-48*MZ^6 + 68*MZ^4*s - 21*MZ^2*s^2 + 
              s^3) + MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
              96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 
                45*s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 
                19*s^2*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]]) + 
         Sqrt[s]*(96*MW^2*MZ^6 - 96*MZ^8 - 128*MW^2*MZ^4*s + 128*MZ^6*s + 
           36*MW^2*MZ^2*s^2 - 36*MZ^4*s^2 - 4*MW^2*s^3 + 4*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           (-64*MZ^8 + 64*MZ^6*s + 4*MZ^4*s^2 - 4*MZ^2*s^3 + 
             MW^2*(64*MZ^6 + 4*s^3 - 6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-2*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(s^2 + 
                 6*s^(3/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*(2*MZ^2*Sqrt[s]*(-MZ^2 + s) + 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpq3i, 
      (MW^2*s*(2*(4*(MZ^3 - MZ*s)^2*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(45*s^(9/2) - 12*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(5*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s]) + 
             320*MZ^6*(-4*s^(3/2) + 21*s*Sqrt[-4*MZ^2 + s]) - 
             48*MZ^4*(-19*s^(5/2) + 47*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-41*s^(7/2) + 33*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 5376*MW^2*MZ^10 - 
           3072*MZ^12 + 11008*MW^4*MZ^6*s + 7168*MW^2*MZ^8*s + 7168*MZ^10*s - 
           10528*MW^4*MZ^4*s^2 - 928*MW^2*MZ^6*s^2 - 5248*MZ^8*s^2 + 
           2624*MW^4*MZ^2*s^3 - 1528*MW^2*MZ^4*s^3 + 1280*MZ^6*s^3 - 
           230*MW^4*s^4 + 754*MW^2*MZ^2*s^4 - 128*MZ^4*s^4 - 90*MW^2*s^5 - 
           2304*MW^4*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 5760*MW^2*MZ^8*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           9312*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 192*MZ^8*s^(3/2)*
            Sqrt[-4*MZ^2 + s] - 1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           4152*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 432*MZ^6*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
           648*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 288*MZ^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 48*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
           48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
           8*(-2*(MZ^3 - MZ*s)^2*(128*MZ^6 - 24*MZ^4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s] - 3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*
                (-2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(MZ^2 - s)*
              (320*MZ^8 - 9*s^4 + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^6*
                (-29*s + 27*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + MZ^4*(16*s^2 - 
                 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(56*s^3 - 60*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 12*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*(-8*(MZ^3 - MZ*s)^2*(-3*s*Sqrt[-4*MZ^2 + 
                  s] + MZ^2*(-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^4*(223*s^(5/2) - 144*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*
                (-22*Sqrt[s] + 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(99*s^(5/2) - 24*
                s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^4*(16*Sqrt[s] + 
                 21*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-83*s^(3/2) + 
                 108*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           2016*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*
            Cos[4*\[Theta]] + 1080*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 
           126*MW^4*s^4*Cos[4*\[Theta]] - 234*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
           18*MW^2*s^5*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 480*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 600*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 120*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*
            Cos[5*\[Theta]] - 144*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 27*MW^4*s^4*Cos[5*\[Theta]] - 
           81*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 9*MW^2*s^5*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(648*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (MW^2*MZ^3*s^(3/2)*(-48*MZ^4 + 16*MZ^2*s - 2*s^2 + 
         (48*MZ^4 - 20*MZ^2*s + s^2)*Cos[\[Theta]] + (-32*MZ^4 + 2*s^2)*
          Cos[2*\[Theta]] + 4*MZ^2*s*Cos[3*\[Theta]] - s^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Sqrt[2]*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*MZ*s*(((MZ^2 - s)*(3*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(4*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(20*s^(3/2) + 3*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(8*s^(5/2) - 18*s^2*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(-2*s^(7/2) + 9*s^3*Sqrt[-4*MZ^2 + s] + 
             96*MZ^6*(Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(-17*s^(3/2) + 45*
                s*Sqrt[-4*MZ^2 + s]) - 6*MZ^2*(-7*s^(5/2) + 19*s^2*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         Sqrt[s]*(96*MW^2*MZ^6 - 384*MZ^8 - 128*MW^2*MZ^4*s + 512*MZ^6*s + 
           36*MW^2*MZ^2*s^2 - 144*MZ^4*s^2 - 4*MW^2*s^3 + 16*MZ^2*s^3 + 
           144*MW^2*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 84*MW^2*MZ^2*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
           9*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 30*MZ^2*s^(5/2)*
            Sqrt[-4*MZ^2 + s] + 6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           2*(-((MZ^2 - s)*(128*MZ^6 - 24*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
                3*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4*MZ^2*(-2*s^2 + 3*s^(3/2)*
                   Sqrt[-4*MZ^2 + s]))) + MW^2*(32*MZ^6 + 2*s^3 - 3*s^(5/2)*
                Sqrt[-4*MZ^2 + s] + 16*MZ^4*(-2*s + 3*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
           Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)*(-3*s*Sqrt[-4*MZ^2 + s] + MZ^2*
                (-8*Sqrt[s] + 6*Sqrt[-4*MZ^2 + s])) + 
             MW^2*(-2*s^(3/2) + 9*s*Sqrt[-4*MZ^2 + s] + 2*MZ^2*(Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           12*MW^2*MZ^2*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
           3*MW^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(27*Sqrt[2]*Lambda^4*(MZ^2 - s)*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 
      (MW^2*s*(2*((MZ^2 - s)^2*(9*s^(9/2) + 96*MZ^2*s^3*Sqrt[-4*MZ^2 + s] + 
             3072*MZ^8*(2*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             32*MZ^6*(71*s^(3/2) + 24*s*Sqrt[-4*MZ^2 + s]) - 
             8*MZ^4*(11*s^(5/2) + 72*s^2*Sqrt[-4*MZ^2 + s])) - 
           2*MW^2*(MZ^2 - s)*(45*s^(9/2) - 12*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(4*Sqrt[s] + 5*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-23*s^(3/2) + 165*s*Sqrt[-4*MZ^2 + s]) - 
             24*MZ^4*(-31*s^(5/2) + 75*s^2*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^2*(-80*s^(7/2) + 57*s^3*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(125*s^(9/2) - 72*s^4*Sqrt[-4*MZ^2 + s] + 
             384*MZ^8*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-136*s^(3/2) + 33*s*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(7696*s^(5/2) - 3792*s^2*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^2*(-238*s^(7/2) + 123*s^3*Sqrt[-4*MZ^2 + s])))*
          Cos[\[Theta]] + Sqrt[s]*(13056*MW^4*MZ^8 - 12288*MW^2*MZ^10 - 
           7680*MZ^12 + 11008*MW^4*MZ^6*s + 17920*MW^2*MZ^8*s + 
           14848*MZ^10*s - 10528*MW^4*MZ^4*s^2 - 4480*MW^2*MZ^6*s^2 - 
           6016*MZ^8*s^2 + 2624*MW^4*MZ^2*s^3 - 2416*MW^2*MZ^4*s^3 - 
           1648*MZ^6*s^3 - 230*MW^4*s^4 + 1444*MW^2*MZ^2*s^4 + 298*MZ^4*s^4 - 
           180*MW^2*s^5 + 252*MZ^2*s^5 - 54*s^6 - 2304*MW^4*MZ^6*Sqrt[s]*
            Sqrt[-4*MZ^2 + s] + 9216*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
           3648*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 14976*MW^2*MZ^6*s^(3/2)*
            Sqrt[-4*MZ^2 + s] + 1536*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
           1488*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 6816*MW^2*MZ^4*s^(5/2)*
            Sqrt[-4*MZ^2 + s] - 3456*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
           144*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 1152*MW^2*MZ^2*s^(7/2)*
            Sqrt[-4*MZ^2 + s] + 2304*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
           96*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 384*MZ^2*s^(9/2)*
            Sqrt[-4*MZ^2 + s] + 8*(2*MW^2*(MZ^2 - s)*(256*MZ^8 - 9*s^4 + 6*
                s^(7/2)*Sqrt[-4*MZ^2 + s] + 16*MZ^6*(-25*s + 21*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(-5*s^2 + 6*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(52*s^3 - 54*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])) - (MZ^2 - s)^2*(1600*MZ^8 - 9*s^4 - 192*
                MZ^6*(3*s + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 4*MZ^4*
                (11*s^2 + 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(36*s^3 - 
                 48*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^8 + 13*s^4 - 
               12*s^(7/2)*Sqrt[-4*MZ^2 + s] - 32*MZ^6*(-85*s + 6*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 120*MZ^4*(-11*s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(-25*s^3 + 9*s^(5/2)*
                  Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
           Sqrt[s]*(-4*MZ^2 + s)*((MZ^2 - s)^2*(27*s^(5/2) - 16*MZ^4*
                (-7*Sqrt[s] + 24*Sqrt[-4*MZ^2 + s]) + 12*MZ^2*(3*s^(3/2) + 
                 16*s*Sqrt[-4*MZ^2 + s])) + MW^4*(223*s^(5/2) - 144*s^2*
                Sqrt[-4*MZ^2 + s] + 32*MZ^4*(-22*Sqrt[s] + 
                 9*Sqrt[-4*MZ^2 + s]) - 4*MZ^2*(35*s^(3/2) + 
                 36*s*Sqrt[-4*MZ^2 + s])) - 2*MW^2*(MZ^2 - s)*
              (99*s^(5/2) - 24*s^2*Sqrt[-4*MZ^2 + s] + 16*MZ^4*(31*Sqrt[s] + 
                 33*Sqrt[-4*MZ^2 + s]) + 4*MZ^2*(-79*s^(3/2) + 
                 90*s*Sqrt[-4*MZ^2 + s])))*Cos[3*\[Theta]] + 
           2304*MW^4*MZ^6*s*Cos[4*\[Theta]] + 2304*MW^2*MZ^8*s*
            Cos[4*\[Theta]] + 864*MW^4*MZ^4*s^2*Cos[4*\[Theta]] - 
           4032*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 288*MZ^8*s^2*
            Cos[4*\[Theta]] - 864*MW^4*MZ^2*s^3*Cos[4*\[Theta]] + 
           2160*MW^2*MZ^4*s^3*Cos[4*\[Theta]] + 720*MZ^6*s^3*
            Cos[4*\[Theta]] + 126*MW^4*s^4*Cos[4*\[Theta]] - 
           468*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 594*MZ^4*s^4*Cos[4*\[Theta]] + 
           36*MW^2*s^5*Cos[4*\[Theta]] + 180*MZ^2*s^5*Cos[4*\[Theta]] - 
           18*s^6*Cos[4*\[Theta]] - 192*MW^4*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 768*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 240*MW^4*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 960*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 48*MW^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] + 192*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
            Cos[4*\[Theta]] - 432*MW^4*MZ^4*s^2*Cos[5*\[Theta]] - 
           288*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 144*MZ^8*s^2*Cos[5*\[Theta]] + 
           216*MW^4*MZ^2*s^3*Cos[5*\[Theta]] + 432*MW^2*MZ^4*s^3*
            Cos[5*\[Theta]] - 360*MZ^6*s^3*Cos[5*\[Theta]] - 
           27*MW^4*s^4*Cos[5*\[Theta]] - 162*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
           297*MZ^4*s^4*Cos[5*\[Theta]] + 18*MW^2*s^5*Cos[5*\[Theta]] - 
           90*MZ^2*s^5*Cos[5*\[Theta]] + 9*s^6*Cos[5*\[Theta]]))*
        Sqrt[Sin[\[Theta]]^2])/(1296*Sqrt[2]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpqMi, 0}, {cpq3i, 0}, {cpd, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpqMi*cWWW, 0}, {cpq3i*cWWW, 0}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpq3i, 0}, {cpd*cpDC, 0}, 
     {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
     {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpq3i*cpWB, 0}, {cpd*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpq3i, 0}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpq3i, 0}, {cll1221*cpd, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
     {cpq3i*cpqMi, 0}, {cpd*cpqMi, 0}, {cpqMi*cpu, 0}, {cpq3i^2, 0}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, -1/36*(GF*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*s^(3/2)*(-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 
              3*s^2) - MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
              MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*(
                -MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
             Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
        (2^(1/4)*Sqrt[3]*Lambda^2*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpDC, (GF*MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 55552*MW^4*MZ^8*s + 
         3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 3232*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 1764*MW^4*MZ^2*s^4 - 
         576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 23040*MW^4*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) + 
           MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         768*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] + 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 16*MZ^4*s^5*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]]))/(2592*Sqrt[6]*Lambda^2*MZ^2*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
           Cos[2*\[Theta]])^2)}, 
     {cpWB, -1/648*(GF*MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 
          1536*MZ^12 + 72832*MW^2*MZ^8*s - 3712*MZ^10*s - 
          40672*MW^2*MZ^6*s^2 + 3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 
          1552*MZ^6*s^3 - 2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 + 278*MW^2*s^5 - 
          80*MZ^2*s^5 + 16128*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          4608*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 17856*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 3456*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3168*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 3240*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          2520*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 792*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 504*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          24*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 + 7*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^6*(16*s + 23*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 32*MZ^4*(-s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(40*s^3 - 30*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]))) + MW^2*(256*MZ^10 + 62*s^5 - 
              13*s^(9/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^8*(266*s + 39*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^6*(163*s^2 + 90*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^4*(648*s^3 - 146*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-417*s^4 + 63*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + 
                 s] + MZ^6*(8*s - 144*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              36*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(14*s^3 - 
                36*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(-512*MZ^10 + 71*s^5 + 
              288*s^(9/2)*Sqrt[-4*MZ^2 + s] + 256*MZ^8*(163*s + 45*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(-49*s^2 + 162*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(379*s^3 + 36*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(332*s^4 - 864*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 20736*MW^2*MZ^8*s*
           Cos[3*\[Theta]] - 4224*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 
          768*MZ^8*s^2*Cos[3*\[Theta]] + 12960*MW^2*MZ^4*s^3*
           Cos[3*\[Theta]] - 1728*MZ^6*s^3*Cos[3*\[Theta]] - 
          8388*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 1152*MZ^4*s^4*
           Cos[3*\[Theta]] + 1272*MW^2*s^5*Cos[3*\[Theta]] - 
          192*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
           Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
          8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] - 
          5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] + 
          2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] - 
          358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] + 
          576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          2376*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          504*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          216*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1728*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 2592*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 1620*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          216*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
          108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
        (Sqrt[6]*Lambda^2*MZ*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/648*(GF*MW^2*s*(1536*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 
          1536*MZ^14 - 55552*MW^4*MZ^8*s + 7424*MW^2*MZ^10*s - 3712*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 6464*MW^2*MZ^8*s^2 + 3232*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 3104*MW^2*MZ^6*s^3 - 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
          206*MW^4*s^5 + 160*MW^2*MZ^2*s^5 - 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 23040*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 28800*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4896*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          1440*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
            2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + 
                s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
              6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) - 
            128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 
                108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1536*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 768*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3456*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 2304*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          192*MZ^4*s^5*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1920*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2784*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1104*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] + 256*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          128*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          448*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 224*MZ^10*s^2*Cos[4*\[Theta]] + 
          2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[4*\[Theta]] - 48*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 64*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 2592*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 576*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/648*(GF*MW^2*s*(1536*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 
          1536*MZ^14 - 55552*MW^4*MZ^8*s + 7424*MW^2*MZ^10*s - 3712*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 6464*MW^2*MZ^8*s^2 + 3232*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 3104*MW^2*MZ^6*s^3 - 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
          206*MW^4*s^5 + 160*MW^2*MZ^2*s^5 - 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 23040*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 28800*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 4896*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          1440*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
            2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + 
                s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
              6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) - 
            128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 
                108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                 Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1536*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 768*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3456*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 2304*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          192*MZ^4*s^5*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1920*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2784*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1104*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] + 256*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          128*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          448*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 224*MZ^10*s^2*Cos[4*\[Theta]] + 
          2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^3*
           Cos[4*\[Theta]] - 48*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 128*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 64*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 2592*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 576*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
           (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cll1221, (GF*MW^2*s*(1536*MW^4*MZ^10 - 3072*MW^2*MZ^12 + 1536*MZ^14 - 
         55552*MW^4*MZ^8*s + 7424*MW^2*MZ^10*s - 3712*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 6464*MW^2*MZ^8*s^2 + 3232*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 3104*MW^2*MZ^6*s^3 - 1552*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 1152*MW^2*MZ^4*s^4 + 576*MZ^6*s^4 - 
         206*MW^4*s^5 + 160*MW^2*MZ^2*s^5 - 80*MZ^4*s^5 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 23040*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         28800*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 4896*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 1440*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) - 
           128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 18*MZ^4*(s^2 + 2*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 9*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 1536*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] + 768*MZ^10*s^2*Cos[3*\[Theta]] + 
         12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 3456*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 2304*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] + 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         192*MZ^4*s^5*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1920*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2784*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1104*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 240*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[4*\[Theta]] + 256*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
         128*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
         448*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 224*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 96*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 48*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 128*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 64*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 32*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 1152*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 864*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 2592*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 576*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
          Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
         3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         384*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         144*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         48*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
       (648*Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (GF*MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 272*MW^2*MZ^6*s - 
         272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 - 
         62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 
             5*MZ^2*s^3 + s^4) + MW^2*(128*MZ^8 - 4*s^4 + 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (108*Sqrt[6]*Lambda^2*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i, (GF*MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
         55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
         206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
           MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(76*s^3 + 23*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(2560*MZ^10 - 135*s^5 - 256*MZ^8*(-59*s + 126*
                Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 288*MZ^6*(71*s^2 + 56*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(49*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(43*s^4 + 288*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*
          Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 
         3072*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 
         6912*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 
         8064*MW^2*MZ^4*s^4*Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
         512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
         1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 4128*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(648*Sqrt[6]*Lambda^2*MZ^2*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]])^2)}, 
     {cpd, 0}, {cpu, 0}, {cWWW^2, -1/8*(GF*MW^4*(4*MZ^2 - s)*s^2*
         (3*MZ^2 - 2*s + 12*MZ^2*Cos[\[Theta]] + (MZ^2 + 2*s)*
           Cos[2*\[Theta]]))/(Sqrt[6]*Lambda^4*(MZ^3 - MZ*s)^2)}, 
     {cpDC*cWWW, -1/144*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*s^(3/2)*(4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 
              3*s^2) + MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          3*(96*MW^2*MZ^4*Sqrt[s] - 44*MW^2*MZ^2*s^(3/2) + 5*MW^2*s^(5/2) + 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] - 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] + 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) + 
              MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[2*\[Theta]] + 4*(MZ^2*(MZ^2 - s)*s*Sqrt[
                -4*MZ^2 + s] + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[3*\[Theta]] + 36*MW^2*MZ^2*s^(3/2)*
             Cos[4*\[Theta]] - 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
        (2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpWB*cWWW, (MW^3*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*s^(3/2)*
        (4*(9*s^(7/2) + 6*MZ^2*s^2*(-6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
           8*MZ^6*(63*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
           2*MZ^4*(63*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
         3*(512*MZ^6*Sqrt[s] - 344*MZ^4*s^(3/2) + 98*MZ^2*s^(5/2) - 
           11*s^(7/2) + 96*MZ^6*Sqrt[-4*MZ^2 + s] - 112*MZ^4*s*
            Sqrt[-4*MZ^2 + s] + 16*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
           4*(3*s^(7/2) - 4*MZ^4*s*(-6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             8*MZ^6*(8*Sqrt[s] + Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(11*s^(5/2) + 2*s^2*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
           4*Sqrt[s]*(24*MZ^6 - 3*s^3 + 2*MZ^4*(-3*s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(-6*s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]))*Cos[3*\[Theta]] + 56*MZ^4*s^(3/2)*
            Cos[4*\[Theta]] - 10*MZ^2*s^(5/2)*Cos[4*\[Theta]] - 
           s^(7/2)*Cos[4*\[Theta]])))/(72*2^(3/4)*Sqrt[3]*Lambda^4*MZ*
        (MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*
          Cos[2*\[Theta]]))}, {c3pl1*cWWW, 
      (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
        (-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 3*s^2) - 
           MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
           48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
           56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
           8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
           4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
             MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*
              (-MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
            Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
       (36*2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {c3pl2*cWWW, (MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        s^(3/2)*(-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 3*s^2) - 
           MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
             4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
           48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
           56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
           8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
           4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
             MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*
              (-MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                 Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                   s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
            Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
       (36*2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
        (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cll1221*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*
         Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*s^(3/2)*
         (-4*(MZ^2*Sqrt[-4*MZ^2 + s]*(16*MZ^4 - 19*MZ^2*s + 3*s^2) - 
            MW^2*(3*s^2*(6*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 
              4*MZ^4*(135*Sqrt[s] + 4*Sqrt[-4*MZ^2 + s]) - 
              MZ^2*(207*s^(3/2) + 19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          3*(-96*MW^2*MZ^4*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) - 5*MW^2*s^(5/2) - 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 48*MZ^6*Sqrt[-4*MZ^2 + s] + 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 56*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 8*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(2*MZ^2*Sqrt[-4*MZ^2 + s]*(2*MZ^4 - MZ^2*s - s^2) - 
              MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*(7*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[2*\[Theta]] - 4*(MZ^2*s*Sqrt[-4*MZ^2 + s]*(
                -MZ^2 + s) + MW^2*(12*MZ^4*Sqrt[s] - s^2*(6*Sqrt[s] + 
                  Sqrt[-4*MZ^2 + s]) + MZ^2*s*(21*Sqrt[s] + Sqrt[-4*MZ^2 + 
                    s])))*Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*
             Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*Cos[4*\[Theta]])))/
        (2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ^2 - s)^2*
         (8*MZ^4 - 4*MZ^2*s + s^2 + (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, 
     {cpqMi*cWWW, (2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
        (6*MZ^2 - 3*s + (4*MZ^2 - 3*s)*Cos[\[Theta]] + 
         3*(2*MZ^2 + s)*Cos[\[Theta]]^2 + 3*s*Cos[\[Theta]]^3))/
       (3*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(MZ - Sqrt[s])*(MZ + Sqrt[s])*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2))}, 
     {cpq3i*cWWW, -1/36*(MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
         MZ^2*s^(3/2)*(-4*((MZ^2 - s)*(9*s^(5/2) + 4*MZ^4*(9*Sqrt[s] + 
                16*Sqrt[-4*MZ^2 + s]) - 3*MZ^2*(15*s^(3/2) + 
                4*s*Sqrt[-4*MZ^2 + s])) - MW^2*(3*s^2*(6*Sqrt[s] + 
                Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(135*Sqrt[s] + 
                4*Sqrt[-4*MZ^2 + s]) - MZ^2*(207*s^(3/2) + 
                19*s*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          3*(-96*MW^2*MZ^4*Sqrt[s] - 32*MZ^6*Sqrt[s] + 44*MW^2*MZ^2*s^(3/2) + 
            44*MZ^4*s^(3/2) - 5*MW^2*s^(5/2) - 13*MZ^2*s^(5/2) + s^(7/2) - 
            48*MW^2*MZ^4*Sqrt[-4*MZ^2 + s] + 192*MZ^6*Sqrt[-4*MZ^2 + s] + 
            56*MW^2*MZ^2*s*Sqrt[-4*MZ^2 + s] - 224*MZ^4*s*Sqrt[-4*MZ^2 + s] - 
            8*MW^2*s^2*Sqrt[-4*MZ^2 + s] + 32*MZ^2*s^2*Sqrt[-4*MZ^2 + s] + 
            4*(-(MW^2*(s^(5/2) - 2*s^2*Sqrt[-4*MZ^2 + s] - 2*MZ^2*s*
                  (7*Sqrt[s] + Sqrt[-4*MZ^2 + s]) + 4*MZ^4*(10*Sqrt[s] + 
                   Sqrt[-4*MZ^2 + s]))) + (MZ^2 - s)*(s^(5/2) + 
                8*MZ^4*(Sqrt[s] + 2*Sqrt[-4*MZ^2 + s]) + MZ^2*(-6*s^(3/2) + 
                  8*s*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 
            4*Sqrt[s]*(MW^2*(-12*MZ^4 + 6*s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s] - 
                MZ^2*(21*s + Sqrt[s]*Sqrt[-4*MZ^2 + s])) - (MZ^2 - s)*(
                12*MZ^4 + 3*s^2 - MZ^2*(15*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s])))*
             Cos[3*\[Theta]] - 36*MW^2*MZ^2*s^(3/2)*Cos[4*\[Theta]] + 
            12*MZ^4*s^(3/2)*Cos[4*\[Theta]] + 9*MW^2*s^(5/2)*
             Cos[4*\[Theta]] - 15*MZ^2*s^(5/2)*Cos[4*\[Theta]] + 
            3*s^(7/2)*Cos[4*\[Theta]])))/(2^(3/4)*Sqrt[3]*Lambda^4*(MW - MZ)*
         (MW + MZ)*(MZ^2 - s)^2*(8*MZ^4 - 4*MZ^2*s + s^2 + 
          (4*MZ^2 - s)*s*Cos[2*\[Theta]]))}, {cpd*cWWW, 0}, {cpu*cWWW, 0}, 
     {cpDC^2, (48*MW^6*MZ^10*s + 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 - 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 + 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 - 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 + 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 - 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] - 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) + 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) - 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] + 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] - 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 + 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 - 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] - 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] + 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] - 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 - 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 + MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(5184*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(1536*MW^2*MZ^10 + 1536*MZ^12 - 
         72832*MW^2*MZ^8*s - 3712*MZ^10*s + 40672*MW^2*MZ^6*s^2 + 
         3232*MZ^8*s^2 - 11488*MW^2*MZ^4*s^3 - 1552*MZ^6*s^3 + 
         2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 - 278*MW^2*s^5 - 80*MZ^2*s^5 - 
         16128*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 4608*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 17856*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         3456*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 3168*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         3240*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2520*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 792*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         504*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         24*(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 + 7*s^(7/2)*Sqrt[-4*MZ^2 + 
                s] - 16*MZ^6*(16*s + 23*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^4*(-s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(40*s^3 - 30*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(256*MZ^10 + 62*s^5 - 13*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             16*MZ^8*(266*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^6*(163*s^2 + 90*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(648*s^3 - 146*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-417*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^6*(8*s - 144*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             36*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(14*s^3 - 36*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(512*MZ^10 - 71*s^5 - 288*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             256*MZ^8*(163*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^6*(-49*s^2 + 162*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(379*s^3 + 36*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             4*MZ^2*(-83*s^4 + 216*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 20736*MW^2*MZ^8*s*Cos[3*\[Theta]] + 
         4224*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 768*MZ^8*s^2*Cos[3*\[Theta]] - 
         12960*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 1728*MZ^6*s^3*
          Cos[3*\[Theta]] + 8388*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 
         1152*MZ^4*s^4*Cos[3*\[Theta]] - 1272*MW^2*s^5*Cos[3*\[Theta]] - 
         192*MZ^2*s^5*Cos[3*\[Theta]] - 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] - 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] + 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] - 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] + 
         358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] - 
         576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         1296*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2376*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         504*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         216*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         1728*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 2592*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] + 1620*MW^2*MZ^2*s^4*Cos[5*\[Theta]] - 
         216*MW^2*s^5*Cos[5*\[Theta]] + 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] - 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] + 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] - 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (20736*Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpDC, -1/20736*(MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 
          55552*MW^4*MZ^8*s + 3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 
          3232*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 
              4*MZ^2*s^2 + s^3) + MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[
                -4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
              6*MZ^2*s^2 + s^3) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 768*MZ^10*s^2*
           Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          1728*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*
           Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
          1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
          2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          48*MZ^8*s^3*Cos[4*\[Theta]] - 1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          64*MZ^6*s^4*Cos[4*\[Theta]] + 286*MW^4*s^5*Cos[4*\[Theta]] - 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpDC, -1/20736*(MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 
          55552*MW^4*MZ^8*s + 3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 
          3232*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 
              4*MZ^2*s^2 + s^3) + MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[
                -4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
              6*MZ^2*s^2 + s^3) + MW^4*(512*MZ^10 - 107*s^5 - 
              256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 768*MZ^10*s^2*
           Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] + 
          1728*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*
           Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
          1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
          2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          48*MZ^8*s^3*Cos[4*\[Theta]] - 1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 
          64*MZ^6*s^4*Cos[4*\[Theta]] + 286*MW^4*s^5*Cos[4*\[Theta]] - 
          16*MZ^4*s^5*Cos[4*\[Theta]] - 1152*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 864*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 2592*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 576*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 3456*MW^4*MZ^6*s^2*
           Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] + 
          3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] + 
          384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] + 27*MW^4*s^5*Cos[6*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpDC, (MW^2*s*(1536*MW^4*MZ^10 - 1536*MZ^14 - 
         55552*MW^4*MZ^8*s + 3712*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 
         3232*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 1552*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 576*MZ^6*s^4 - 206*MW^4*s^5 + 80*MZ^4*s^5 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 48*(-4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 
             4*MZ^2*s^2 + s^3) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3) + 
           MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] - 
         768*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] + 1728*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] - 1152*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] + 192*MZ^4*s^5*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] + 128*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 224*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 48*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] + 64*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 16*MZ^4*s^5*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]]))/(20736*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpqMi, (MW^2*s*(-192*MW^2*MZ^8 - 192*MZ^10 + 272*MW^2*MZ^6*s + 
         272*MZ^8*s - 132*MW^2*MZ^4*s^2 - 132*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 + 
         62*MZ^4*s^3 - 10*MW^2*s^4 - 10*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 6*(4*MZ^2*(32*MZ^8 - 32*MZ^6*s - 4*MZ^4*s^2 + 
             5*MZ^2*s^3 - s^4) + MW^2*(128*MZ^8 - 4*s^4 + 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(MZ^2*(8*MZ^8 + 4*MZ^6*s - 18*MZ^4*s^2 + 7*MZ^2*s^3 - s^4) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] - 96*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] + 120*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] - 24*MZ^2*s^4*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] + 16*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] - 12*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] - 6*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] + 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (864*Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpDC*cpq3i, (MW^2*s*(1536*MW^4*MZ^10 - 4608*MW^2*MZ^12 - 6144*MZ^14 - 
         55552*MW^4*MZ^8*s + 26112*MW^2*MZ^10*s + 14848*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 37632*MW^2*MZ^8*s^2 - 12928*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 19776*MW^2*MZ^6*s^3 + 6208*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 3492*MW^2*MZ^4*s^4 - 2304*MZ^6*s^4 - 
         206*MW^4*s^5 - 246*MW^2*MZ^2*s^5 + 320*MZ^4*s^5 + 90*MW^2*s^6 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 36864*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 50688*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 16128*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 2160*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 144*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(-4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
           MW^2*MZ^2*(MZ^2 - s)*(384*MZ^8 + 24*s^4 + 5*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(42*s + 25*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(57*s^2 + 8*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(96*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (-64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
           3*MW^2*(MZ^2 - s)*(512*MZ^10 - 45*s^5 - 256*MZ^8*(-19*s + 24*
                Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 96*MZ^6*(63*s^2 + 40*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 256*MZ^4*(7*s^3 + 6*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(-7*s^4 + 96*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*
          Cos[3*\[Theta]] + 35712*MW^2*MZ^8*s^2*Cos[3*\[Theta]] - 
         3072*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] - 31104*MW^2*MZ^6*s^3*Cos[3*\[Theta]] + 
         6912*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 
         10368*MW^2*MZ^4*s^4*Cos[3*\[Theta]] - 4608*MZ^6*s^4*
          Cos[3*\[Theta]] - 624*MW^4*s^5*Cos[3*\[Theta]] - 
         1152*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 768*MZ^4*s^5*Cos[3*\[Theta]] - 
         768*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         768*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         4416*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1536*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         4752*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         576*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1272*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         384*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         168*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         192*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] - 768*MW^2*MZ^10*s*
          Cos[4*\[Theta]] + 512*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 1536*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] - 896*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 4032*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] + 192*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1788*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] + 256*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] + 6*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2304*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3024*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         720*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 432*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(20736*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpDC, 0}, {cpDC*cpu, 0}, {cpWB^2, 
      -1/20736*(MW^4*(MW^2 - MZ^2)*s*(3072*MZ^12 - 152576*MZ^10*s + 
          72704*MZ^8*s^2 - 10880*MZ^6*s^3 - 648*MZ^4*s^4 + 812*MZ^2*s^5 - 
          126*s^6 - 18432*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          13824*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 12672*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 10080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          2016*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 24*(512*MZ^12 + 9*s^6 - 
            64*MZ^10*(70*s + 23*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
            32*MZ^8*(23*s^2 + 54*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
            8*MZ^6*(-180*s^3 + 47*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
            4*MZ^4*(-168*s^4 + 37*s^(7/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(52*s^5 - 28*s^(9/2)*Sqrt[-4*MZ^2 + s]))*Cos[\[Theta]] + 
          (1024*MZ^12 + 153*s^6 - 512*MZ^10*(217*s + 36*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) + 64*MZ^8*(307*s^2 + 360*s^(3/2)*Sqrt[
                -4*MZ^2 + s]) - 128*MZ^6*(47*s^3 + 72*s^(5/2)*Sqrt[
                -4*MZ^2 + s]) + MZ^4*(7292*s^4 + 5760*s^(7/2)*Sqrt[
                -4*MZ^2 + s]) - 2*MZ^2*(953*s^5 + 576*s^(9/2)*Sqrt[
                -4*MZ^2 + s]))*Cos[2*\[Theta]] - 27648*MZ^10*s*
           Cos[3*\[Theta]] + 22272*MZ^8*s^2*Cos[3*\[Theta]] - 
          27648*MZ^6*s^3*Cos[3*\[Theta]] + 10944*MZ^4*s^4*Cos[3*\[Theta]] + 
          48*MZ^2*s^5*Cos[3*\[Theta]] - 324*s^6*Cos[3*\[Theta]] - 
          1536*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          4992*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          9312*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3408*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          624*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          2560*MZ^10*s*Cos[4*\[Theta]] - 24320*MZ^8*s^2*Cos[4*\[Theta]] + 
          18048*MZ^6*s^3*Cos[4*\[Theta]] - 6968*MZ^4*s^4*Cos[4*\[Theta]] + 
          1076*MZ^2*s^5*Cos[4*\[Theta]] - 18*s^6*Cos[4*\[Theta]] - 
          3456*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          4320*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          6912*MZ^6*s^3*Cos[5*\[Theta]] + 5184*MZ^4*s^4*Cos[5*\[Theta]] - 
          1296*MZ^2*s^5*Cos[5*\[Theta]] + 108*s^6*Cos[5*\[Theta]] + 
          384*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          144*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          576*MZ^8*s^2*Cos[6*\[Theta]] - 1152*MZ^6*s^3*Cos[6*\[Theta]] + 
          324*MZ^4*s^4*Cos[6*\[Theta]] + 18*MZ^2*s^5*Cos[6*\[Theta]] - 
          9*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^4*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 
         1536*MZ^12 + 72832*MW^2*MZ^8*s - 3712*MZ^10*s - 
         40672*MW^2*MZ^6*s^2 + 3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 
         1552*MZ^6*s^3 - 2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 + 278*MW^2*s^5 - 
         80*MZ^2*s^5 + 16128*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         4608*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 17856*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 3456*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3168*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 3240*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         2520*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 792*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 504*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         24*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 + 7*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(16*s + 23*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 32*MZ^4*(-s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(40*s^3 - 30*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(256*MZ^10 + 62*s^5 - 13*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             16*MZ^8*(266*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^6*(163*s^2 + 90*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(648*s^3 - 146*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-417*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^6*(8*s - 144*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             36*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(14*s^3 - 36*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(-512*MZ^10 + 71*s^5 + 288*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             256*MZ^8*(163*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(-49*s^2 + 162*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^4*(379*s^3 + 36*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(332*s^4 - 864*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 20736*MW^2*MZ^8*s*Cos[3*\[Theta]] - 
         4224*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 768*MZ^8*s^2*Cos[3*\[Theta]] + 
         12960*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 1728*MZ^6*s^3*
          Cos[3*\[Theta]] - 8388*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 
         1152*MZ^4*s^4*Cos[3*\[Theta]] + 1272*MW^2*s^5*Cos[3*\[Theta]] - 
         192*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] - 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] + 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] - 
         358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] + 
         576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         2376*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         504*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         216*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1728*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 2592*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 1620*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         216*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (5184*Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpWB, (MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 
         1536*MZ^12 + 72832*MW^2*MZ^8*s - 3712*MZ^10*s - 
         40672*MW^2*MZ^6*s^2 + 3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 
         1552*MZ^6*s^3 - 2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 + 278*MW^2*s^5 - 
         80*MZ^2*s^5 + 16128*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         4608*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 17856*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 3456*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3168*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 3240*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         2520*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 792*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] + 504*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         24*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 + 7*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(16*s + 23*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 32*MZ^4*(-s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(40*s^3 - 30*s^(5/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(256*MZ^10 + 62*s^5 - 13*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             16*MZ^8*(266*s + 39*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             8*MZ^6*(163*s^2 + 90*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^4*(648*s^3 - 146*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-417*s^4 + 63*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
             MZ^6*(8*s - 144*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             36*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(14*s^3 - 36*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^2*(-512*MZ^10 + 71*s^5 + 288*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
             256*MZ^8*(163*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             64*MZ^6*(-49*s^2 + 162*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             16*MZ^4*(379*s^3 + 36*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(332*s^4 - 864*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] + 20736*MW^2*MZ^8*s*Cos[3*\[Theta]] - 
         4224*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 768*MZ^8*s^2*Cos[3*\[Theta]] + 
         12960*MW^2*MZ^4*s^3*Cos[3*\[Theta]] - 1728*MZ^6*s^3*
          Cos[3*\[Theta]] - 8388*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 
         1152*MZ^4*s^4*Cos[3*\[Theta]] + 1272*MW^2*s^5*Cos[3*\[Theta]] - 
         192*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
          Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
         8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] - 
         5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] + 
         2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] - 
         358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] + 
         576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         2376*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         504*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         216*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1728*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 2592*MW^2*MZ^4*s^3*
          Cos[5*\[Theta]] - 1620*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
         216*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
          Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
         108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
       (5184*Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpWB, -1/5184*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 
          1536*MZ^12 + 72832*MW^2*MZ^8*s - 3712*MZ^10*s - 
          40672*MW^2*MZ^6*s^2 + 3232*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 
          1552*MZ^6*s^3 - 2592*MW^2*MZ^2*s^4 + 576*MZ^4*s^4 + 278*MW^2*s^5 - 
          80*MZ^2*s^5 + 16128*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          4608*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 17856*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 3456*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3168*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 3240*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          2520*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 792*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 504*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          24*(-(MZ^2*(MZ^2 - s)*(256*MZ^8 - 8*s^4 + 7*s^(7/2)*
                Sqrt[-4*MZ^2 + s] - 16*MZ^6*(16*s + 23*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 32*MZ^4*(-s^2 + 2*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(40*s^3 - 30*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]))) + MW^2*(256*MZ^10 + 62*s^5 - 
              13*s^(9/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^8*(266*s + 39*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^6*(163*s^2 + 90*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^4*(648*s^3 - 146*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-417*s^4 + 63*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (32*MZ^2*(MZ^2 - s)*(16*MZ^8 - 2*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + 
                 s] + MZ^6*(8*s - 144*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              36*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(14*s^3 - 
                36*s^(5/2)*Sqrt[-4*MZ^2 + s])) + MW^2*(-512*MZ^10 + 71*s^5 + 
              288*s^(9/2)*Sqrt[-4*MZ^2 + s] + 256*MZ^8*(163*s + 45*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 64*MZ^6*(-49*s^2 + 162*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) - 16*MZ^4*(379*s^3 + 36*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(332*s^4 - 864*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] + 20736*MW^2*MZ^8*s*
           Cos[3*\[Theta]] - 4224*MW^2*MZ^6*s^2*Cos[3*\[Theta]] + 
          768*MZ^8*s^2*Cos[3*\[Theta]] + 12960*MW^2*MZ^4*s^3*
           Cos[3*\[Theta]] - 1728*MZ^6*s^3*Cos[3*\[Theta]] - 
          8388*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 1152*MZ^4*s^4*
           Cos[3*\[Theta]] + 1272*MW^2*s^5*Cos[3*\[Theta]] - 
          192*MZ^2*s^5*Cos[3*\[Theta]] + 384*MW^2*MZ^8*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 384*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2208*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1248*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 3720*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2328*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1404*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 852*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 276*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 156*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 128*MW^2*MZ^8*s*
           Cos[4*\[Theta]] - 128*MZ^10*s*Cos[4*\[Theta]] + 
          8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] + 224*MZ^8*s^2*Cos[4*\[Theta]] - 
          5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 48*MZ^6*s^3*Cos[4*\[Theta]] + 
          2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] - 64*MZ^4*s^4*Cos[4*\[Theta]] - 
          358*MW^2*s^5*Cos[4*\[Theta]] + 16*MZ^2*s^5*Cos[4*\[Theta]] + 
          576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          2376*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1080*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          504*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          216*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1728*MW^2*MZ^6*s^2*Cos[5*\[Theta]] + 2592*MW^2*MZ^4*s^3*
           Cos[5*\[Theta]] - 1620*MW^2*MZ^2*s^4*Cos[5*\[Theta]] + 
          216*MW^2*s^5*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 96*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 72*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 12*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*
           Cos[6*\[Theta]] + 432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 
          108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 9*MW^2*s^5*Cos[6*\[Theta]]))/
        (Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*((-2*MZ^2 + s)^2 + 
           (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpqMi*cpWB, -1/432*(MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*s*
         (384*MZ^8 - 544*MZ^6*s + 264*MZ^4*s^2 - 124*MZ^2*s^3 + 20*s^4 - 
          1152*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 288*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 504*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          126*s^(7/2)*Sqrt[-4*MZ^2 + s] + 6*(256*MZ^8 - 8*s^4 + 
            7*s^(7/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^6*(16*s + 23*Sqrt[s]*Sqrt[
                -4*MZ^2 + s]) + 32*MZ^4*(-s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + 
                 s]) + MZ^2*(40*s^3 - 30*s^(5/2)*Sqrt[-4*MZ^2 + s]))*
           Cos[\[Theta]] + 8*(16*MZ^8 - 2*s^4 + 9*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
            MZ^6*(8*s - 144*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
            36*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
            MZ^2*(14*s^3 - 36*s^(5/2)*Sqrt[-4*MZ^2 + s]))*Cos[2*\[Theta]] + 
          192*MZ^4*s^2*Cos[3*\[Theta]] - 240*MZ^2*s^3*Cos[3*\[Theta]] + 
          48*s^4*Cos[3*\[Theta]] - 96*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 408*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] + 174*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[3*\[Theta]] - 39*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          32*MZ^6*s*Cos[4*\[Theta]] + 24*MZ^4*s^2*Cos[4*\[Theta]] + 
          12*MZ^2*s^3*Cos[4*\[Theta]] - 4*s^4*Cos[4*\[Theta]] - 
          216*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          54*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          24*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          6*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          3*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {cpq3i*cpWB, 
      -1/5184*(MW^3*Sqrt[1 - MW^2/MZ^2]*s*(-1536*MW^2*MZ^10 + 6144*MZ^12 + 
          72832*MW^2*MZ^8*s - 30976*MZ^10*s - 40672*MW^2*MZ^6*s^2 + 
          44032*MZ^8*s^2 + 11488*MW^2*MZ^4*s^3 - 24496*MZ^6*s^3 - 
          2592*MW^2*MZ^2*s^4 + 5544*MZ^4*s^4 + 278*MW^2*s^5 - 194*MZ^2*s^5 - 
          54*s^6 + 16128*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          20736*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 17856*MW^2*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 21312*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 3888*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] + 3240*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          5760*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] - 792*MW^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] + 1296*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
          24*(-((MZ^2 - s)*(1024*MZ^10 + 9*s^5 - 32*MZ^8*(41*s + 47*Sqrt[s]*
                  Sqrt[-4*MZ^2 + s]) + 8*MZ^6*(47*s^2 + 36*s^(3/2)*
                  Sqrt[-4*MZ^2 + s]) - 56*MZ^4*(s^3 + 2*s^(5/2)*
                  Sqrt[-4*MZ^2 + s]) + MZ^2*(-41*s^4 + 20*s^(7/2)*
                  Sqrt[-4*MZ^2 + s]))) + MW^2*(256*MZ^10 + 62*s^5 - 
              13*s^(9/2)*Sqrt[-4*MZ^2 + s] - 16*MZ^8*(266*s + 39*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 8*MZ^6*(163*s^2 + 90*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^4*(648*s^3 - 146*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) + MZ^2*(-417*s^4 + 63*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
          (MW^2*(-512*MZ^10 + 71*s^5 + 288*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
              256*MZ^8*(163*s + 45*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              64*MZ^6*(-49*s^2 + 162*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              16*MZ^4*(379*s^3 + 36*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(332*s^4 - 864*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
            (MZ^2 - s)*(2048*MZ^10 - 19584*MZ^6*s^2 - 117*s^5 - 
              256*MZ^8*(-58*s + 63*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              MZ^4*(6256*s^3 - 1728*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              8*MZ^2*(-23*s^4 + 72*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[2*\[Theta]] + 20736*MW^2*MZ^8*s*Cos[3*\[Theta]] + 
          6912*MZ^10*s*Cos[3*\[Theta]] - 4224*MW^2*MZ^6*s^2*Cos[3*\[Theta]] - 
          14208*MZ^8*s^2*Cos[3*\[Theta]] + 12960*MW^2*MZ^4*s^3*
           Cos[3*\[Theta]] + 6048*MZ^6*s^3*Cos[3*\[Theta]] - 
          8388*MW^2*MZ^2*s^4*Cos[3*\[Theta]] + 3204*MZ^4*s^4*
           Cos[3*\[Theta]] + 1272*MW^2*s^5*Cos[3*\[Theta]] - 
          2280*MZ^2*s^5*Cos[3*\[Theta]] + 324*s^6*Cos[3*\[Theta]] + 
          384*MW^2*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          768*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          2208*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          6528*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3720*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          9888*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          1404*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          3024*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          276*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          432*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          128*MW^2*MZ^8*s*Cos[4*\[Theta]] + 1792*MZ^10*s*Cos[4*\[Theta]] + 
          8416*MW^2*MZ^6*s^2*Cos[4*\[Theta]] - 1408*MZ^8*s^2*
           Cos[4*\[Theta]] - 5856*MW^2*MZ^4*s^3*Cos[4*\[Theta]] - 
          912*MZ^6*s^3*Cos[4*\[Theta]] + 2368*MW^2*MZ^2*s^4*Cos[4*\[Theta]] + 
          248*MZ^4*s^4*Cos[4*\[Theta]] - 358*MW^2*s^5*Cos[4*\[Theta]] + 
          370*MZ^2*s^5*Cos[4*\[Theta]] - 90*s^6*Cos[4*\[Theta]] + 
          576*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          2160*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          2376*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3456*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          504*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          720*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1728*MW^2*MZ^6*s^2*Cos[5*\[Theta]] - 1728*MZ^8*s^2*
           Cos[5*\[Theta]] + 2592*MW^2*MZ^4*s^3*Cos[5*\[Theta]] + 
          4320*MZ^6*s^3*Cos[5*\[Theta]] - 1620*MW^2*MZ^2*s^4*
           Cos[5*\[Theta]] - 3564*MZ^4*s^4*Cos[5*\[Theta]] + 
          216*MW^2*s^5*Cos[5*\[Theta]] + 1080*MZ^2*s^5*Cos[5*\[Theta]] - 
          108*s^6*Cos[5*\[Theta]] - 288*MW^2*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] + 384*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] + 216*MW^2*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] - 288*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] + 108*MW^2*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] - 144*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] - 36*MW^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] + 48*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*
           Cos[5*\[Theta]] - 576*MW^2*MZ^6*s^2*Cos[6*\[Theta]] + 
          432*MW^2*MZ^4*s^3*Cos[6*\[Theta]] - 432*MZ^6*s^3*Cos[6*\[Theta]] - 
          108*MW^2*MZ^2*s^4*Cos[6*\[Theta]] + 648*MZ^4*s^4*Cos[6*\[Theta]] + 
          9*MW^2*s^5*Cos[6*\[Theta]] - 243*MZ^2*s^5*Cos[6*\[Theta]] + 
          27*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 
      (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(324*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*c3pl2, (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(162*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cll1221, (-48*MW^6*MZ^10*s + 96*MW^4*MZ^12*s - 48*MW^2*MZ^14*s + 
        1736*MW^6*MZ^8*s^2 - 232*MW^4*MZ^10*s^2 + 116*MW^2*MZ^12*s^2 - 
        938*MW^6*MZ^6*s^3 + 202*MW^4*MZ^8*s^3 - 101*MW^2*MZ^10*s^3 + 
        242*MW^6*MZ^4*s^4 - 97*MW^4*MZ^6*s^4 + (97*MW^2*MZ^8*s^4)/2 - 
        (441*MW^6*MZ^2*s^5)/8 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
        (103*MW^6*s^6)/16 - 5*MW^4*MZ^2*s^6 + (5*MW^2*MZ^4*s^6)/2 + 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] - 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] + 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] - 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] - 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 + (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 + 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] + 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] + 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] - 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] - 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] - 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] + 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] - 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 + 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] - 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] + 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 - 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] + 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] + 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] - 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] + 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] - 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 + 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 - 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] + 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] - 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 + MW^4*MZ^2*s^6*Cos[4*\[Theta]] - 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 + 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] + 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] - 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 + (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 - 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] + (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 - (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(162*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpqMi, -1/216*(MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 
          272*MW^2*MZ^6*s - 272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 
          62*MW^2*MZ^2*s^3 - 62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 
          1440*MW^2*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 5*MZ^2*s^3 + s^4) + 
            MW^2*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
              128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + 
                s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
            MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 
                9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
          24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
          12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
          6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
          2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl1*cpq3i, 
      -1/5184*(MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
          55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
          206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
              4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
            MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(76*s^3 + 23*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 
              9*s^(5/2)*Sqrt[-4*MZ^2 + s] + 12*MZ^4*(4*s + 3*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 12*MZ^2*(2*s^2 + 3*s^(3/2)*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(2560*MZ^10 - 
              135*s^5 - 256*MZ^8*(-59*s + 126*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              288*MZ^6*(71*s^2 + 56*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(49*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(43*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 3072*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 6912*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 8064*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          4128*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
           Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
          432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
          27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
          9*MW^2*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl1*cpd, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 
      (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(324*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cll1221, (-48*MW^6*MZ^10*s + 96*MW^4*MZ^12*s - 48*MW^2*MZ^14*s + 
        1736*MW^6*MZ^8*s^2 - 232*MW^4*MZ^10*s^2 + 116*MW^2*MZ^12*s^2 - 
        938*MW^6*MZ^6*s^3 + 202*MW^4*MZ^8*s^3 - 101*MW^2*MZ^10*s^3 + 
        242*MW^6*MZ^4*s^4 - 97*MW^4*MZ^6*s^4 + (97*MW^2*MZ^8*s^4)/2 - 
        (441*MW^6*MZ^2*s^5)/8 + 36*MW^4*MZ^4*s^5 - 18*MW^2*MZ^6*s^5 + 
        (103*MW^6*s^6)/16 - 5*MW^4*MZ^2*s^6 + (5*MW^2*MZ^4*s^6)/2 + 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] - 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] - 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] + 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] - 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] - 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 + (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 + 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] + 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] + 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] - 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] - 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] - 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] + 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] - 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 + 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] - 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] + 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 - 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] + 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] + 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] - 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] + 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] + 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] + 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] - 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] - 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] - 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] + 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 + 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 - 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] + 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] - 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 + MW^4*MZ^2*s^6*Cos[4*\[Theta]] - 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 + 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] + 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] - 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 + (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 - 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] + (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 - (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(162*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpqMi, -1/216*(MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 
          272*MW^2*MZ^6*s - 272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 
          62*MW^2*MZ^2*s^3 - 62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 
          1440*MW^2*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*
           Sqrt[-4*MZ^2 + s] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
          6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 5*MZ^2*s^3 + s^4) + 
            MW^2*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
              128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + 
                s^(3/2)*Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
          8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
            MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + MZ^2*(7*s^3 + 
                9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
          96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
          24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
          54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
          16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
          12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
          6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
          2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
          72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
          6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
          3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*
            Cos[\[Theta]]^2)^2)}, {c3pl2*cpq3i, 
      -1/5184*(MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
          55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
          30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
          7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
          1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
          206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
          23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*
           Sqrt[s]*Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
          1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
          48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
              4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
            MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*Sqrt[
                -4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*Sqrt[-4*MZ^2 + 
                   s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(76*s^3 + 23*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
              64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
              32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
              4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
              MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
           Cos[\[Theta]] + (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 
              9*s^(5/2)*Sqrt[-4*MZ^2 + s] + 12*MZ^4*(4*s + 3*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) - 12*MZ^2*(2*s^2 + 3*s^(3/2)*
                 Sqrt[-4*MZ^2 + s])) - MW^2*(MZ^2 - s)*(2560*MZ^10 - 
              135*s^5 - 256*MZ^8*(-59*s + 126*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              288*MZ^6*(71*s^2 + 56*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
              128*MZ^4*(49*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
              2*MZ^2*(43*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
            MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                 Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                 Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                 Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                 Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
           Cos[3*\[Theta]] - 13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
          30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*
           Cos[3*\[Theta]] + 3072*MZ^10*s^2*Cos[3*\[Theta]] + 
          12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*
           Cos[3*\[Theta]] - 6912*MZ^8*s^3*Cos[3*\[Theta]] + 
          1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 8064*MW^2*MZ^4*s^4*
           Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
          624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
          768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
           Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
          512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
          1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*
           Cos[4*\[Theta]] + 2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 
          4128*MW^2*MZ^6*s^3*Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
          1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
           Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
          286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
          64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
          1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
          144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
          3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
           Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
          432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
           Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
           Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
          288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
           Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
          27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
          9*MW^2*s^6*Cos[6*\[Theta]]))/(Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*
         ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {c3pl2*cpd, 0}, {c3pl2*cpu, 0}, {cll1221^2, 
      (48*MW^6*MZ^10*s - 96*MW^4*MZ^12*s + 48*MW^2*MZ^14*s - 
        1736*MW^6*MZ^8*s^2 + 232*MW^4*MZ^10*s^2 - 116*MW^2*MZ^12*s^2 + 
        938*MW^6*MZ^6*s^3 - 202*MW^4*MZ^8*s^3 + 101*MW^2*MZ^10*s^3 - 
        242*MW^6*MZ^4*s^4 + 97*MW^4*MZ^6*s^4 - (97*MW^2*MZ^8*s^4)/2 + 
        (441*MW^6*MZ^2*s^5)/8 - 36*MW^4*MZ^4*s^5 + 18*MW^2*MZ^6*s^5 - 
        (103*MW^6*s^6)/16 + 5*MW^4*MZ^2*s^6 - (5*MW^2*MZ^4*s^6)/2 - 
        720*MW^6*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 720*MW^4*MZ^10*s^(3/2)*
         Sqrt[-4*MZ^2 + s] + 900*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
        900*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 153*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s] + 153*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
        45*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] + 45*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s] + 18*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s] - 
        18*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s] + 
        (3*MW^2*s*(4*MZ^4*(MZ^2 - s)^2*(32*MZ^6 - 4*MZ^2*s^2 + s^3) - 
           2*MW^2*MZ^2*(MZ^2 - s)*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]])/
         2 - (MW^2*s*(-64*MZ^4*(MZ^2 - s)^2*(8*MZ^6 + 12*MZ^4*s - 
             6*MZ^2*s^2 + s^3) + 128*MW^2*MZ^2*(MZ^2 - s)*(8*MZ^8 - s^4 + 
             MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(-512*MZ^10 + 107*s^5 + 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + MZ^6*(8032*s^2 - 9216*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]])/32 - 
        864*MW^6*MZ^8*s^2*Cos[3*\[Theta]] - 948*MW^6*MZ^6*s^3*
         Cos[3*\[Theta]] - 48*MW^4*MZ^8*s^3*Cos[3*\[Theta]] + 
        24*MW^2*MZ^10*s^3*Cos[3*\[Theta]] + 378*MW^6*MZ^4*s^4*
         Cos[3*\[Theta]] + 108*MW^4*MZ^6*s^4*Cos[3*\[Theta]] - 
        54*MW^2*MZ^8*s^4*Cos[3*\[Theta]] + 
        (225*MW^6*MZ^2*s^5*Cos[3*\[Theta]])/4 - 72*MW^4*MZ^4*s^5*
         Cos[3*\[Theta]] + 36*MW^2*MZ^6*s^5*Cos[3*\[Theta]] - 
        (39*MW^6*s^6*Cos[3*\[Theta]])/2 + 12*MW^4*MZ^2*s^6*Cos[3*\[Theta]] - 
        6*MW^2*MZ^4*s^6*Cos[3*\[Theta]] - 60*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 60*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 87*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 87*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
        (69*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (69*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        (15*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 - 
        (15*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]])/2 + 
        32*MW^6*MZ^8*s^2*Cos[4*\[Theta]] + 8*MW^4*MZ^10*s^2*Cos[4*\[Theta]] - 
        4*MW^2*MZ^12*s^2*Cos[4*\[Theta]] - 74*MW^6*MZ^6*s^3*Cos[4*\[Theta]] - 
        14*MW^4*MZ^8*s^3*Cos[4*\[Theta]] + 7*MW^2*MZ^10*s^3*Cos[4*\[Theta]] + 
        66*MW^6*MZ^4*s^4*Cos[4*\[Theta]] + 3*MW^4*MZ^6*s^4*Cos[4*\[Theta]] - 
        (3*MW^2*MZ^8*s^4*Cos[4*\[Theta]])/2 - 
        (385*MW^6*MZ^2*s^5*Cos[4*\[Theta]])/8 + 4*MW^4*MZ^4*s^5*
         Cos[4*\[Theta]] - 2*MW^2*MZ^6*s^5*Cos[4*\[Theta]] + 
        (143*MW^6*s^6*Cos[4*\[Theta]])/16 - MW^4*MZ^2*s^6*Cos[4*\[Theta]] + 
        (MW^2*MZ^4*s^6*Cos[4*\[Theta]])/2 - 36*MW^6*MZ^6*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 36*MW^4*MZ^8*s^(5/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 27*MW^6*MZ^4*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 27*MW^4*MZ^6*s^(7/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 81*MW^6*MZ^2*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 81*MW^4*MZ^4*s^(9/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 18*MW^6*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 18*MW^4*MZ^2*s^(11/2)*
         Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 108*MW^6*MZ^6*s^3*
         Cos[5*\[Theta]] - 162*MW^6*MZ^4*s^4*Cos[5*\[Theta]] + 
        (405*MW^6*MZ^2*s^5*Cos[5*\[Theta]])/4 - (27*MW^6*s^6*Cos[5*\[Theta]])/
         2 + 12*MW^6*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        12*MW^4*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        9*MW^6*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
        9*MW^4*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
        (9*MW^6*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (9*MW^4*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        (3*MW^6*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 - 
        (3*MW^4*MZ^2*s^(11/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]])/2 + 
        27*MW^6*MZ^6*s^3*Cos[6*\[Theta]] - (81*MW^6*MZ^2*s^5*Cos[6*\[Theta]])/
         16 + (27*MW^6*s^6*Cos[6*\[Theta]])/32)/(324*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpqMi, (MW^2*s*(-192*MW^2*MZ^8 + 192*MZ^10 + 272*MW^2*MZ^6*s - 
         272*MZ^8*s - 132*MW^2*MZ^4*s^2 + 132*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 - 
         62*MZ^4*s^3 - 10*MW^2*s^4 + 10*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 6*(4*MZ^2*(-32*MZ^8 + 32*MZ^6*s + 4*MZ^4*s^2 - 
             5*MZ^2*s^3 + s^4) + MW^2*(128*MZ^8 - 4*s^4 + 
             3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 128*MZ^6*(s + Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 16*MZ^4*(-s^2 + s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 10*MZ^2*(-2*s^3 + s^(5/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(MZ^2*(-8*MZ^8 - 4*MZ^6*s + 18*MZ^4*s^2 - 7*MZ^2*s^3 + s^4) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 96*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 120*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] + 24*MZ^2*s^4*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 16*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 12*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 6*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 2*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (216*Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cll1221*cpq3i, 
      (MW^2*s*(1536*MW^4*MZ^10 - 7680*MW^2*MZ^12 + 6144*MZ^14 - 
         55552*MW^4*MZ^8*s + 33536*MW^2*MZ^10*s - 14848*MZ^12*s + 
         30016*MW^4*MZ^6*s^2 - 44096*MW^2*MZ^8*s^2 + 12928*MZ^10*s^2 - 
         7744*MW^4*MZ^4*s^3 + 22880*MW^2*MZ^6*s^3 - 6208*MZ^8*s^3 + 
         1764*MW^4*MZ^2*s^4 - 4644*MW^2*MZ^4*s^4 + 2304*MZ^6*s^4 - 
         206*MW^4*s^5 - 86*MW^2*MZ^2*s^5 - 320*MZ^4*s^5 + 90*MW^2*s^6 - 
         23040*MW^4*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 59904*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 2304*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
         28800*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s] - 79488*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s] + 7488*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 
         4896*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 21024*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s] - 8784*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         1440*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 4320*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s] - 720*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 720*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*(4*MZ^4*(MZ^2 - s)^2*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
           MW^2*MZ^2*(MZ^2 - s)*(640*MZ^8 + 16*s^4 + 11*s^(7/2)*
              Sqrt[-4*MZ^2 + s] - 16*MZ^6*(58*s + 41*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 8*MZ^4*(53*s^2 + 12*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(76*s^3 + 23*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(128*MZ^10 + 22*s^5 - 
             6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 64*MZ^8*(67*s + 4*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(62*s^2 + 9*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) - 4*MZ^4*(36*s^3 + 13*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) + MZ^2*(-105*s^4 + 26*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         (64*MZ^4*(MZ^2 - s)^2*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s])) - 
           MW^2*(MZ^2 - s)*(2560*MZ^10 - 135*s^5 - 256*MZ^8*(-59*s + 126*
                Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 288*MZ^6*(71*s^2 + 56*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(49*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(43*s^4 + 288*s^(7/2)*
                Sqrt[-4*MZ^2 + s])) + MW^4*(512*MZ^10 - 107*s^5 - 
             256*MZ^8*(91*s + 54*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(-251*s^2 + 288*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             128*MZ^4*(44*s^3 + 45*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(31*s^4 + 576*s^(7/2)*Sqrt[-4*MZ^2 + s])))*
          Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*Cos[3*\[Theta]] - 
         13824*MW^2*MZ^10*s*Cos[3*\[Theta]] - 30336*MW^4*MZ^6*s^2*
          Cos[3*\[Theta]] + 34176*MW^2*MZ^8*s^2*Cos[3*\[Theta]] + 
         3072*MZ^10*s^2*Cos[3*\[Theta]] + 12096*MW^4*MZ^4*s^3*
          Cos[3*\[Theta]] - 27648*MW^2*MZ^6*s^3*Cos[3*\[Theta]] - 
         6912*MZ^8*s^3*Cos[3*\[Theta]] + 1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 
         8064*MW^2*MZ^4*s^4*Cos[3*\[Theta]] + 4608*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^2*s^5*Cos[3*\[Theta]] - 
         768*MZ^4*s^5*Cos[3*\[Theta]] - 768*MW^2*MZ^10*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 768*MZ^12*Sqrt[s]*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1920*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 6336*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1536*MZ^10*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2784*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 7536*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 576*MZ^8*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 1104*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 2376*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 384*MZ^6*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 240*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 408*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 192*MZ^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 1024*MW^4*MZ^8*s*
          Cos[4*\[Theta]] - 512*MW^2*MZ^10*s*Cos[4*\[Theta]] - 
         512*MZ^12*s*Cos[4*\[Theta]] - 2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 
         1984*MW^2*MZ^8*s^2*Cos[4*\[Theta]] + 896*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 4128*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 192*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 1660*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] - 256*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 26*MW^2*MZ^2*s^5*Cos[4*\[Theta]] + 
         64*MZ^4*s^5*Cos[4*\[Theta]] + 54*MW^2*s^6*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         3456*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         5616*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1296*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         144*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*
          Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] - 
         432*MW^4*s^5*Cos[5*\[Theta]] + 384*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 960*MW^2*MZ^8*s^(3/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 288*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 720*MW^2*MZ^6*s^(5/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 144*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 360*MW^2*MZ^4*s^(7/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 48*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 120*MW^2*MZ^2*s^(9/2)*
          Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 864*MW^4*MZ^6*s^2*
          Cos[6*\[Theta]] + 288*MW^2*MZ^8*s^2*Cos[6*\[Theta]] - 
         288*MW^2*MZ^6*s^3*Cos[6*\[Theta]] - 162*MW^4*MZ^2*s^4*
          Cos[6*\[Theta]] - 54*MW^2*MZ^4*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 63*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         9*MW^2*s^6*Cos[6*\[Theta]]))/(5184*Sqrt[3]*Lambda^4*MZ^2*
        (MZ^2 - s)^2*((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cll1221*cpd, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, (MW^2*MZ^2*s*(96*MZ^6 - 40*MZ^4*s + 26*MZ^2*s^2 - 5*s^3 + 
         12*(32*MZ^6 - 4*MZ^2*s^2 + s^3)*Cos[\[Theta]] + 
         4*(8*MZ^6 + 12*MZ^4*s - 6*MZ^2*s^2 + s^3)*Cos[2*\[Theta]] + 
         48*MZ^2*s^2*Cos[3*\[Theta]] - 12*s^3*Cos[3*\[Theta]] - 
         8*MZ^4*s*Cos[4*\[Theta]] - 2*MZ^2*s^2*Cos[4*\[Theta]] + 
         s^3*Cos[4*\[Theta]]))/(72*Sqrt[3]*Lambda^4*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpq3i*cpqMi, (MW^2*s*(-192*MW^2*MZ^8 + 768*MZ^10 + 272*MW^2*MZ^6*s - 
         1088*MZ^8*s - 132*MW^2*MZ^4*s^2 + 528*MZ^6*s^2 + 62*MW^2*MZ^2*s^3 - 
         248*MZ^4*s^3 - 10*MW^2*s^4 + 40*MZ^2*s^4 + 1440*MW^2*MZ^6*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] - 288*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         360*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s] + 648*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         450*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s] + 36*MW^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] + 90*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
         6*(-4*MZ^2*(MZ^2 - s)*(128*MZ^6 - 16*MZ^2*s^2 + 4*s^3 - 
             4*MZ^4*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
           MW^2*(128*MZ^8 - 4*s^4 + 3*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
             128*MZ^6*(s + Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             16*MZ^4*(-s^2 + s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             10*MZ^2*(-2*s^3 + s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] - 
         8*(-(MZ^2*(MZ^2 - s)*(32*MZ^6 + 4*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + 
                 s] + 12*MZ^4*(4*s + 3*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
              12*MZ^2*(2*s^2 + 3*s^(3/2)*Sqrt[-4*MZ^2 + s]))) + 
           MW^2*(8*MZ^8 - s^4 + MZ^6*(4*s - 108*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             18*MZ^4*(s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(7*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 
         96*MW^2*MZ^4*s^2*Cos[3*\[Theta]] + 384*MZ^6*s^2*Cos[3*\[Theta]] + 
         120*MW^2*MZ^2*s^3*Cos[3*\[Theta]] - 480*MZ^4*s^3*Cos[3*\[Theta]] - 
         24*MW^2*s^4*Cos[3*\[Theta]] + 96*MZ^2*s^4*Cos[3*\[Theta]] + 
         96*MZ^8*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         120*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         96*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         54*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         24*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         15*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         24*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         16*MW^2*MZ^6*s*Cos[4*\[Theta]] - 64*MZ^8*s*Cos[4*\[Theta]] - 
         12*MW^2*MZ^4*s^2*Cos[4*\[Theta]] + 48*MZ^6*s^2*Cos[4*\[Theta]] - 
         6*MW^2*MZ^2*s^3*Cos[4*\[Theta]] + 24*MZ^4*s^3*Cos[4*\[Theta]] + 
         2*MW^2*s^4*Cos[4*\[Theta]] - 8*MZ^2*s^4*Cos[4*\[Theta]] + 
         72*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         72*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         126*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         90*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         36*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         18*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         24*MW^2*MZ^4*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         6*MW^2*MZ^2*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         3*MW^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]]))/
       (216*Sqrt[3]*Lambda^4*(MZ^2 - s)*((-2*MZ^2 + s)^2 + 
          (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, {cpd*cpqMi, 0}, 
     {cpqMi*cpu, 0}, {cpq3i^2, (MW^2*s*(1536*MW^4*MZ^10 - 12288*MW^2*MZ^12 + 
         24576*MZ^14 - 55552*MW^4*MZ^8*s + 59648*MW^2*MZ^10*s - 
         69760*MZ^12*s + 30016*MW^4*MZ^6*s^2 - 81728*MW^2*MZ^8*s^2 + 
         84256*MZ^10*s^2 - 7744*MW^4*MZ^4*s^3 + 42656*MW^2*MZ^6*s^3 - 
         62128*MZ^8*s^3 + 1764*MW^4*MZ^2*s^4 - 8136*MW^2*MZ^4*s^4 + 
         27540*MZ^6*s^4 - 206*MW^4*s^5 - 332*MW^2*MZ^2*s^5 - 4286*MZ^4*s^5 + 
         180*MW^2*s^6 - 288*MZ^2*s^6 + 90*s^7 - 23040*MW^4*MZ^8*Sqrt[s]*
          Sqrt[-4*MZ^2 + s] + 96768*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
         18432*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 28800*MW^4*MZ^6*s^(3/2)*
          Sqrt[-4*MZ^2 + s] - 130176*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s] + 
         59904*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s] - 4896*MW^4*MZ^4*s^(5/2)*
          Sqrt[-4*MZ^2 + s] + 37152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s] - 
         70272*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s] - 1440*MW^4*MZ^2*s^(7/2)*
          Sqrt[-4*MZ^2 + s] - 2880*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s] + 
         34560*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s] + 576*MW^4*s^(9/2)*
          Sqrt[-4*MZ^2 + s] - 864*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
         5760*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s] + 
         48*((MZ^3 - MZ*s)^2*(2048*MZ^8 - 256*MZ^4*s^2 + 9*s^4 - 
             128*MZ^6*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 4*MZ^2*(7*s^3 + 8*s^(5/2)*
                Sqrt[-4*MZ^2 + s])) - 8*MW^2*MZ^2*(MZ^2 - s)*
            (128*MZ^8 + 5*s^4 + 2*s^(7/2)*Sqrt[-4*MZ^2 + s] - 
             4*MZ^6*(50*s + 33*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             10*MZ^4*(11*s^2 + 2*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             MZ^2*(43*s^3 + 9*s^(5/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(128*MZ^10 + 22*s^5 - 6*s^(9/2)*Sqrt[-4*MZ^2 + s] - 
             64*MZ^8*(67*s + 4*Sqrt[s]*Sqrt[-4*MZ^2 + s]) + 
             32*MZ^6*(62*s^2 + 9*s^(3/2)*Sqrt[-4*MZ^2 + s]) - 
             4*MZ^4*(36*s^3 + 13*s^(5/2)*Sqrt[-4*MZ^2 + s]) + 
             MZ^2*(-105*s^4 + 26*s^(7/2)*Sqrt[-4*MZ^2 + s])))*Cos[\[Theta]] + 
         ((MZ^2 - s)^2*(8192*MZ^10 + 234*MZ^2*s^4 - 135*s^5 + 
             1536*MZ^8*(17*s + 12*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 
             96*MZ^6*(217*s^2 + 192*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^4*(79*s^3 + 72*s^(5/2)*Sqrt[-4*MZ^2 + s])) - 
           2*MW^2*(MZ^2 - s)*(2048*MZ^10 - 135*s^5 - 256*MZ^8*
              (-58*s + 99*Sqrt[s]*Sqrt[-4*MZ^2 + s]) - 288*MZ^6*
              (67*s^2 + 48*s^(3/2)*Sqrt[-4*MZ^2 + s]) + 
             64*MZ^4*(91*s^3 + 81*s^(5/2)*Sqrt[-4*MZ^2 + s]) - 
             2*MZ^2*(11*s^4 + 288*s^(7/2)*Sqrt[-4*MZ^2 + s])) + 
           MW^4*(512*MZ^10 - 107*s^5 - 256*MZ^8*(91*s + 54*Sqrt[s]*
                Sqrt[-4*MZ^2 + s]) + 32*MZ^6*(-251*s^2 + 288*s^(3/2)*
                Sqrt[-4*MZ^2 + s]) + 128*MZ^4*(44*s^3 + 45*s^(5/2)*
                Sqrt[-4*MZ^2 + s]) - 2*MZ^2*(31*s^4 + 576*s^(7/2)*
                Sqrt[-4*MZ^2 + s])))*Cos[2*\[Theta]] - 27648*MW^4*MZ^8*s*
          Cos[3*\[Theta]] - 27648*MW^2*MZ^10*s*Cos[3*\[Theta]] - 
         30336*MW^4*MZ^6*s^2*Cos[3*\[Theta]] + 69888*MW^2*MZ^8*s^2*
          Cos[3*\[Theta]] + 8832*MZ^10*s^2*Cos[3*\[Theta]] + 
         12096*MW^4*MZ^4*s^3*Cos[3*\[Theta]] - 58752*MW^2*MZ^6*s^3*
          Cos[3*\[Theta]] - 17280*MZ^8*s^3*Cos[3*\[Theta]] + 
         1800*MW^4*MZ^2*s^4*Cos[3*\[Theta]] + 18432*MW^2*MZ^4*s^4*
          Cos[3*\[Theta]] + 7416*MZ^6*s^4*Cos[3*\[Theta]] - 
         624*MW^4*s^5*Cos[3*\[Theta]] - 1920*MW^2*MZ^2*s^5*Cos[3*\[Theta]] + 
         1680*MZ^4*s^5*Cos[3*\[Theta]] - 648*MZ^2*s^6*Cos[3*\[Theta]] - 
         1536*MW^2*MZ^10*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         6144*MZ^12*Sqrt[s]*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1920*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         10752*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12288*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         2784*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         12288*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         4608*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1104*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         3648*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         3072*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         240*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         576*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] - 
         1536*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[3*\[Theta]] + 
         1024*MW^4*MZ^8*s*Cos[4*\[Theta]] - 1280*MW^2*MZ^10*s*
          Cos[4*\[Theta]] - 5504*MZ^12*s*Cos[4*\[Theta]] - 
         2368*MW^4*MZ^6*s^2*Cos[4*\[Theta]] - 3520*MW^2*MZ^8*s^2*
          Cos[4*\[Theta]] + 13664*MZ^10*s^2*Cos[4*\[Theta]] + 
         2112*MW^4*MZ^4*s^3*Cos[4*\[Theta]] + 8160*MW^2*MZ^6*s^3*
          Cos[4*\[Theta]] - 11280*MZ^8*s^3*Cos[4*\[Theta]] - 
         1540*MW^4*MZ^2*s^4*Cos[4*\[Theta]] - 3448*MW^2*MZ^4*s^4*
          Cos[4*\[Theta]] + 3404*MZ^6*s^4*Cos[4*\[Theta]] + 
         286*MW^4*s^5*Cos[4*\[Theta]] - 20*MW^2*MZ^2*s^5*Cos[4*\[Theta]] - 
         50*MZ^4*s^5*Cos[4*\[Theta]] + 108*MW^2*s^6*Cos[4*\[Theta]] - 
         288*MZ^2*s^6*Cos[4*\[Theta]] + 54*s^7*Cos[4*\[Theta]] - 
         1152*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         5760*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         4608*MZ^10*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         864*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         864*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         10368*MZ^8*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2592*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         8640*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         6912*MZ^6*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         576*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         2016*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] + 
         1152*MZ^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[4*\[Theta]] - 
         3456*MW^4*MZ^6*s^2*Cos[5*\[Theta]] + 3456*MZ^10*s^2*
          Cos[5*\[Theta]] - 5184*MW^4*MZ^4*s^3*Cos[5*\[Theta]] - 
         8640*MZ^8*s^3*Cos[5*\[Theta]] + 3240*MW^4*MZ^2*s^4*Cos[5*\[Theta]] + 
         7128*MZ^6*s^4*Cos[5*\[Theta]] - 432*MW^4*s^5*Cos[5*\[Theta]] - 
         2160*MZ^4*s^5*Cos[5*\[Theta]] + 216*MZ^2*s^6*Cos[5*\[Theta]] + 
         384*MW^4*MZ^6*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         1536*MW^2*MZ^8*s^(3/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         288*MW^4*MZ^4*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         1152*MW^2*MZ^6*s^(5/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         144*MW^4*MZ^2*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         576*MW^2*MZ^4*s^(7/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         48*MW^4*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] - 
         192*MW^2*MZ^2*s^(9/2)*Sqrt[-4*MZ^2 + s]*Cos[5*\[Theta]] + 
         864*MW^4*MZ^6*s^2*Cos[6*\[Theta]] + 576*MW^2*MZ^8*s^2*
          Cos[6*\[Theta]] - 288*MZ^10*s^2*Cos[6*\[Theta]] - 
         576*MW^2*MZ^6*s^3*Cos[6*\[Theta]] + 576*MZ^8*s^3*Cos[6*\[Theta]] - 
         162*MW^4*MZ^2*s^4*Cos[6*\[Theta]] - 108*MW^2*MZ^4*s^4*
          Cos[6*\[Theta]] - 234*MZ^6*s^4*Cos[6*\[Theta]] + 
         27*MW^4*s^5*Cos[6*\[Theta]] + 126*MW^2*MZ^2*s^5*Cos[6*\[Theta]] - 
         117*MZ^4*s^5*Cos[6*\[Theta]] - 18*MW^2*s^6*Cos[6*\[Theta]] + 
         72*MZ^2*s^6*Cos[6*\[Theta]] - 9*s^7*Cos[6*\[Theta]]))/
       (10368*Sqrt[3]*Lambda^4*MZ^2*(MZ^2 - s)^2*
        ((-2*MZ^2 + s)^2 + (4*MZ^2 - s)*s*Cos[\[Theta]]^2)^2)}, 
     {cpd*cpq3i, 0}, {cpq3i*cpu, 0}, {cpd^2, 0}, {cpd*cpu, 0}, {cpu^2, 0}}}


==> anc/Diboson_Rmat/udbar_wpz/bitildeSM.dat <==
biTildeSM = {(GF^2*MW^2*Sqrt[s]*((4*MW^2*MZ^2*(1 + Cos[\[Theta]])*
         (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
             MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s))) + 
          2*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
         (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 + 
       (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*Cos[\[Theta]/2]^2*
         (1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
          ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
           (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
             Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*
              Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
        ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
       (8*MZ^2*s*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(-MW^2 + s) + 
       (2*MZ^2*(-1 + Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
          2*MW^4*MZ^4 + 2*MW^2*MZ^6 + 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s - 
          3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 2*MW^4*s^2 - 
          4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 - 2*(MW^2 - MZ^2)*(MW^2 - s)*
           (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
        (MW^2 - s)^2)*Sin[\[Theta]])/(162*Sqrt[2]*MZ^3*
      (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^2*(-(MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2) - 
       MZ^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
       MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 - 
       2*MW^2*MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*
           Cos[\[Theta]] + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*
        Sin[\[Theta]]^2 + 2*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 
          2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
          6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
          2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
              s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
           Cos[2*\[Theta]])^2*Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*
        (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*
        Sin[\[Theta]]^6))/(324*MZ^2*(MW^2 - s)^2*
      (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
    (GF^2*MW^2*s*((2*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
          2*MW^4*MZ^4 + 2*MW^2*MZ^6 + 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s - 
          3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 2*MW^4*s^2 - 
          4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 - 2*(MW^2 - MZ^2)*(MW^2 - s)*
           (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
        (-MW^2 + s) + (MW^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
          3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
            MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
         (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
          3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
        (MW^2 - s)^2 + (2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
         (-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
           (-MW^2 + s) + ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])))*Sin[\[Theta]]^2)/
        ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
       (2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
         Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(-MW^2 + s) + 
       (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(MW^2 + MZ^2 - s - 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
           (-MW^2 + s) + ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
           (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                 s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
        ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s))))/
     (162*MZ^2*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^2*Sqrt[s]*((2*MW^2*MZ^2*(-1 + Cos[\[Theta]])*
         ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
            MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s)) + 
          2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
         (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 + 
       (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(-1 + Cos[\[Theta]])^2*
         (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) - 
          ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 - Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
           (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
             Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*
              Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
        ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
       (2*MZ^2*(1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
            MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
           (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
       (MZ^2*s*(-1 + Cos[\[Theta]])^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(-MW^2 + s))*Sin[\[Theta]])/
     (81*Sqrt[2]*MZ^3*(MW^2 + MZ^2 - s - 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
      (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2), 0, 
    (GF^2*MW^2*(16*(MW^2 - s)^2*s^2*(-1 + Cos[\[Theta]])^3*
        (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2 + 
       MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
       MZ^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 - 
       2*MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^
         2 + MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 - 
       16*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)^2*
        Sin[\[Theta]]^2 + 2*MW^2*MZ^2*
        (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2 + 
       2*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
          3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
          6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
          2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
              s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
           Cos[2*\[Theta]])^2*Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*
        (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*
        Sin[\[Theta]]^6))/(324*Sqrt[3]*MZ^2*(MW^2 - s)^2*
      (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
         Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
        Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/udbar_wpz/cijtildeSM.dat <==
cijTildeSM = 
   {{(GF^2*MW^3*s*(2*Cos[\[Theta]/2]^4*(-4*MW^6 + 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]) + 
        (MW^2 - s)*(MW^4 - MZ^4 - MW^2*s + MZ^2*s - 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Csc[\[Theta]/2]^2*
         Sin[\[Theta]]^4))/(54*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW*Sqrt[s]*((4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
          Cos[\[Theta]/2]^2*(1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (MW^2*(1 + Cos[\[Theta]])*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) - 8*(MW^2 - MZ^2)*
            (MW^2 - s)*s*Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*
            Cos[\[Theta]]^2)*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
        (8*MW^2*s*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
             MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MZ^2*(-MW^2 + s)) - (MW^2*Cos[\[Theta]/2]^2*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
          (-16*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 + 
             MW^2*(6*MZ^2 + 8*s) + (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*
              Cos[2*\[Theta]])))/(MW^2 - s)^2)*Sin[\[Theta]])/
      (108*Sqrt[2]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), (GF^2*MW*Sqrt[s]*
       ((-4*MW^2*(1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
             MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
              MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s))) + 
           2*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 + 
        (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*Cos[\[Theta]/2]^2*
          (-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (2*MW^2*(1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
             MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
             MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/(MW^2 - s)^2 + 
        (4*MW^2*s*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
          Sin[\[Theta]/2]^2)/(-MW^2 + s))*Sin[\[Theta]])/
      (108*Sqrt[2]*MZ^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, 
     (GF^2*MW^3*(s*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]) - 
        8*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
         (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Sin[\[Theta]]^2 - 
        s*(-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2))/(216*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW*Sqrt[s]*((8*MW^2*(-1 + Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
             MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s)) + 
           2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2))/
         (MZ^2*(MW^2 - s)^2) + (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
          Cos[\[Theta]/2]^2*(1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        (MW^2*(1 + Cos[\[Theta]])*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
               s)]*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) - 8*(MW^2 - MZ^2)*
            (MW^2 - s)*s*Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*
            Cos[\[Theta]]^2)*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
        (8*MW^2*s*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
             MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MZ^2*(-MW^2 + s)) + (4*MW^2*(-1 + Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MZ^2*(MW^2 - s)^2) + (MW^2*Cos[\[Theta]/2]^2*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
          (-16*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 + 
             MW^2*(6*MZ^2 + 8*s) + (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*
              Cos[2*\[Theta]])))/(MW^2 - s)^2)*Sin[\[Theta]])/
      (108*Sqrt[6]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2)}, 
    {0, (GF^2*MW^3*s*(2*Cos[\[Theta]/2]^4*(-4*MW^6 + 4*MW^2*MZ^4 + 
          9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 
              3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
          4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]) - 
        (MW^2 - s)*(MW^4 - MZ^4 - MW^2*s + MZ^2*s - 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*Csc[\[Theta]/2]^2*
         Sin[\[Theta]]^4))/(54*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 0, 
     (GF^2*MW*Sqrt[s]*((-4*MW^2*(1 + Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
              MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s))) + 
           2*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 - 
        (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*Cos[\[Theta]/2]^2*
          (-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (2*MW^2*(1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
             MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
             MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
        (4*MW^2*s*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
          Sin[\[Theta]/2]^2)/(-MW^2 + s))*Sin[\[Theta]])/
      (108*Sqrt[2]*MZ^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, 
     -1/108*(GF^2*MW^3*(9*MW^10 - 54*MW^8*MZ^2 + 72*MW^6*MZ^4 - 
         18*MW^4*MZ^6 - 9*MW^2*MZ^8 - 71*MW^8*s + 151*MW^6*MZ^2*s + 
         55*MW^4*MZ^4*s + 9*MW^2*MZ^6*s + 115*MW^6*s^2 + 40*MW^4*MZ^2*s^2 + 
         25*MW^2*MZ^4*s^2 - 53*MW^4*s^3 + 7*MW^2*MZ^2*s^3 - 8*MZ^4*s^3 - 
         6*MW^8*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^6*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^4*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MW^2*MZ^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^6*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         18*MW^4*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MZ^6*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MW^4*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         12*MW^2*MZ^2*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MZ^4*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*(MW^2 - MZ^2)*(MW^2 - s)*(3*MW^6 + MZ^2*(-MZ^2 + s)*
            Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
           MW^4*(6*MZ^2 + 6*s + Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]) + MW^2*(3*MZ^4 + 2*MZ^2*(-3*s + Sqrt[
                MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]) + 
             3*s*(s + 3*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])))*
          Cos[\[Theta]] + 9*MW^10*Cos[2*\[Theta]] - 36*MW^8*MZ^2*
          Cos[2*\[Theta]] + 54*MW^6*MZ^4*Cos[2*\[Theta]] - 
         36*MW^4*MZ^6*Cos[2*\[Theta]] + 9*MW^2*MZ^8*Cos[2*\[Theta]] - 
         63*MW^8*s*Cos[2*\[Theta]] + 99*MW^6*MZ^2*s*Cos[2*\[Theta]] - 
         9*MW^4*MZ^4*s*Cos[2*\[Theta]] - 27*MW^2*MZ^6*s*Cos[2*\[Theta]] + 
         99*MW^6*s^2*Cos[2*\[Theta]] + 90*MW^4*MZ^2*s^2*Cos[2*\[Theta]] + 
         27*MW^2*MZ^4*s^2*Cos[2*\[Theta]] - 45*MW^4*s^3*Cos[2*\[Theta]] - 
         9*MW^2*MZ^2*s^3*Cos[2*\[Theta]])*(-MW^4 - (MZ^2 - s)^2 + 
         MW^2*(-6*MZ^2 + 2*s) + (MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s))*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(MZ*(MW^2 - s)^2*
        (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0}, 
    {(GF^2*MW^2*Sqrt[s]*((-4*MW^2*MZ^2*(1 + Cos[\[Theta]])*
          (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
              MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s))) + 
           2*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
             MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 + 
        (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*Cos[\[Theta]/2]^2*
          (1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (8*MZ^2*s*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (-MW^2 + s))*Sin[\[Theta]])/(108*Sqrt[2]*MZ^3*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*(-(MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
            9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
            3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
            8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
            3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
            4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
              MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
                s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2) - 
        MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 + 
        2*MW^2*MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*
            Cos[\[Theta]] + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*
         Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*(-MW^4 + MZ^4 + MW^2*s - 
           MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*Sin[\[Theta]]^6))/
      (216*MZ^2*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 
     (GF^2*MW^2*s*(-((MW^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
           (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
            6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
            3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
            4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 
                3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
              MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
            3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
              MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
           (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
            6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
            3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
            4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
              MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
                s))*Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                s)]*(2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*
             Cos[2*\[Theta]]))/(MW^2 - s)^2) + 
        (2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(-MW^2 + s) + 
        (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
            (-MW^2 + s) + ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s))))/
      (108*MZ^2*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*Sqrt[s]*(-(MW^2*(-1 + Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
             MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s)) + 
           2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
             MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)) - (1 + Cos[\[Theta]])*
         ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
            MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
              2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
         (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (27*Sqrt[2]*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*(MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
        2*MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^
          2 - MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 - 
        16*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)^2*
         Sin[\[Theta]]^2 - 2*MW^2*MZ^2*
         (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
             MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2 + 
        2*(MW^2 - s)^2*s^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
         Csc[\[Theta]/2]^4*Sin[\[Theta]]^6))/(216*Sqrt[3]*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}, 
    {(GF^2*MW^2*Sqrt[s]*Sin[\[Theta]]*((4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*
          Sqrt[s]*Cos[\[Theta]/2]^2*(-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) - 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 - Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        (2*MZ^2*(1 + Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
           2*MW^4*MZ^4 + 2*MW^2*MZ^6 + 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s - 
           3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 2*MW^4*s^2 - 
           4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 - 2*(MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
         (MW^2 - s)^2 - (2*MZ^2*s*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(MW^2 - s)))/(108*Sqrt[2]*MZ^3*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*s*(-(((-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
           (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
            3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
            4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
              MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
                s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
           (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
            3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
            4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
              MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
                s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
          (MW^2 - s)^2) + (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
          (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
            (-MW^2 + s) + ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
         (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        ((MW^4 - MZ^4 - MW^2*s + MZ^2*s - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(-2*MW^8 + 2*MW^6*MZ^2 + 
           2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 4*MW^6*s - 6*MW^4*MZ^2*s + 2*MZ^6*s + 
           3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 
           4*MW^2*MZ^2*s^2 - 2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
          Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(MZ^2*(MW^2 - s))))/
      (108*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*Sin[\[Theta]]^2*
       ((((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
        2*s^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
         Sin[\[Theta]]^2))/(27*MZ^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, (GF^2*MW^2*Sqrt[s]*(-1 + Cos[\[Theta]])*
       ((((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(1 + Cos[\[Theta]])*
          (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (MZ^2*s*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (-MW^2 + s) - (2*MZ^2*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
             MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (MW^2 - s)^2)*Sin[\[Theta]])/(54*Sqrt[2]*MZ^3*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*s*((8*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2))/
         (MZ^2*(-MW^2 + s)) + ((-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
          (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (MW^2 - s)^2 - (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
          (-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
            (-MW^2 + s) + ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])))*Sin[\[Theta]]^2)/
         (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
            (-MW^2 + s) + ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
         (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        ((MW^4 - MZ^4 - MW^2*s + MZ^2*s - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(-2*MW^8 + 2*MW^6*MZ^2 + 
           2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 4*MW^6*s - 6*MW^4*MZ^2*s + 2*MZ^6*s + 
           3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 
           4*MW^2*MZ^2*s^2 - 2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]])*
          Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(MZ^2*(MW^2 - s))))/
      (108*Sqrt[3]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*
            ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2)}, {0, (GF^2*MW^2*Sqrt[s]*Sin[\[Theta]]*
       ((-4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*Cos[\[Theta]/2]^2*
          (-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) - 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 - Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        (2*MZ^2*(1 + Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
           2*MW^4*MZ^4 + 2*MW^2*MZ^6 + 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s - 
           3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 2*MW^4*s^2 - 
           4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 - 2*(MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
         (MW^2 - s)^2 + (2*MZ^2*s*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(MW^2 - s)))/(108*Sqrt[2]*MZ^3*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 0, 
     (GF^2*MW^2*Sin[\[Theta]]^2*
       ((((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]]))/(MW^2 - s)^2 + 
        2*s^2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
         Sin[\[Theta]]^2))/(27*MZ^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, (GF^2*MW^2*Sqrt[s]*(-1 + Cos[\[Theta]])*
       (-((((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(1 + Cos[\[Theta]])*
           (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
             Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
           (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)]*Cos[\[Theta]])*
           ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
            ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
             (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[
                \[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + Sqrt[
                ((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*
                Cos[\[Theta]]))/(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
          ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s))) + 
        (MZ^2*s*(1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (-MW^2 + s) - (2*MZ^2*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
             MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (MW^2 - s)^2)*Sin[\[Theta]])/(54*Sqrt[2]*MZ^3*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0}, 
    {(GF^2*MW^3*(-2*(-((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s))) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
              s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
           Cos[\[Theta]]^2)*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2) + 
        (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*(-2*MW^8 + 2*MW^6*MZ^2 + 
          2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 4*MW^6*s - 6*MW^4*MZ^2*s + 2*MZ^6*s + 
          3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 
          4*MW^2*MZ^2*s^2 - 2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*
           (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] - 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]) + 
        s*(4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 + 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
          4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                 ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
            MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
      (108*MZ*(MW^2 - s)^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, (GF^2*MW^3*Sqrt[s]*
       (-((-1 + Cos[\[Theta]])*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*
          (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])) - 
        (2*(1 + Cos[\[Theta]])*(-((MW^2 + MZ^2 - s)*(2*MW^4 - 
              2*MW^2*(MZ^2 + s) + MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*
                   ((MW + MZ)^2 - s)] + 2*s))) + 2*(MW^2 - s)*
            (MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                   s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]]))/MZ^2 - ((1 + Cos[\[Theta]])*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/MZ^2 + 
        (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(-16*(MW^2 - MZ^2)*(MW^2 - s)*
           s*Cos[\[Theta]] + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^4 + MZ^4 - s^2 + MW^2*(6*MZ^2 + 8*s) + 
            (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*Cos[2*\[Theta]]))*
         Sin[\[Theta]/2]^2)*Sin[\[Theta]])/(108*Sqrt[2]*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW*Sqrt[s]*(-1 + Cos[\[Theta]])*
       ((2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(1 + Cos[\[Theta]])*
          (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (2*MW^2*((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
             MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s)) + 
           2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]]))/(MW^2 - s)^2 - (2*MW^2*s*(1 + Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/(-MW^2 + s) - 
        (MW^2*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MW^2 - s)^2)*Sin[\[Theta]])/(108*Sqrt[2]*MZ^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^3*s*(8*(MW^2 - s)*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
         (MW^4 - MZ^4 - MW^2*s + MZ^2*s - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
         (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
            MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
          3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
            2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2) + (-1 + Cos[\[Theta]])^2*
         (4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]) + 
        4*(4*MW^6 - 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
          3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
          4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
            MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
          6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
          3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
          4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
             ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
          4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
            MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
           Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^4))/(216*MZ*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW*Sqrt[s]*((-4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
          (-1 + Cos[\[Theta]])^2*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         (MZ^2*(MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        (MW^2*(-1 + Cos[\[Theta]])*(3*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) - 
           8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)*(4*MW^6 - 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(MW^2 - s)^2 - 
        (2*MW^2*(1 + Cos[\[Theta]])*(-((MW^2 + MZ^2 - s)*
             (2*MW^4 - 2*MW^2*(MZ^2 + s) + MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*
                   ((MW + MZ)^2 - s)] + 2*s))) + 2*(MW^2 - s)*
            (MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                   s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]]))/(MZ^2*(MW^2 - s)^2) - 
        (MW^2*(1 + Cos[\[Theta]])*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 
           2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MZ^2*(MW^2 - s)^2) + (4*MW^2*s*(-1 + Cos[\[Theta]])^2*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MZ^2*(-MW^2 + s)) - (MW^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*
          (-16*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 + 
             MW^2*(6*MZ^2 + 8*s) + (-MW^4 - MZ^4 + s^2 + 2*MW^2*(MZ^2 + 4*s))*
              Cos[2*\[Theta]]))*Sin[\[Theta]/2]^2)/(MW^2 - s)^2)*
       Sin[\[Theta]])/(108*Sqrt[6]*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2)}, 
    {0, -1/108*(GF^2*MW^3*(9*MW^10 - 54*MW^8*MZ^2 + 72*MW^6*MZ^4 - 
         18*MW^4*MZ^6 - 9*MW^2*MZ^8 - 71*MW^8*s + 151*MW^6*MZ^2*s + 
         55*MW^4*MZ^4*s + 9*MW^2*MZ^6*s + 115*MW^6*s^2 + 40*MW^4*MZ^2*s^2 + 
         25*MW^2*MZ^4*s^2 - 53*MW^4*s^3 + 7*MW^2*MZ^2*s^3 - 8*MZ^4*s^3 + 
         6*MW^8*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MW^6*MZ^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MW^4*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^2*MZ^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         12*MW^6*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         18*MW^4*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MZ^6*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^4*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         12*MW^2*MZ^2*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MZ^4*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*(MW^2 - MZ^2)*(MW^2 - s)*(3*MW^6 + MZ^2*(MZ^2 - s)*
            Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
           MW^4*(-6*MZ^2 - 6*s + Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                (MZ^2 + s)]) + MW^2*(3*MZ^4 + 3*s*(s - 3*Sqrt[MW^4 + 
                  (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]) - 
             2*MZ^2*(3*s + Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)])))*
          Cos[\[Theta]] + 9*MW^10*Cos[2*\[Theta]] - 36*MW^8*MZ^2*
          Cos[2*\[Theta]] + 54*MW^6*MZ^4*Cos[2*\[Theta]] - 
         36*MW^4*MZ^6*Cos[2*\[Theta]] + 9*MW^2*MZ^8*Cos[2*\[Theta]] - 
         63*MW^8*s*Cos[2*\[Theta]] + 99*MW^6*MZ^2*s*Cos[2*\[Theta]] - 
         9*MW^4*MZ^4*s*Cos[2*\[Theta]] - 27*MW^2*MZ^6*s*Cos[2*\[Theta]] + 
         99*MW^6*s^2*Cos[2*\[Theta]] + 90*MW^4*MZ^2*s^2*Cos[2*\[Theta]] + 
         27*MW^2*MZ^4*s^2*Cos[2*\[Theta]] - 45*MW^4*s^3*Cos[2*\[Theta]] - 
         9*MW^2*MZ^2*s^3*Cos[2*\[Theta]])*(-MW^4 - (MZ^2 - s)^2 + 
         MW^2*(-6*MZ^2 + 2*s) + (MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s))*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(MZ*(MW^2 - s)^2*
        (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 0, 
     (GF^2*MW*Sqrt[s]*(-1 + Cos[\[Theta]])*
       ((-2*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(1 + Cos[\[Theta]])*
          (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MW^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (MW^2 - MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MW^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (MW^2 - MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (2*MW^2*((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
             MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s)) + 
           2*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]]))/(MW^2 - s)^2 + (2*MW^2*s*(1 + Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(-4*MW^6 + 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/(-MW^2 + s) - 
        (MW^2*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MW^2 - s)^2)*Sin[\[Theta]])/(108*Sqrt[2]*MZ^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     -1/27*(GF^2*MW^3*s*(35*MW^8 - 61*MW^6*MZ^2 + 17*MW^4*MZ^4 + 
         9*MW^2*MZ^6 - 61*MW^6*s - 58*MW^4*MZ^2*s - 25*MW^2*MZ^4*s + 
         17*MW^4*s^2 - 25*MW^2*MZ^2*s^2 + 8*MZ^4*s^2 + 9*MW^2*s^3 + 
         6*MW^6*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MW^2*MZ^4*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         12*MW^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^2*MZ^2*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MZ^4*s*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] + 
         6*MW^2*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*MZ^2*s^2*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)] - 
         6*(MW^2 - s)*(3*MW^6 + MZ^2*(MZ^2 - s)*Sqrt[MW^4 + (MZ^2 - s)^2 - 
              2*MW^2*(MZ^2 + s)] + MW^4*(-6*MZ^2 - 6*s + 
             7*Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s)]) + 
           MW^2*(3*MZ^4 + s*(3*s + Sqrt[MW^4 + (MZ^2 - s)^2 - 2*MW^2*
                  (MZ^2 + s)]) - 2*MZ^2*(3*s + 4*Sqrt[MW^4 + (MZ^2 - s)^2 - 
                  2*MW^2*(MZ^2 + s)])))*Cos[\[Theta]] + 
         27*MW^8*Cos[2*\[Theta]] - 63*MW^6*MZ^2*Cos[2*\[Theta]] + 
         45*MW^4*MZ^4*Cos[2*\[Theta]] - 9*MW^2*MZ^6*Cos[2*\[Theta]] - 
         45*MW^6*s*Cos[2*\[Theta]] - 54*MW^4*MZ^2*s*Cos[2*\[Theta]] + 
         27*MW^2*MZ^4*s*Cos[2*\[Theta]] + 9*MW^4*s^2*Cos[2*\[Theta]] - 
         27*MW^2*MZ^2*s^2*Cos[2*\[Theta]] + 9*MW^2*s^3*Cos[2*\[Theta]])*
        (-MW^4 - (MZ^2 - s)^2 + MW^2*(-6*MZ^2 + 2*s) + 
         (MW^4 + (MZ^2 - s)^2 - 2*MW^2*(MZ^2 + s))*Cos[2*\[Theta]])*
        Sin[\[Theta]/2]^4)/(MZ*(MW^2 - s)^2*
        (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
           Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
          Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0}, 
    {(GF^2*MW^2*Sqrt[s]*((4*MW^2*MZ^2*(1 + Cos[\[Theta]])*
          (-((MW^2 + MZ^2 - s)*(2*MW^4 - 2*MW^2*(MZ^2 + s) + 
              MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 2*s))) + 
           2*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
             MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 + 
        (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*Cos[\[Theta]/2]^2*
          (1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) + 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] - (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(-2*MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (8*MZ^2*s*Cos[\[Theta]/2]^4*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (-MW^2 + s) - (4*MZ^2*(-1 + Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
           2*MW^4*MZ^4 + 2*MW^2*MZ^6 + 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s - 
           3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 2*MW^4*s^2 - 
           4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 - 2*(MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
         (MW^2 - s)^2)*Sin[\[Theta]])/(108*Sqrt[6]*MZ^3*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*(-(MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
            9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
            3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
            8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
            3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
            4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
              MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
                s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*(
                (MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2) + 
        2*MZ^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 + 
        MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 - 
        2*MW^2*MZ^2*(-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + 2*MW^2*MZ^2 + MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*
            Cos[\[Theta]] + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - s^2 - 2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*
         Sin[\[Theta]]^2 - 4*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 
           2*MW^2*MZ^6 - 3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]])^2*Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*
         Sin[\[Theta]]^6))/(216*Sqrt[3]*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2), 
     (GF^2*MW^2*s*((-4*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*(2*MW^8 - 2*MW^6*MZ^2 - 
           2*MW^4*MZ^4 + 2*MW^2*MZ^6 + 3*MW^6*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 4*MW^6*s + 6*MW^4*MZ^2*s - 2*MZ^6*s - 
           3*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 2*MW^4*s^2 - 
           4*MW^2*MZ^2*s^2 + 2*MZ^4*s^2 - 2*(MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) - MZ^2*s)*Cos[\[Theta]] + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[2*\[Theta]]))/
         (-MW^2 + s) + (MW^2*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (-4*MW^6 + 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s) + 
             MZ^2*(MZ^2 + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])*
          (4*MW^6 - 4*MW^2*MZ^4 - 6*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MZ^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] - 8*MW^4*s + 4*MW^2*MZ^2*s + 4*MZ^4*s + 
           6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 
           3*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 
           4*MZ^2*s^2 + 4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]]))/
         (MW^2 - s)^2 - (4*((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*
          (-1 + Cos[\[Theta]])*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
            (-MW^2 + s) + ((4*MW^2 - MZ^2)*(MW^2 - MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(-MW^2 + MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])))*Sin[\[Theta]]^2)/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) + 
        (2*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*
            Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/(-MW^2 + s) + 
        (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(MW^2 + MZ^2 - s - 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[(((MW - MZ)^2 - s)*((MW + MZ)^2 - s))/s])/
            (-MW^2 + s) + ((4*MW^2 - MZ^2)*(-MW^2 + MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])) + ((2*MW^2 + MZ^2)*(MW^2 - MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s*Cos[\[Theta]]))/
            (Sqrt[s]*(MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - 
                  s)]*Cos[\[Theta]])))*Csc[\[Theta]/2]^2*Sin[\[Theta]]^4)/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s))))/
      (108*Sqrt[3]*MZ^2*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, (GF^2*MW^2*Sqrt[s]*
       ((MW^2*MZ^2*(-1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*
            (2*MW^4 - 2*MW^2*(MZ^2 + s) + MZ^2*(3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + 2*(MW^2 - s)*
            (MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[\[Theta]]^2)*
          (3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
             MZ^4 - s^2) - 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] - 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2))/(MW^2 - s)^2 - 
        (((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*Sqrt[s]*(-1 + Cos[\[Theta]])^2*
          (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(MW^2 + MZ^2 - s + 
           Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])*
          ((6*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)*s])/(MW^2 - s) - 
           ((-4*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 - Sqrt[((MW - MZ)^2 - s)*
                ((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + s)*Cos[\[Theta]]))/
            (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
              Cos[\[Theta]]) - ((2*MW^2 + MZ^2)*Sqrt[s]*(2*MZ^2 + 
              Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + (-MW^2 + MZ^2 + 
                s)*Cos[\[Theta]]))/(MW^2 + MZ^2 - s - 
             Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])))/
         ((MW^2 - 2*MW*MZ + MZ^2 - s)*(MW^2 + 2*MW*MZ + MZ^2 - s)) - 
        (MZ^2*(1 + Cos[\[Theta]])*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - 
             MW^4*(2*MZ^2 + s) + MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + 2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*
            (MW^4 + MZ^4 - MZ^2*s - MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] + s))*Cos[\[Theta]] - 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)*
          (-4*MW^6 + 4*MW^2*MZ^4 + 9*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)] + 8*MW^4*s - 4*MW^2*MZ^2*s - 4*MZ^4*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 
           4*MZ^2*s^2 - 4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + 
             MW^2*(-2*MZ^2 - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               s))*Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/
         (MW^2 - s)^2 + (MZ^2*s*(-1 + Cos[\[Theta]])^2*(-MW^4 + MZ^4 + 
           MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            Cos[\[Theta]])*(4*MW^6 - 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]]))/(-MW^2 + s))*Sin[\[Theta]])/
      (27*Sqrt[6]*MZ^3*(MW^2 + MZ^2 - s - 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*
       (MW^2 + MZ^2 - s + Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2), 0, 
     (GF^2*MW^2*(-32*(MW^2 - s)^2*s^2*(-1 + Cos[\[Theta]])^3*
         (1 + Cos[\[Theta]])*(-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 
           3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^
          2 + MZ^2*s*(1 + Cos[\[Theta]])^2*(-4*MW^6 + 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 8*MW^4*s - 
           4*MW^2*MZ^2*s - 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 4*MW^2*s^2 + 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 - 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 - 
        2*MZ^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           9*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s + MW^2*(-2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^2 - MZ^2 + 3*s)*Cos[2*\[Theta]])^2 - 
        2*MW^2*s*(-1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 - 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s + 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 + 
           4*(MW^2 - s)*(MW^4 + MZ^2*(MZ^2 + s) - MW^2*(2*MZ^2 + 3*
                Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (2*MW^4 + MZ^4 - MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^
          2 + MW^2*s*(1 + Cos[\[Theta]])^2*(4*MW^6 - 4*MW^2*MZ^4 + 
           6*MW^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           15*MW^2*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
           3*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 8*MW^4*s + 
           4*MW^2*MZ^2*s + 4*MZ^4*s - 6*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 3*MZ^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s + 4*MW^2*s^2 - 4*MZ^2*s^2 - 
           4*(MW^2 - s)*(MW^4 + MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*
                  ((MW + MZ)^2 - s)] - s) + MZ^2*(MZ^2 + s))*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(2*MW^4 + MZ^4 - 
             MZ^2*s - MW^2*(3*MZ^2 + 2*s))*Cos[2*\[Theta]])^2 - 
        16*((MW^2 + MZ^2 - s)*(MW^6 - MZ^4*s - MW^4*(2*MZ^2 + s) + 
             MW^2*MZ^2*(MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
               2*s)) + (MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 - MZ^2*s - 
             MW^2*(2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + s))*
            Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
            (MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*Cos[\[Theta]]^2)^2*
         Sin[\[Theta]]^2 + 2*MW^2*MZ^2*
         (-3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + 2*MW^2*MZ^2 + 
             MZ^4 - s^2) + 8*(MW^2 - MZ^2)*(MW^2 - s)*s*Cos[\[Theta]] + 
           3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - s^2 - 
             2*MW^2*(MZ^2 + 4*s))*Cos[\[Theta]]^2)^2*Sin[\[Theta]]^2 - 
        4*(-2*MW^8 + 2*MW^6*MZ^2 + 2*MW^4*MZ^4 - 2*MW^2*MZ^6 - 
           3*MW^6*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           12*MW^4*MZ^2*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 
           3*MW^2*MZ^4*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] + 4*MW^6*s - 
           6*MW^4*MZ^2*s + 2*MZ^6*s + 3*MW^4*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*s - 2*MW^4*s^2 + 4*MW^2*MZ^2*s^2 - 
           2*MZ^4*s^2 + 2*(MW^2 - MZ^2)*(MW^2 - s)*(MW^4 + MZ^4 + 
             MW^2*(-2*MZ^2 + 3*Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)] - 
               s) - MZ^2*s)*Cos[\[Theta]] - 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*(MW^4 + MZ^4 - 2*MZ^2*s - MW^2*(2*MZ^2 + s))*
            Cos[2*\[Theta]])^2*Sin[\[Theta]]^2 + 2*(MW^2 - s)^2*s^2*
         (-MW^4 + MZ^4 + MW^2*s - MZ^2*s + 3*MW^2*Sqrt[((MW - MZ)^2 - s)*
              ((MW + MZ)^2 - s)]*Cos[\[Theta]])^2*Csc[\[Theta]/2]^4*
         Sin[\[Theta]]^6))/(648*MZ^2*(MW^2 - s)^2*
       (MW^2 + MZ^2 - s - Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*
          Cos[\[Theta]])^2*(MW^2 + MZ^2 - s + 
         Sqrt[((MW - MZ)^2 - s)*((MW + MZ)^2 - s)]*Cos[\[Theta]])^2)}}


==> anc/Diboson_Rmat/uu_ww/AEFT.dat <==
AEFTtab = {{cWWW, (64*2^(3/4)*GF*MW^5*Sqrt[-MW^2 + MZ^2]*
       Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(MZ^4*(1 + 3*\[Beta]^2 - 4*\[Beta]^4) - 
          2*MW^4*(7 - 6*\[Beta]^2 + 2*\[Beta]^4) + MW^2*MZ^2*
           (4 - 15*\[Beta]^2 + 8*\[Beta]^4)) + 
        (MZ^4*(-3 + 16*\[Beta]^2 - 13*\[Beta]^4) - 
          4*MW^4*(12 - 13*\[Beta]^2 + 4*\[Beta]^4) + 
          MW^2*MZ^2*(24 - 59*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]]))/
      (81*Lambda^2*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC, (4*Sqrt[2]*GF*MW^6*\[Beta]*
       ((MZ^2*(48 - 265*\[Beta]^2 + 219*\[Beta]^4 - 12*\[Beta]^6) + 
          2*MW^2*(-96 + 233*\[Beta]^2 - 141*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MW^2*(-2 + 4*\[Beta]^2) - 
             MZ^2*(1 + 4*\[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(-2*MW^2*(9 - 13*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^2*(9 - 11*\[Beta]^2 + 12*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpWB, (8*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*\[Beta]*
       (\[Beta]*(MZ^2*(67 - 5*\[Beta]^2 + 180*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-86 + 79*\[Beta]^2 - 99*\[Beta]^4 + 12*\[Beta]^6)) + 
        (MZ^2*(48 - 91*\[Beta]^2 + 312*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-96 + 182*\[Beta]^2 - 207*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + 3*\[Beta]*
         ((2*MW^2*(2 - 5*\[Beta]^2 + \[Beta]^4 - 4*\[Beta]^6) + 
            MZ^2*(-1 + 7*\[Beta]^2 + 4*\[Beta]^4 + 8*\[Beta]^6))*
           Cos[2*\[Theta]] + \[Beta]*(-2*MW^2*(2 - 5*\[Beta]^2 + 
              4*\[Beta]^4) + MZ^2*(1 + 8*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl1, (4*Sqrt[2]*GF*MW^4*(MZ^4*(-72 + 71*\[Beta]^2 - 539*\[Beta]^4 + 
          243*\[Beta]^6 + 236*\[Beta]^8 - 24*\[Beta]^10) - 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + 4*MW^2*MZ^2*(144 - 208*\[Beta]^2 + 
          265*\[Beta]^4 - 51*\[Beta]^6 - 127*\[Beta]^8 + 12*\[Beta]^10) - 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8) - 4*MW^2*MZ^2*(144 - 351*\[Beta]^2 + 
              234*\[Beta]^4 - 11*\[Beta]^6 + 12*\[Beta]^8) + 
            MZ^4*(81 - 402*\[Beta]^2 + 369*\[Beta]^4 - 4*\[Beta]^6 + 
              24*\[Beta]^8))*Cos[2*\[Theta]] + 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(4*MW^4*(39 - 22*\[Beta]^2 + 
              6*\[Beta]^4) - 4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4) + 
            MZ^4*(21 - 28*\[Beta]^2 + 24*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2, (4*Sqrt[2]*GF*MW^4*(MZ^4*(-72 + 71*\[Beta]^2 - 539*\[Beta]^4 + 
          243*\[Beta]^6 + 236*\[Beta]^8 - 24*\[Beta]^10) - 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + 4*MW^2*MZ^2*(144 - 208*\[Beta]^2 + 
          265*\[Beta]^4 - 51*\[Beta]^6 - 127*\[Beta]^8 + 12*\[Beta]^10) - 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8) - 4*MW^2*MZ^2*(144 - 351*\[Beta]^2 + 
              234*\[Beta]^4 - 11*\[Beta]^6 + 12*\[Beta]^8) + 
            MZ^4*(81 - 402*\[Beta]^2 + 369*\[Beta]^4 - 4*\[Beta]^6 + 
              24*\[Beta]^8))*Cos[2*\[Theta]] + 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(4*MW^4*(39 - 22*\[Beta]^2 + 
              6*\[Beta]^4) - 4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4) + 
            MZ^4*(21 - 28*\[Beta]^2 + 24*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221, (4*Sqrt[2]*GF*MW^4*(4*MW^2*MZ^2*(-144 + 208*\[Beta]^2 - 
          265*\[Beta]^4 + 51*\[Beta]^6 + 127*\[Beta]^8 - 12*\[Beta]^10) + 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(72 - 71*\[Beta]^2 + 
          539*\[Beta]^4 - 243*\[Beta]^6 - 236*\[Beta]^8 + 24*\[Beta]^10) + 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(-81 + 402*\[Beta]^2 - 369*\[Beta]^4 + 4*\[Beta]^6 - 
              24*\[Beta]^8) - 4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 
              10*\[Beta]^6 + 6*\[Beta]^8) + 4*MW^2*MZ^2*
             (144 - 351*\[Beta]^2 + 234*\[Beta]^4 - 11*\[Beta]^6 + 
              12*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-21 + 28*\[Beta]^2 - 
              24*\[Beta]^4) - 4*MW^4*(39 - 22*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4))*
           Cos[4*\[Theta]])))/(243*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cpq3i, (8*Sqrt[2]*GF*MW^4*(MZ^2*(24 - 15*\[Beta]^2 - 91*\[Beta]^4 + 
          83*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*(-48 - 18*\[Beta]^2 + 
          113*\[Beta]^4 - 55*\[Beta]^6 + 3*\[Beta]^8) + 
        2*\[Beta]*(-4*MW^2*(32 - 45*\[Beta]^2 + 11*\[Beta]^4 + 3*\[Beta]^6) + 
          MZ^2*(32 - 81*\[Beta]^2 + 35*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]^2*
         ((-2*MW^2*(14 - 29*\[Beta]^2 + 8*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^2*(7 - 28*\[Beta]^2 + 19*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[2*\[Theta]] + 2*\[Beta]*(-4*MW^2*(1 - 3*\[Beta]^2 + 
              \[Beta]^4) + MZ^2*(1 - 3*\[Beta]^2 + 4*\[Beta]^4))*
           Cos[3*\[Theta]] - \[Beta]^2*(MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cpqMi, (8*Sqrt[2]*GF*MW^6*\[Beta]*
       ((MZ^2*(48 - 131*\[Beta]^2 + 87*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MW^2*(-96 + 166*\[Beta]^2 - 75*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(-2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4) + 
            MZ^2*(3 - 7*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpu, (-16*Sqrt[2]*GF*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cWWW^2, (-16*Sqrt[2]*GF*MW^6*\[Beta]^2*(2*MZ^4*(-1 + \[Beta]^2)^2 - 
        2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4) + 
        MW^4*(17 + 2*\[Beta]^2*(-5 + \[Beta]^2)))*(-7 + 3*\[Beta]^2 + 
        (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)^2*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cWWW, (128*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]^2*(MW^2*(5 - 2*\[Beta]^2) + 2*MZ^2*(-1 + \[Beta]^2)))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpWB*cWWW, (32*2^(1/4)*MW^6*\[Beta]^2*Sqrt[(GF*(-MW^2 + MZ^2))/
         (-1 + \[Beta]^2)^2]*(MW^2*(-25 + 66*\[Beta]^2 - 26*\[Beta]^4) + 
        MZ^2*(1 - 27*\[Beta]^2 + 26*\[Beta]^4) + 
        (MW^2*(-3 - 2*\[Beta]^2 + 2*\[Beta]^4) - 
          MZ^2*(-3 + \[Beta]^2 + 2*\[Beta]^4))*Cos[2*\[Theta]]))/
      (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cWWW, (64*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]*(2*\[Beta]*(MW^2*MZ^2*(-4 + 15*\[Beta]^2 - 8*\[Beta]^4) + 
          2*MW^4*(7 - 6*\[Beta]^2 + 2*\[Beta]^4) + 
          MZ^4*(-1 - 3*\[Beta]^2 + 4*\[Beta]^4)) + 
        (MW^2*MZ^2*(-24 + 59*\[Beta]^2 - 29*\[Beta]^4) + 
          4*MW^4*(12 - 13*\[Beta]^2 + 4*\[Beta]^4) + 
          MZ^4*(3 - 16*\[Beta]^2 + 13*\[Beta]^4))*Cos[\[Theta]]))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cWWW, (64*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]*(2*\[Beta]*(MW^2*MZ^2*(-4 + 15*\[Beta]^2 - 8*\[Beta]^4) + 
          2*MW^4*(7 - 6*\[Beta]^2 + 2*\[Beta]^4) + 
          MZ^4*(-1 - 3*\[Beta]^2 + 4*\[Beta]^4)) + 
        (MW^2*MZ^2*(-24 + 59*\[Beta]^2 - 29*\[Beta]^4) + 
          4*MW^4*(12 - 13*\[Beta]^2 + 4*\[Beta]^4) + 
          MZ^4*(3 - 16*\[Beta]^2 + 13*\[Beta]^4))*Cos[\[Theta]]))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cWWW, (64*2^(1/4)*MW^5*Sqrt[-MW^2 + MZ^2]*
       Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (2*\[Beta]*(MZ^4*(1 + 3*\[Beta]^2 - 4*\[Beta]^4) - 
          2*MW^4*(7 - 6*\[Beta]^2 + 2*\[Beta]^4) + MW^2*MZ^2*
           (4 - 15*\[Beta]^2 + 8*\[Beta]^4)) + 
        (MZ^4*(-3 + 16*\[Beta]^2 - 13*\[Beta]^4) - 
          4*MW^4*(12 - 13*\[Beta]^2 + 4*\[Beta]^4) + 
          MW^2*MZ^2*(24 - 59*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]]))/
      (81*Lambda^4*(MW - MZ)*(MW + MZ)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpq3i*cWWW, (128*2^(1/4)*MW^5*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]*
       (MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2))*
       (2*\[Beta] + (1 + \[Beta]^2)*Cos[\[Theta]]))/
      (27*Lambda^4*Sqrt[-MW^2 + MZ^2]*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
        2*\[Beta]*Cos[\[Theta]]))}, {cpqMi*cWWW, 
     (-256*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*\[Beta]^2*
       (MW^2*(-4 + \[Beta]^2) - MZ^2*(-1 + \[Beta]^2)))/
      (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpu*cWWW, (-256*2^(1/4)*MW^7*Sqrt[-MW^2 + MZ^2]*Sqrt[GF*(-MW^2 + MZ^2)]*
       \[Beta]^2)/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC^2, (-4*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cpWB, (-8*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*(-19 + 93*\[Beta]^2 - 
        12*\[Beta]^4 + 3*(1 + \[Beta]^2 + 4*\[Beta]^4)*Cos[2*\[Theta]]))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpDC, (4*MW^6*\[Beta]*
       ((2*MW^2*(96 - 233*\[Beta]^2 + 141*\[Beta]^4 - 6*\[Beta]^6) + 
          MZ^2*(-48 + 265*\[Beta]^2 - 219*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MW^2*(-2 + 4*\[Beta]^2) - 
            MZ^2*(1 + 4*\[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MZ^2*(-9 + 11*\[Beta]^2 - 12*\[Beta]^4) + 
            2*MW^2*(9 - 13*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cpDC, (4*MW^6*\[Beta]*
       ((2*MW^2*(96 - 233*\[Beta]^2 + 141*\[Beta]^4 - 6*\[Beta]^6) + 
          MZ^2*(-48 + 265*\[Beta]^2 - 219*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MW^2*(-2 + 4*\[Beta]^2) - 
            MZ^2*(1 + 4*\[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MZ^2*(-9 + 11*\[Beta]^2 - 12*\[Beta]^4) + 
            2*MW^2*(9 - 13*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpDC, (4*MW^6*\[Beta]*
       ((MZ^2*(48 - 265*\[Beta]^2 + 219*\[Beta]^4 - 12*\[Beta]^6) + 
          2*MW^2*(-96 + 233*\[Beta]^2 - 141*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MW^2*(-2 + 4*\[Beta]^2) - 
             MZ^2*(1 + 4*\[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(-2*MW^2*(9 - 13*\[Beta]^2 + 6*\[Beta]^4) + 
            MZ^2*(9 - 11*\[Beta]^2 + 12*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC*cpq3i, (-8*MW^6*\[Beta]*((1 + \[Beta]^2)*(-16 + 15*\[Beta]^2)*
         Cos[\[Theta]] + \[Beta]*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
          (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]] + 
          (\[Beta] + \[Beta]^3)*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpDC*cpqMi, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpDC*cpu, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpWB^2, (8*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*(49 - 59*\[Beta]^2 + 
        136*\[Beta]^4 - 24*\[Beta]^6 + (-9 + 11*\[Beta]^2 + 8*\[Beta]^4 + 
          24*\[Beta]^6)*Cos[2*\[Theta]]))/(243*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1*cpWB, (-8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       (\[Beta]*(MZ^2*(67 - 5*\[Beta]^2 + 180*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-86 + 79*\[Beta]^2 - 99*\[Beta]^4 + 12*\[Beta]^6)) + 
        (MZ^2*(48 - 91*\[Beta]^2 + 312*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-96 + 182*\[Beta]^2 - 207*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + 3*\[Beta]*
         ((2*MW^2*(2 - 5*\[Beta]^2 + \[Beta]^4 - 4*\[Beta]^6) + 
            MZ^2*(-1 + 7*\[Beta]^2 + 4*\[Beta]^4 + 8*\[Beta]^6))*
           Cos[2*\[Theta]] + \[Beta]*(-2*MW^2*(2 - 5*\[Beta]^2 + 
              4*\[Beta]^4) + MZ^2*(1 + 8*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cpWB, (-8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       (\[Beta]*(MZ^2*(67 - 5*\[Beta]^2 + 180*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-86 + 79*\[Beta]^2 - 99*\[Beta]^4 + 12*\[Beta]^6)) + 
        (MZ^2*(48 - 91*\[Beta]^2 + 312*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-96 + 182*\[Beta]^2 - 207*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + 3*\[Beta]*
         ((2*MW^2*(2 - 5*\[Beta]^2 + \[Beta]^4 - 4*\[Beta]^6) + 
            MZ^2*(-1 + 7*\[Beta]^2 + 4*\[Beta]^4 + 8*\[Beta]^6))*
           Cos[2*\[Theta]] + \[Beta]*(-2*MW^2*(2 - 5*\[Beta]^2 + 
              4*\[Beta]^4) + MZ^2*(1 + 8*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpWB, (8*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       (\[Beta]*(MZ^2*(67 - 5*\[Beta]^2 + 180*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-86 + 79*\[Beta]^2 - 99*\[Beta]^4 + 12*\[Beta]^6)) + 
        (MZ^2*(48 - 91*\[Beta]^2 + 312*\[Beta]^4 - 24*\[Beta]^6) + 
          2*MW^2*(-96 + 182*\[Beta]^2 - 207*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + 3*\[Beta]*
         ((2*MW^2*(2 - 5*\[Beta]^2 + \[Beta]^4 - 4*\[Beta]^6) + 
            MZ^2*(-1 + 7*\[Beta]^2 + 4*\[Beta]^4 + 8*\[Beta]^6))*
           Cos[2*\[Theta]] + \[Beta]*(-2*MW^2*(2 - 5*\[Beta]^2 + 
              4*\[Beta]^4) + MZ^2*(1 + 8*\[Beta]^4))*Cos[3*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpq3i*cpWB, (-16*MW^5*Sqrt[-MW^2 + MZ^2]*\[Beta]*
       ((-16 + 7*\[Beta]^2 + 22*\[Beta]^4)*Cos[\[Theta]] + 
        \[Beta]*(-35 + 51*\[Beta]^2 - 6*\[Beta]^4 + 
          (3 - 3*\[Beta]^2 + 6*\[Beta]^4)*Cos[2*\[Theta]] + 
          (\[Beta] + 2*\[Beta]^3)*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cpqMi*cpWB, (16*MW^7*\[Beta]^2*Sqrt[(-MW^2 + MZ^2)/(-1 + \[Beta]^2)^2]*
       (-35 + 51*\[Beta]^2 - 6*\[Beta]^4 + (3 - 3*\[Beta]^2 + 6*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpu*cpWB, (-32*MW^7*Sqrt[-MW^2 + MZ^2]*\[Beta]^2*
       (8 + 21*\[Beta]^2 - 3*\[Beta]^4 + 3*(\[Beta]^2 + \[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl1^2, (2*MW^4*(4*MW^2*MZ^2*(-144 + 208*\[Beta]^2 - 265*\[Beta]^4 + 
          51*\[Beta]^6 + 127*\[Beta]^8 - 12*\[Beta]^10) + 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(72 - 71*\[Beta]^2 + 
          539*\[Beta]^4 - 243*\[Beta]^6 - 236*\[Beta]^8 + 24*\[Beta]^10) + 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(-81 + 402*\[Beta]^2 - 369*\[Beta]^4 + 4*\[Beta]^6 - 
              24*\[Beta]^8) - 4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 
              10*\[Beta]^6 + 6*\[Beta]^8) + 4*MW^2*MZ^2*
             (144 - 351*\[Beta]^2 + 234*\[Beta]^4 - 11*\[Beta]^6 + 
              12*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-21 + 28*\[Beta]^2 - 
              24*\[Beta]^4) - 4*MW^4*(39 - 22*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4))*
           Cos[4*\[Theta]])))/(243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*c3pl2, (4*MW^4*(4*MW^2*MZ^2*(-144 + 208*\[Beta]^2 - 
          265*\[Beta]^4 + 51*\[Beta]^6 + 127*\[Beta]^8 - 12*\[Beta]^10) + 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(72 - 71*\[Beta]^2 + 
          539*\[Beta]^4 - 243*\[Beta]^6 - 236*\[Beta]^8 + 24*\[Beta]^10) + 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(-81 + 402*\[Beta]^2 - 369*\[Beta]^4 + 4*\[Beta]^6 - 
              24*\[Beta]^8) - 4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 
              10*\[Beta]^6 + 6*\[Beta]^8) + 4*MW^2*MZ^2*
             (144 - 351*\[Beta]^2 + 234*\[Beta]^4 - 11*\[Beta]^6 + 
              12*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-21 + 28*\[Beta]^2 - 
              24*\[Beta]^4) - 4*MW^4*(39 - 22*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4))*
           Cos[4*\[Theta]])))/(243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cll1221, (4*MW^4*(MZ^4*(-72 + 71*\[Beta]^2 - 539*\[Beta]^4 + 
          243*\[Beta]^6 + 236*\[Beta]^8 - 24*\[Beta]^10) - 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + 4*MW^2*MZ^2*(144 - 208*\[Beta]^2 + 
          265*\[Beta]^4 - 51*\[Beta]^6 - 127*\[Beta]^8 + 12*\[Beta]^10) - 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8) - 4*MW^2*MZ^2*(144 - 351*\[Beta]^2 + 
              234*\[Beta]^4 - 11*\[Beta]^6 + 12*\[Beta]^8) + 
            MZ^4*(81 - 402*\[Beta]^2 + 369*\[Beta]^4 - 4*\[Beta]^6 + 
              24*\[Beta]^8))*Cos[2*\[Theta]] + 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(4*MW^4*(39 - 22*\[Beta]^2 + 
              6*\[Beta]^4) - 4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4) + 
            MZ^4*(21 - 28*\[Beta]^2 + 24*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cpq3i, (8*MW^4*(MW^2*(96 + 36*\[Beta]^2 - 226*\[Beta]^4 + 
          110*\[Beta]^6 - 6*\[Beta]^8) + MZ^2*(-24 + 15*\[Beta]^2 + 
          91*\[Beta]^4 - 83*\[Beta]^6 + 6*\[Beta]^8) + 
        \[Beta]*(8*MW^2*(32 - 45*\[Beta]^2 + 11*\[Beta]^4 + 3*\[Beta]^6)*
           Cos[\[Theta]] - 2*MZ^2*(32 - 81*\[Beta]^2 + 35*\[Beta]^4 + 
            12*\[Beta]^6)*Cos[\[Theta]] + \[Beta]*
           (2*MW^2*(14 - 29*\[Beta]^2 + 8*\[Beta]^4 + 3*\[Beta]^6) - 
            MZ^2*(7 - 28*\[Beta]^2 + 19*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[2*\[Theta]] + 2*\[Beta]^2*(MZ^2*(-1 + 3*\[Beta]^2 - 
              4*\[Beta]^4) + 4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4))*
           Cos[3*\[Theta]] + \[Beta]^3*(MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl1*cpqMi, (8*MW^6*\[Beta]*
       ((2*MW^2*(96 - 166*\[Beta]^2 + 75*\[Beta]^4 - 3*\[Beta]^6) + 
          MZ^2*(-48 + 131*\[Beta]^2 - 87*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MZ^2*(-3 + 7*\[Beta]^2 - 6*\[Beta]^4) + 
            2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl1*cpu, (16*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {c3pl2^2, (2*MW^4*(4*MW^2*MZ^2*(-144 + 208*\[Beta]^2 - 265*\[Beta]^4 + 
          51*\[Beta]^6 + 127*\[Beta]^8 - 12*\[Beta]^10) + 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(72 - 71*\[Beta]^2 + 
          539*\[Beta]^4 - 243*\[Beta]^6 - 236*\[Beta]^8 + 24*\[Beta]^10) + 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(-81 + 402*\[Beta]^2 - 369*\[Beta]^4 + 4*\[Beta]^6 - 
              24*\[Beta]^8) - 4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 
              10*\[Beta]^6 + 6*\[Beta]^8) + 4*MW^2*MZ^2*
             (144 - 351*\[Beta]^2 + 234*\[Beta]^4 - 11*\[Beta]^6 + 
              12*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-21 + 28*\[Beta]^2 - 
              24*\[Beta]^4) - 4*MW^4*(39 - 22*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4))*
           Cos[4*\[Theta]])))/(243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cll1221, (4*MW^4*(MZ^4*(-72 + 71*\[Beta]^2 - 539*\[Beta]^4 + 
          243*\[Beta]^6 + 236*\[Beta]^8 - 24*\[Beta]^10) - 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + 4*MW^2*MZ^2*(144 - 208*\[Beta]^2 + 
          265*\[Beta]^4 - 51*\[Beta]^6 - 127*\[Beta]^8 + 12*\[Beta]^10) - 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 10*\[Beta]^6 + 
              6*\[Beta]^8) - 4*MW^2*MZ^2*(144 - 351*\[Beta]^2 + 
              234*\[Beta]^4 - 11*\[Beta]^6 + 12*\[Beta]^8) + 
            MZ^4*(81 - 402*\[Beta]^2 + 369*\[Beta]^4 - 4*\[Beta]^6 + 
              24*\[Beta]^8))*Cos[2*\[Theta]] + 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(4*MW^4*(39 - 22*\[Beta]^2 + 
              6*\[Beta]^4) - 4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4) + 
            MZ^4*(21 - 28*\[Beta]^2 + 24*\[Beta]^4))*Cos[4*\[Theta]])))/
      (243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cpq3i, (8*MW^4*(MW^2*(96 + 36*\[Beta]^2 - 226*\[Beta]^4 + 
          110*\[Beta]^6 - 6*\[Beta]^8) + MZ^2*(-24 + 15*\[Beta]^2 + 
          91*\[Beta]^4 - 83*\[Beta]^6 + 6*\[Beta]^8) + 
        \[Beta]*(8*MW^2*(32 - 45*\[Beta]^2 + 11*\[Beta]^4 + 3*\[Beta]^6)*
           Cos[\[Theta]] - 2*MZ^2*(32 - 81*\[Beta]^2 + 35*\[Beta]^4 + 
            12*\[Beta]^6)*Cos[\[Theta]] + \[Beta]*
           (2*MW^2*(14 - 29*\[Beta]^2 + 8*\[Beta]^4 + 3*\[Beta]^6) - 
            MZ^2*(7 - 28*\[Beta]^2 + 19*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[2*\[Theta]] + 2*\[Beta]^2*(MZ^2*(-1 + 3*\[Beta]^2 - 
              4*\[Beta]^4) + 4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4))*
           Cos[3*\[Theta]] + \[Beta]^3*(MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {c3pl2*cpqMi, (8*MW^6*\[Beta]*
       ((2*MW^2*(96 - 166*\[Beta]^2 + 75*\[Beta]^4 - 3*\[Beta]^6) + 
          MZ^2*(-48 + 131*\[Beta]^2 - 87*\[Beta]^4 + 6*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*((MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
            (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]) + 
          \[Beta]*(MZ^2*(-3 + 7*\[Beta]^2 - 6*\[Beta]^4) + 
            2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {c3pl2*cpu, (16*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cll1221^2, (2*MW^4*(4*MW^2*MZ^2*(-144 + 208*\[Beta]^2 - 265*\[Beta]^4 + 
          51*\[Beta]^6 + 127*\[Beta]^8 - 12*\[Beta]^10) + 
        4*MW^4*(288 - 233*\[Beta]^2 + 119*\[Beta]^4 + 3*\[Beta]^6 - 
          68*\[Beta]^8 + 6*\[Beta]^10) + MZ^4*(72 - 71*\[Beta]^2 + 
          539*\[Beta]^4 - 243*\[Beta]^6 - 236*\[Beta]^8 + 24*\[Beta]^10) + 
        2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
            144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
            179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
          MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
            24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
         ((MZ^4*(-81 + 402*\[Beta]^2 - 369*\[Beta]^4 + 4*\[Beta]^6 - 
              24*\[Beta]^8) - 4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 
              10*\[Beta]^6 + 6*\[Beta]^8) + 4*MW^2*MZ^2*
             (144 - 351*\[Beta]^2 + 234*\[Beta]^4 - 11*\[Beta]^6 + 
              12*\[Beta]^8))*Cos[2*\[Theta]] - 2*\[Beta]*
           (-8*MW^2*MZ^2*\[Beta]^2*(11 - 10*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^4*(-9 + 29*\[Beta]^2 - 16*\[Beta]^4 + 6*\[Beta]^6) + 
            MZ^4*(9 + 17*\[Beta]^2 - 16*\[Beta]^4 + 24*\[Beta]^6))*
           Cos[3*\[Theta]] + \[Beta]^2*(MZ^4*(-21 + 28*\[Beta]^2 - 
              24*\[Beta]^4) - 4*MW^4*(39 - 22*\[Beta]^2 + 6*\[Beta]^4) + 
            4*MW^2*MZ^2*(24 - 29*\[Beta]^2 + 12*\[Beta]^4))*
           Cos[4*\[Theta]])))/(243*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221*cpq3i, (8*MW^4*(MZ^2*(24 - 15*\[Beta]^2 - 91*\[Beta]^4 + 
          83*\[Beta]^6 - 6*\[Beta]^8) + 2*MW^2*(-48 - 18*\[Beta]^2 + 
          113*\[Beta]^4 - 55*\[Beta]^6 + 3*\[Beta]^8) + 
        2*\[Beta]*(-4*MW^2*(32 - 45*\[Beta]^2 + 11*\[Beta]^4 + 3*\[Beta]^6) + 
          MZ^2*(32 - 81*\[Beta]^2 + 35*\[Beta]^4 + 12*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]^2*
         ((-2*MW^2*(14 - 29*\[Beta]^2 + 8*\[Beta]^4 + 3*\[Beta]^6) + 
            MZ^2*(7 - 28*\[Beta]^2 + 19*\[Beta]^4 + 6*\[Beta]^6))*
           Cos[2*\[Theta]] + 2*\[Beta]*(-4*MW^2*(1 - 3*\[Beta]^2 + 
              \[Beta]^4) + MZ^2*(1 - 3*\[Beta]^2 + 4*\[Beta]^4))*
           Cos[3*\[Theta]] - \[Beta]^2*(MZ^2*(1 - 2*\[Beta]^2) + 
            2*MW^2*(-2 + \[Beta]^2))*Cos[4*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cll1221*cpqMi, (8*MW^6*\[Beta]*
       ((MZ^2*(48 - 131*\[Beta]^2 + 87*\[Beta]^4 - 6*\[Beta]^6) + 
          2*MW^2*(-96 + 166*\[Beta]^2 - 75*\[Beta]^4 + 3*\[Beta]^6))*
         Cos[\[Theta]] + \[Beta]*(-((MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2))*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
             (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]])) + 
          \[Beta]*(-2*MW^2*(6 - 11*\[Beta]^2 + 3*\[Beta]^4) + 
            MZ^2*(3 - 7*\[Beta]^2 + 6*\[Beta]^4))*Cos[3*\[Theta]])))/
      (81*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, 
    {cll1221*cpu, (-16*MW^6*(MW - MZ)*(MW + MZ)*\[Beta]^2*
       (-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
         Cos[2*\[Theta]]))/(81*Lambda^4*(-1 + \[Beta]^2)*
       (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpq3i^2, (-8*MW^4*(-8 - 29*\[Beta]^2 + 29*\[Beta]^4 + 3*\[Beta]^6 + 
        2*\[Beta]*(1 + \[Beta]^2)*(-16 + 15*\[Beta]^2)*Cos[\[Theta]] + 
        \[Beta]^2*(-11 + 5*\[Beta]^2*(2 + \[Beta]^2))*Cos[2*\[Theta]] + 
        2*\[Beta]^3*(1 + \[Beta]^2)*Cos[3*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {cpq3i*cpqMi, (-16*MW^6*\[Beta]*((1 + \[Beta]^2)*(-16 + 15*\[Beta]^2)*
         Cos[\[Theta]] + \[Beta]*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
          (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]] + 
          (\[Beta] + \[Beta]^3)*Cos[3*\[Theta]])))/
      (27*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]]))}, {cpq3i*cpu, 0}, 
    {cpqMi^2, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 3*\[Beta]^4 + 
        (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (27*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
    {cpqMi*cpu, 0}, {cpu^2, (-8*MW^8*\[Beta]^2*(-35 + 34*\[Beta]^2 - 
        3*\[Beta]^4 + (3 - 2*\[Beta]^2 + 3*\[Beta]^4)*Cos[2*\[Theta]]))/
      (27*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}


==> anc/Diboson_Rmat/uu_ww/ASM.dat <==
ASM = (-4*GF^2*MW^4*(-1152*MW^4 + 576*MW^2*MZ^2 - 72*MZ^4 + 
      932*MW^4*\[Beta]^2 - 832*MW^2*MZ^2*\[Beta]^2 + 71*MZ^4*\[Beta]^2 - 
      476*MW^4*\[Beta]^4 + 1060*MW^2*MZ^2*\[Beta]^4 - 539*MZ^4*\[Beta]^4 - 
      12*MW^4*\[Beta]^6 - 204*MW^2*MZ^2*\[Beta]^6 + 243*MZ^4*\[Beta]^6 + 
      272*MW^4*\[Beta]^8 - 508*MW^2*MZ^2*\[Beta]^8 + 236*MZ^4*\[Beta]^8 - 
      24*MW^4*\[Beta]^10 + 48*MW^2*MZ^2*\[Beta]^10 - 24*MZ^4*\[Beta]^10 - 
      2*\[Beta]*(4*MW^4*(192 - 361*\[Beta]^2 + 317*\[Beta]^4 - 
          144*\[Beta]^6 + 6*\[Beta]^8) - 8*MW^2*MZ^2*(48 - 100*\[Beta]^2 + 
          179*\[Beta]^4 - 126*\[Beta]^6 + 6*\[Beta]^8) + 
        MZ^4*(48 + 41*\[Beta]^2 + 353*\[Beta]^4 - 432*\[Beta]^6 + 
          24*\[Beta]^8))*Cos[\[Theta]] + \[Beta]^2*
       (4*MW^4*(279 - 336*\[Beta]^2 + 153*\[Beta]^4 - 10*\[Beta]^6 + 
          6*\[Beta]^8) - 4*MW^2*MZ^2*(144 - 351*\[Beta]^2 + 234*\[Beta]^4 - 
          11*\[Beta]^6 + 12*\[Beta]^8) + MZ^4*(81 - 402*\[Beta]^2 + 
          369*\[Beta]^4 - 4*\[Beta]^6 + 24*\[Beta]^8))*Cos[2*\[Theta]] - 
      72*MW^4*\[Beta]^3*Cos[3*\[Theta]] + 18*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 
      232*MW^4*\[Beta]^5*Cos[3*\[Theta]] - 176*MW^2*MZ^2*\[Beta]^5*
       Cos[3*\[Theta]] + 34*MZ^4*\[Beta]^5*Cos[3*\[Theta]] - 
      128*MW^4*\[Beta]^7*Cos[3*\[Theta]] + 160*MW^2*MZ^2*\[Beta]^7*
       Cos[3*\[Theta]] - 32*MZ^4*\[Beta]^7*Cos[3*\[Theta]] + 
      48*MW^4*\[Beta]^9*Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^9*
       Cos[3*\[Theta]] + 48*MZ^4*\[Beta]^9*Cos[3*\[Theta]] + 
      156*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^4*
       Cos[4*\[Theta]] + 21*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
      88*MW^4*\[Beta]^6*Cos[4*\[Theta]] + 116*MW^2*MZ^2*\[Beta]^6*
       Cos[4*\[Theta]] - 28*MZ^4*\[Beta]^6*Cos[4*\[Theta]] + 
      24*MW^4*\[Beta]^8*Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^8*
       Cos[4*\[Theta]] + 24*MZ^4*\[Beta]^8*Cos[4*\[Theta]]))/
    (243*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
     (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)


==> anc/Diboson_Rmat/uu_ww/RmatrixSM.dat <==
RmatrixSM = {{(2*GF^2*MW^4*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
       (MW^4 - 2*MW^2*t + t*(s + t)))/(3*(4*MW^2 - s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (4*GF^2*MW^4*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(32*MW^6 - 16*MW^4*(2*MZ^2 + t) - 
        MZ^2*s*(s + t) + MW^2*(-(s*(5*s + 8*t)) + MZ^2*(15*s + 16*t))))/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (-2*GF^2*MW^2*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(64*MW^8 - 32*MW^6*(2*MZ^2 - s + t) - 
        MZ^2*s^2*(s + t) + 2*MW^2*s*(-(s*(s + t)) + MZ^2*(5*s + 4*t)) + 
        4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/(9*(MZ - Sqrt[s])*
       (MZ + Sqrt[s])*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (4*GF^2*MW^4*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(32*MW^6 - 16*MW^4*(2*MZ^2 + t) - 
        MZ^2*s*(s + t) + MW^2*(-(s*(5*s + 8*t)) + MZ^2*(15*s + 16*t))))/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (2*GF^2*MW^4*s*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*(MW^4 - 2*MW^2*t + 
        t*(s + t)))/(3*(4*MW^2 - s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)}, 
    {(Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
            MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 - s + 
           Sqrt[s*(-4*MW^2 + s)] - 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (8*GF*MW*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
            MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/(8*MW^2*s^2 - 2*s^3)]*
       ((-32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 + s)*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (2*GF*MW*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (64*MW^8 - 32*MW^6*(2*MZ^2 - s + t) - MZ^2*s^2*(s + t) + 
           2*MW^2*s*(-(s*(s + t)) + MZ^2*(5*s + 4*t)) + 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (27*(MZ^2 - s)), -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
         2*t)*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
        (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 
           4*t) - 2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + 
           MZ^2*(111*s + 80*t)) + 64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 
           8*(s^2 + s*t + t^2)) + 4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + 
           MZ^2*s*(63*s^2 + 68*s*t + 8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 
             64*t^2)) - 4*MW^6*(MZ^4*(615*s + 512*t) + 
           s*(39*s^2 + 40*s*t - 32*t^2) + MZ^2*(370*s^2 + 520*s*t + 
             256*t^2))))/((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 - s + 
           Sqrt[s*(-4*MW^2 + s)] - 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (8*GF*MW*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
         2*t)*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
        (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 
           4*t) - 2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + 
           MZ^2*(111*s + 80*t)) + 64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 
           8*(s^2 + s*t + t^2)) + 4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + 
           MZ^2*s*(63*s^2 + 68*s*t + 8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 
             64*t^2)) - 4*MW^6*(MZ^4*(615*s + 512*t) + 
           s*(39*s^2 + 40*s*t - 32*t^2) + MZ^2*(370*s^2 + 520*s*t + 
             256*t^2))))/((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)}, 
    {(16*GF^2*MW^4*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + 
        MZ^2*s*(s + t) + MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/
      (9*(-4*MW^2 + s)*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
         2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2), 
     (GF*MW*((64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/((MZ - Sqrt[s])^2*
          (MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (-8*GF^2*MW^4*(MW^4 - 2*MW^2*t + t*(s + t))*
       (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 4*t) - 
        2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + MZ^2*(111*s + 80*t)) + 
        64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 8*(s^2 + s*t + t^2)) - 
        32*MW^6*(MZ^4*(78*s + 64*t) + s*(6*s^2 + 5*s*t - 4*t^2) + 
          MZ^2*(44*s^2 + 65*s*t + 32*t^2)) + 
        MW^4*(2*MZ^2*s*(117*s^2 + 136*s*t + 16*t^2) + 
          s^2*(41*s^2 + 112*s*t + 80*t^2) + MZ^4*(1121*s^2 + 1568*s*t + 
            512*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/((MZ - Sqrt[s])^2*
          (MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (4*GF^2*MW^2*(MW^4 - 2*MW^2*t + t*(s + t))*
       (4096*MW^14 + 17*MZ^4*s^3*(s + t)^2 - 1024*MW^12*(8*MZ^2 + s + 4*t) - 
        MW^2*MZ^2*s^2*(s + t)*(s*(25*s + 22*t) + 5*MZ^2*(37*s + 24*t)) + 
        64*MW^10*(64*MZ^4 - 11*s^2 - 16*s*t + 16*t^2 + MZ^2*(65*s + 128*t)) - 
        32*MW^8*(2*MZ^4*(49*s + 64*t) - s*(7*s^2 + 15*s*t + 24*t^2) + 
          MZ^2*(-41*s^2 + 11*s*t + 64*t^2)) + 
        2*MW^4*s*(s^2*(13*s^2 + 29*s*t + 16*t^2) + 
          MZ^4*(313*s^2 + 330*s*t + 48*t^2) + MZ^2*s*(128*s^2 + 197*s*t + 
            72*t^2)) - 4*MW^6*(MZ^4*(17*s^2 - 344*s*t - 256*t^2) + 
          4*s^2*(5*s^2 - 4*s*t - 12*t^2) + MZ^2*s*(289*s^2 + 456*s*t + 
            216*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((-64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s - 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         ((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (-8*GF^2*MW^4*(MW^4 - 2*MW^2*t + t*(s + t))*
       (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 4*t) - 
        2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + MZ^2*(111*s + 80*t)) + 
        64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 8*(s^2 + s*t + t^2)) - 
        32*MW^6*(MZ^4*(78*s + 64*t) + s*(6*s^2 + 5*s*t - 4*t^2) + 
          MZ^2*(44*s^2 + 65*s*t + 32*t^2)) + 
        MW^4*(2*MZ^2*s*(117*s^2 + 136*s*t + 16*t^2) + 
          s^2*(41*s^2 + 112*s*t + 80*t^2) + MZ^4*(1121*s^2 + 1568*s*t + 
            512*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((-64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s - 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         ((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), 
     (16*GF^2*MW^4*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + 
        MZ^2*s*(s + t) + MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/
      (9*(-4*MW^2 + s)*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
         2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)}, 
    {(Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
            MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 - s + 
           Sqrt[s*(-4*MW^2 + s)] - 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (8*GF*MW*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
            MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/(8*MW^2*s^2 - 2*s^3)]*
       ((-32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 + s)*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (2*GF*MW*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (64*MW^8 - 32*MW^6*(2*MZ^2 - s + t) - MZ^2*s^2*(s + t) + 
           2*MW^2*s*(-(s*(s + t)) + MZ^2*(5*s + 4*t)) + 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (27*(MZ^2 - s)), -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
         2*t)*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
        (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 
           4*t) - 2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + 
           MZ^2*(111*s + 80*t)) + 64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 
           8*(s^2 + s*t + t^2)) + 4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + 
           MZ^2*s*(63*s^2 + 68*s*t + 8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 
             64*t^2)) - 4*MW^6*(MZ^4*(615*s + 512*t) + 
           s*(39*s^2 + 40*s*t - 32*t^2) + MZ^2*(370*s^2 + 520*s*t + 
             256*t^2))))/((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 - s + 
           Sqrt[s*(-4*MW^2 + s)] - 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (8*GF*MW*s*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
         2*t)*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
        (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 
           4*t) - 2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + 
           MZ^2*(111*s + 80*t)) + 64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 
           8*(s^2 + s*t + t^2)) + 4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + 
           MZ^2*s*(63*s^2 + 68*s*t + 8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 
             64*t^2)) - 4*MW^6*(MZ^4*(615*s + 512*t) + 
           s*(39*s^2 + 40*s*t - 32*t^2) + MZ^2*(370*s^2 + 520*s*t + 
             256*t^2))))/((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)}, 
    {(8*GF^2*MW^2*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + 
        MZ^2*s^2*(s + t) + 2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
        4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/(9*(-4*MW^2 + s)*
       (-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
         2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2), 
     (GF*MW*((-32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(2*MW^2 + s)*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) + (2*Sqrt[2]*GF*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + MZ^2*s^2*(s + t) + 
           2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/((MZ - Sqrt[s])^2*
          (MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (4*GF^2*MW^2*(MW^4 - 2*MW^2*t + t*(s + t))*
       (4096*MW^14 + 17*MZ^4*s^3*(s + t)^2 - 1024*MW^12*(8*MZ^2 + s + 4*t) - 
        MW^2*MZ^2*s^2*(s + t)*(s*(25*s + 22*t) + 5*MZ^2*(37*s + 24*t)) + 
        64*MW^10*(64*MZ^4 - 11*s^2 - 16*s*t + 16*t^2 + MZ^2*(65*s + 128*t)) - 
        32*MW^8*(2*MZ^4*(49*s + 64*t) - s*(7*s^2 + 15*s*t + 24*t^2) + 
          MZ^2*(-41*s^2 + 11*s*t + 64*t^2)) + 
        2*MW^4*s*(s^2*(13*s^2 + 29*s*t + 16*t^2) + 
          MZ^4*(313*s^2 + 330*s*t + 48*t^2) + MZ^2*s*(128*s^2 + 197*s*t + 
            72*t^2)) - 4*MW^6*(MZ^4*(17*s^2 - 344*s*t - 256*t^2) + 
          4*s^2*(5*s^2 - 4*s*t - 12*t^2) + MZ^2*s*(289*s^2 + 456*s*t + 
            216*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((-32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(2*MW^2 + s)*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) + (2*Sqrt[2]*GF*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + MZ^2*s^2*(s + t) + 
           2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/((MZ - Sqrt[s])^2*
          (MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (-2*GF^2*(MW^4 - 2*MW^2*t + t*(s + t))*
       (8192*MW^16 + 17*MZ^4*s^4*(s + t)^2 - 2048*MW^14*(8*MZ^2 - s + 4*t) - 
        4*MW^2*MZ^2*s^3*(s + t)*(7*s*(s + t) + MZ^2*(37*s + 20*t)) + 
        256*MW^12*(32*MZ^4 - 11*s^2 - 24*s*t + 8*t^2 + 2*MZ^2*(s + 32*t)) - 
        256*MW^10*(2*MZ^4*(5*s + 16*t) + s*(s^2 - 2*s*t - 10*t^2) + 
          MZ^2*(-28*s^2 - 27*s*t + 16*t^2)) + 4*MW^4*s^2*
         (5*s^2*(s + t)^2 + MZ^4*(55*s^2 - 10*s*t - 48*t^2) + 
          2*MZ^2*s*(31*s^2 + 51*s*t + 20*t^2)) - 
        16*MW^8*(MZ^4*(191*s^2 + 48*s*t - 128*t^2) - 
          4*s^2*(4*s^2 + 14*s*t + 15*t^2) + 8*MZ^2*s*(11*s^2 + 38*s*t + 
            28*t^2)) + 16*MW^6*s*(-4*s^4 + 4*s^2*t^2 - 
          MZ^2*s*(41*s^2 + 49*s*t + 12*t^2) + MZ^4*(77*s^2 + 164*s*t + 
            64*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(2*MW^2 + s)*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) + (2*Sqrt[2]*GF*(-2*MW^2 + s - 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + 
           MZ^2*s^2*(s + t) + 2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         ((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (4*GF^2*MW^2*(MW^4 - 2*MW^2*t + t*(s + t))*
       (4096*MW^14 + 17*MZ^4*s^3*(s + t)^2 - 1024*MW^12*(8*MZ^2 + s + 4*t) - 
        MW^2*MZ^2*s^2*(s + t)*(s*(25*s + 22*t) + 5*MZ^2*(37*s + 24*t)) + 
        64*MW^10*(64*MZ^4 - 11*s^2 - 16*s*t + 16*t^2 + MZ^2*(65*s + 128*t)) - 
        32*MW^8*(2*MZ^4*(49*s + 64*t) - s*(7*s^2 + 15*s*t + 24*t^2) + 
          MZ^2*(-41*s^2 + 11*s*t + 64*t^2)) + 
        2*MW^4*s*(s^2*(13*s^2 + 29*s*t + 16*t^2) + 
          MZ^4*(313*s^2 + 330*s*t + 48*t^2) + MZ^2*s*(128*s^2 + 197*s*t + 
            72*t^2)) - 4*MW^6*(MZ^4*(17*s^2 - 344*s*t - 256*t^2) + 
          4*s^2*(5*s^2 - 4*s*t - 12*t^2) + MZ^2*s*(289*s^2 + 456*s*t + 
            216*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((32*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(2*MW^2 + s)*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) + (2*Sqrt[2]*GF*(-2*MW^2 + s - 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + 
           MZ^2*s^2*(s + t) + 2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         ((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), 
     (8*GF^2*MW^2*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + 
        MZ^2*s^2*(s + t) + 2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
        4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/(9*(-4*MW^2 + s)*
       (-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
         2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)}, 
    {(Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
        (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*(2048*MW^12 + 
         17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 4*t) - 
         2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + MZ^2*(111*s + 80*t)) + 
         64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 8*(s^2 + s*t + t^2)) + 
         4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + MZ^2*s*(63*s^2 + 68*s*t + 
             8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 64*t^2)) - 
         4*MW^6*(MZ^4*(615*s + 512*t) + s*(39*s^2 + 40*s*t - 32*t^2) + 
           MZ^2*(370*s^2 + 520*s*t + 256*t^2))))/((MZ - Sqrt[s])^2*
        (MZ + Sqrt[s])^2*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
          Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((-32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) - (8*GF*MW*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         (Sqrt[s*(-4*MW^2 + s)]*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
         2*t)*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
        (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 
           4*t) - 2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + 
           MZ^2*(111*s + 80*t)) + 64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 
           8*(s^2 + s*t + t^2)) + 4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + 
           MZ^2*s*(63*s^2 + 68*s*t + 8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 
             64*t^2)) - 4*MW^6*(MZ^4*(615*s + 512*t) + 
           s*(39*s^2 + 40*s*t - 32*t^2) + MZ^2*(370*s^2 + 520*s*t + 
             256*t^2))))/((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/(8*MW^2*s^2 - 2*s^3)]*
       ((32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 + s)*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (8*GF*MW*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
           2*t)*(-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + MZ^2*s^2*(s + t) + 
           2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         (Sqrt[s*(-4*MW^2 + s)]*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
            MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t)))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((-32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) - (8*GF*MW*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         (Sqrt[s*(-4*MW^2 + s)]*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
            MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t)))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)}, 
    {(16*GF^2*MW^4*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + 
        MZ^2*s*(s + t) + MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/
      (9*(-4*MW^2 + s)*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
         2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2), 
     (GF*MW*((64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/((MZ - Sqrt[s])^2*
          (MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (-8*GF^2*MW^4*(MW^4 - 2*MW^2*t + t*(s + t))*
       (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 4*t) - 
        2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + MZ^2*(111*s + 80*t)) + 
        64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 8*(s^2 + s*t + t^2)) - 
        32*MW^6*(MZ^4*(78*s + 64*t) + s*(6*s^2 + 5*s*t - 4*t^2) + 
          MZ^2*(44*s^2 + 65*s*t + 32*t^2)) + 
        MW^4*(2*MZ^2*s*(117*s^2 + 136*s*t + 16*t^2) + 
          s^2*(41*s^2 + 112*s*t + 80*t^2) + MZ^4*(1121*s^2 + 1568*s*t + 
            512*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
             MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t))*
          (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/((MZ - Sqrt[s])^2*
          (MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (4*GF^2*MW^2*(MW^4 - 2*MW^2*t + t*(s + t))*
       (4096*MW^14 + 17*MZ^4*s^3*(s + t)^2 - 1024*MW^12*(8*MZ^2 + s + 4*t) - 
        MW^2*MZ^2*s^2*(s + t)*(s*(25*s + 22*t) + 5*MZ^2*(37*s + 24*t)) + 
        64*MW^10*(64*MZ^4 - 11*s^2 - 16*s*t + 16*t^2 + MZ^2*(65*s + 128*t)) - 
        32*MW^8*(2*MZ^4*(49*s + 64*t) - s*(7*s^2 + 15*s*t + 24*t^2) + 
          MZ^2*(-41*s^2 + 11*s*t + 64*t^2)) + 
        2*MW^4*s*(s^2*(13*s^2 + 29*s*t + 16*t^2) + 
          MZ^4*(313*s^2 + 330*s*t + 48*t^2) + MZ^2*s*(128*s^2 + 197*s*t + 
            72*t^2)) - 4*MW^6*(MZ^4*(17*s^2 - 344*s*t - 256*t^2) + 
          4*s^2*(5*s^2 - 4*s*t - 12*t^2) + MZ^2*s*(289*s^2 + 456*s*t + 
            216*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((-64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s - 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         ((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), (-8*GF^2*MW^4*(MW^4 - 2*MW^2*t + t*(s + t))*
       (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 4*t) - 
        2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + MZ^2*(111*s + 80*t)) + 
        64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 8*(s^2 + s*t + t^2)) - 
        32*MW^6*(MZ^4*(78*s + 64*t) + s*(6*s^2 + 5*s*t - 4*t^2) + 
          MZ^2*(44*s^2 + 65*s*t + 32*t^2)) + 
        MW^4*(2*MZ^2*s*(117*s^2 + 136*s*t + 16*t^2) + 
          s^2*(41*s^2 + 112*s*t + 80*t^2) + MZ^4*(1121*s^2 + 1568*s*t + 
            512*t^2))))/(27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*s*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*MW*((-64*Sqrt[2]*GF*MW^2*(MW - MZ)^2*(MW + MZ)^2*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
          Sqrt[(4*MW^2 - s)*(MW^4 - 2*MW^2*t + t*(s + t))])/
         ((MZ^2 - s)^2*s) - (4*Sqrt[2]*GF*MW^2*(-2*MW^2 + s - 
           Sqrt[s*(-4*MW^2 + s)] + 2*t)*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/
            (4*MW^2 - s)]*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         ((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
            Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)))/
      (54*Sqrt[s*(-4*MW^2 + s)]), 
     (16*GF^2*MW^4*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + 
        MZ^2*s*(s + t) + MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t))))/
      (9*(-4*MW^2 + s)*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
         2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)}, 
    {(Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
        (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*(2048*MW^12 + 
         17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 4*t) - 
         2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + MZ^2*(111*s + 80*t)) + 
         64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 8*(s^2 + s*t + t^2)) + 
         4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + MZ^2*s*(63*s^2 + 68*s*t + 
             8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 64*t^2)) - 
         4*MW^6*(MZ^4*(615*s + 512*t) + s*(39*s^2 + 40*s*t - 32*t^2) + 
           MZ^2*(370*s^2 + 520*s*t + 256*t^2))))/((MZ - Sqrt[s])^2*
        (MZ + Sqrt[s])^2*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
          Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((-32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) - (8*GF*MW*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         (Sqrt[s*(-4*MW^2 + s)]*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), -1/27*(GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
         2*t)*(-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
        (2048*MW^12 + 17*MZ^4*s^2*(s + t)^2 - 512*MW^10*(8*MZ^2 + 3*s + 
           4*t) - 2*MW^2*MZ^2*s*(s + t)*(s*(11*s + 8*t) + 
           MZ^2*(111*s + 80*t)) + 64*MW^8*(32*MZ^4 + MZ^2*(63*s + 64*t) + 
           8*(s^2 + s*t + t^2)) + 4*MW^4*(4*s^2*(2*s^2 + 7*s*t + 5*t^2) + 
           MZ^2*s*(63*s^2 + 68*s*t + 8*t^2) + 2*MZ^4*(139*s^2 + 196*s*t + 
             64*t^2)) - 4*MW^6*(MZ^4*(615*s + 512*t) + 
           s*(39*s^2 + 40*s*t - 32*t^2) + MZ^2*(370*s^2 + 520*s*t + 
             256*t^2))))/((MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (GF*Sqrt[(MW^4 - 2*MW^2*t + s*t + t^2)/(8*MW^2*s^2 - 2*s^3)]*
       ((32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(2*MW^2 + s)*
          (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) + (8*GF*MW*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
           2*t)*(-64*MW^8 + 32*MW^6*(2*MZ^2 - s + t) + MZ^2*s^2*(s + t) + 
           2*MW^2*s*(s*(s + t) - MZ^2*(5*s + 4*t)) - 
           4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         (Sqrt[s*(-4*MW^2 + s)]*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
            MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t)))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF*MW^2*Sqrt[(MW^4 - 2*MW^2*t + t*(s + t))/((4*MW^2 - s)*s^2)]*
       ((-32*GF*MW*(MW - MZ)^2*(MW + MZ)^2*(4*MW^2 - s)*(-2*MW^2 + s + 
           Sqrt[s*(-4*MW^2 + s)] + 2*t))/(Sqrt[s*(-4*MW^2 + s)]*
          (-MZ^2 + s)) - (8*GF*MW*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 
           2*t)*(-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(s*(5*s + 8*t) - MZ^2*(15*s + 16*t)))*(-32*MW^6 + 
           16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
           MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
             MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
         (Sqrt[s*(-4*MW^2 + s)]*(-MZ^2 + s)*(4*MW^2*Sqrt[s*(-4*MW^2 + s)] - 
            2*(Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t))^2)))/
      (27*(MZ^2 - s)), (16*GF^2*MW^2*(MW - MZ)^2*(MW + MZ)^2*
        (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)^2)/(27*(MZ^2 - s)^2*s) + 
      (GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
        (-32*MW^6 + 16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
          MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
            MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t)))^2)/
       (27*(MZ - Sqrt[s])^2*(MZ + Sqrt[s])^2*(-4*MW^2 + s)*
        (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
          Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2)}, 
    {(2*GF^2*MW^4*s*(2*MW^2 - s - Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*(MW^4 - 2*MW^2*t + 
        t*(s + t)))/(3*(4*MW^2 - s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (4*GF^2*MW^4*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(32*MW^6 - 16*MW^4*(2*MZ^2 + t) - 
        MZ^2*s*(s + t) + MW^2*(-(s*(5*s + 8*t)) + MZ^2*(15*s + 16*t))))/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(-2*MW^2 + s - Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       (-2*MW^2 + s + Sqrt[s*(-4*MW^2 + s)] + 2*t)*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 - 3*Sqrt[s^3*(-4*MW^2 + s)] + 
          MZ^2*(-15*s + 3*Sqrt[s*(-4*MW^2 + s)] - 16*t) + 8*s*t)))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (-2*GF^2*MW^2*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(64*MW^8 - 32*MW^6*(2*MZ^2 - s + t) - 
        MZ^2*s^2*(s + t) + 2*MW^2*s*(-(s*(s + t)) + MZ^2*(5*s + 4*t)) + 
        4*MW^4*(-4*s*(s + 2*t) + MZ^2*(s + 8*t))))/(9*(MZ - Sqrt[s])*
       (MZ + Sqrt[s])*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (4*GF^2*MW^4*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)*
       (MW^4 - 2*MW^2*t + t*(s + t))*(32*MW^6 - 16*MW^4*(2*MZ^2 + t) - 
        MZ^2*s*(s + t) + MW^2*(-(s*(5*s + 8*t)) + MZ^2*(15*s + 16*t))))/
      (9*(MZ - Sqrt[s])*(MZ + Sqrt[s])*(-4*MW^2 + s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (Sqrt[2]*GF^2*MW^3*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
       Sqrt[-(s*(MW^4 - 2*MW^2*t + t*(s + t)))]*(-32*MW^6 + 
        16*MW^4*(2*MZ^2 + t) + MZ^2*s*(s + t) + 
        MW^2*(5*s^2 + 3*Sqrt[s^3*(-4*MW^2 + s)] + 8*s*t - 
          MZ^2*(15*s + 3*Sqrt[s*(-4*MW^2 + s)] + 16*t))))/
      (9*(MZ^2 - s)*(-4*MW^2 + s)*(-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + 
         Sqrt[s^3*(-4*MW^2 + s)] + Sqrt[s*(-4*MW^2 + s)]*t)^2), 
     (2*GF^2*MW^4*s*(2*MW^2 - s + Sqrt[s*(-4*MW^2 + s)] - 2*t)^2*
       (MW^4 - 2*MW^2*t + t*(s + t)))/(3*(4*MW^2 - s)*
       (-2*MW^2*Sqrt[s*(-4*MW^2 + s)] + Sqrt[s^3*(-4*MW^2 + s)] + 
         Sqrt[s*(-4*MW^2 + s)]*t)^2)}}


==> anc/Diboson_Rmat/uu_ww/aitildeEFT.dat <==
aiTildeEFTtab = {{{cWWW, (8*2^(1/4)*GF*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-288*MW^6*\[Beta]^2 + 168*MW^4*MZ^2*\[Beta]^2 - 
         33*MW^2*MZ^4*\[Beta]^2 + 216*MW^6*\[Beta]^4 - 
         177*MW^4*MZ^2*\[Beta]^4 + 6*MW^2*MZ^4*\[Beta]^4 + 
         60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (8*GF*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (4*GF*MW^8*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (16*GF*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-16*GF*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 68*MW^2*\[Beta]^4 - 
         38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + MZ^2*\[Beta]^6 - 
         8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (-128*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cWWW^2, (-32*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*(-6*MW^2*MZ^2*(-1 + \[Beta]^2) + 
         3*MW^4*(-5 + 2*\[Beta]^2) + (2*MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(17 - 10*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
            (5 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (-8*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*MW^2*(-4 + \[Beta]^2) + (MW^2*(5 - 2*\[Beta]^2) + 
           2*MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (16*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) - 
         3*MW^2*(6 - 10*\[Beta]^2 + 3*\[Beta]^4) + 
         (MZ^2*(1 + 3*\[Beta]^2 - 4*\[Beta]^4) + MW^2*(2 - 9*\[Beta]^2 + 
             4*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-288*MW^6*\[Beta]^2 + 
         168*MW^4*MZ^2*\[Beta]^2 - 33*MW^2*MZ^4*\[Beta]^2 + 
         216*MW^6*\[Beta]^4 - 177*MW^4*MZ^2*\[Beta]^4 + 
         6*MW^2*MZ^4*\[Beta]^4 + 60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-288*MW^6*\[Beta]^2 + 
         168*MW^4*MZ^2*\[Beta]^2 - 33*MW^2*MZ^4*\[Beta]^2 + 
         216*MW^6*\[Beta]^4 - 177*MW^4*MZ^2*\[Beta]^4 + 
         6*MW^2*MZ^4*\[Beta]^4 + 60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (4*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-288*MW^6*\[Beta]^2 + 168*MW^4*MZ^2*\[Beta]^2 - 
         33*MW^2*MZ^4*\[Beta]^2 + 216*MW^6*\[Beta]^4 - 
         177*MW^4*MZ^2*\[Beta]^4 + 6*MW^2*MZ^4*\[Beta]^4 + 
         60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (-8*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(5/2)*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-11*MW^2*\[Beta]^2 - 9*MW^2*\[Beta]^4 + 
         2*MW^2*\[Beta]^6 + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(6 + \[Beta]^2) - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 
             23*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]] + 
         (-3*MW^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(2 + \[Beta]^2 - 
             4*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]] + 
         2*MW^2*\[Beta]^2*Cos[3*\[Theta]] - MW^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*MW*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cWWW, (-16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cWWW, (-16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (16*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-12 + 9*\[Beta]^2 + 5*(-1 + 2*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (-4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 12*MW^2*\[Beta]^4 + 
         18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 15*MZ^2*\[Beta]^6 + 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (-4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (8*MW^5*(11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 
         5*MW^2*\[Beta]^6 - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(3 + 11*\[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) - 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] + MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (32*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpu, (-32*Sqrt[2]*MW^7*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (16*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3 + 15*\[Beta]^2 + (-1 + 6*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (4*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-(MW^2/(-1 + \[Beta]^2)))^
         (5/2)*(22*MW^2*\[Beta]^2 - 21*MW^2*\[Beta]^4 - 25*MW^2*\[Beta]^6 + 
         18*MW^2*\[Beta]^8 - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         17*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*(6*\[Beta]^2 + 16*\[Beta]^4 - 29*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(6 + 27*\[Beta]^2 - 109*\[Beta]^4 + 
             101*\[Beta]^6 - 21*\[Beta]^8 - 4*\[Beta]^10))*Cos[\[Theta]] + 
         (MW^2*\[Beta]^2*(6 - 5*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(2 + 8*\[Beta]^2 - 23*\[Beta]^4 + 10*\[Beta]^6 + 
             3*\[Beta]^8))*Cos[2*\[Theta]] + 2*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (-16*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 - 16*\[Beta]^2 + 
         7*\[Beta]^4 + (4 - 5*\[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cpWB, (16*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + (-1 + 5*\[Beta]^2)*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-8*MW^7*(-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 
         68*MW^2*\[Beta]^4 - 38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + 
         MZ^2*\[Beta]^6 - 8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-8*MW^7*(-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 
         68*MW^2*\[Beta]^4 - 38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + 
         MZ^2*\[Beta]^6 - 8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (8*MW^7*(-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 
         68*MW^2*\[Beta]^4 - 38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + 
         MZ^2*\[Beta]^6 - 8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (-64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpq3i^2, (8*Sqrt[2]*MW^5*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[\[Theta]] + 
         2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (16*MW^5*(11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 
         5*MW^2*\[Beta]^6 - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(3 + 11*\[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) - 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] + MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^3*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, (-32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (32*MW^9*\[Beta]^2*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpq3i*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (2*2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^2*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (Sqrt[2]*GF*MW^6*(-188*MW^2*\[Beta]^2 + 5*MZ^2*\[Beta]^2 + 
         380*MW^2*\[Beta]^4 - 290*MZ^2*\[Beta]^4 - 72*MW^2*\[Beta]^6 + 
         105*MZ^2*\[Beta]^6 - 80*MW^2*\[Beta]^8 + 80*MZ^2*\[Beta]^8 + 
         (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (96*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (66*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                97*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                181*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                193*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^6*(
                22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-36*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*(-84*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 12*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-36*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         (36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (45*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (100*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (73*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (29*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         60*MW^2*\[Beta]^4*Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Cos[4*\[Theta]] - 
         13*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (2*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           4*MW^2*(54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (8*Sqrt[2]*GF*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (8*Sqrt[2]*GF*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (-64*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (2*Sqrt[2]*GF*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12*MW^2*(-1 + \[Beta]^2)*(-2*MZ^2*(-1 + \[Beta]^2) + 
           MW^2*(-5 + 2*\[Beta]^2))*Cos[\[Theta]] + 
         (2*MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(17 - 10*\[Beta]^2 + 
             2*\[Beta]^4) - 2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4))*
          (5 + 3*\[Beta]^2 + (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(12*MW^2*Cos[\[Theta]] + 
         (-2*MZ^2*(-1 + \[Beta]^2) + MW^2*(-5 + 2*\[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (4*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13*MW^2 - 7*MZ^2 - 12*MW^2*\[Beta]^2 + 9*MZ^2*\[Beta]^2 + 
         2*MW^2*\[Beta]^4 - 2*MZ^2*\[Beta]^4 + 12*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-3 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(3 + 19*\[Beta]^2 - 22*\[Beta]^4) + 
           MW^2*(15 - 52*\[Beta]^2 + 22*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (-16*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(5*MW^2*\[Beta]^2 + MW^2*\[Beta]^4 + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(13 + 8*\[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 3*\[Beta]^2 - 
             7*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]] + 
         (-(MW^2*\[Beta]^2*(-3 + \[Beta]^2)) + 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*\[Beta]^4))*
          Cos[2*\[Theta]] + 3*MW^2*\[Beta]^2*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 3*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpu*cWWW, (-32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Cos[\[Theta]/2]^2*
        (-1 + 3*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, (-4*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (-4*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13 - 30*\[Beta]^2 - 12*Cos[\[Theta]] + (-9 + 6*\[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-188*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 380*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 290*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 105*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 80*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, -1/81*(MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                97*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                181*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                193*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - 2*(4*MW^2*(21*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(36*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 45*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          100*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 73*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          32*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 29*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*MW^4*(-32*MW^2*\[Beta]^2 - 8*MW^2*\[Beta]^4 + 
         16*MW^2*\[Beta]^6 - 5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MW^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
           4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 10*\[Beta]^2 - 20*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] - 
         (-4*MW^2*\[Beta]^2*(-3 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 14*\[Beta]^2 - 
             20*\[Beta]^4 + 2*\[Beta]^6 + \[Beta]^8))*Cos[2*\[Theta]] - 
         3*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 2*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (-32*MW^4*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpu, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (-2*MW^2*(MW^2 - MZ^2)*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-23 + 58*\[Beta]^2 - 86*\[Beta]^4 + (12 - 72*\[Beta]^2)*
          Cos[\[Theta]] + (3 - 34*\[Beta]^2 + 14*\[Beta]^4)*Cos[2*\[Theta]]))/
       (81*Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-248*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         65*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         64*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         224*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         272*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         120*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] - 4*MW^2*(54*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 42*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 42*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] - 4*MW^2*(54*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 42*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 42*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           4*MW^2*(54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpWB, (16*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*(-32*MW^2*\[Beta]^2 + 
         MW^2*\[Beta]^4 + 25*MW^2*\[Beta]^6 - 
         5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         22*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MW^2*(25*\[Beta]^2 + 2*\[Beta]^4 - 6*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(12 + 37*\[Beta]^2 - 95*\[Beta]^4 + 
             39*\[Beta]^6 + 7*\[Beta]^8))*Cos[\[Theta]] - 
         (MW^2*(12*\[Beta]^2 - 3*\[Beta]^4 - 7*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 14*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6 + 
             2*\[Beta]^8))*Cos[2*\[Theta]] - 3*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         2*MW^2*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (-32*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-10 + 9*\[Beta]^2 + 
         3*(-2 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cpWB, (-32*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*Cos[\[Theta]/2]^2*
        (1 - 9*\[Beta]^2 + 3*(-1 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 400*MW^4*\[Beta]^2 + 
         104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 160*MW^4*\[Beta]^4 - 
         572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 160*MW^4*\[Beta]^8 + 
         320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-8*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 400*MW^4*\[Beta]^2 + 
         104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 160*MW^4*\[Beta]^4 - 
         572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 160*MW^4*\[Beta]^8 + 
         320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-8*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (8*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (-64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^4*(MW^2 - 31*MW^2*\[Beta]^2 + 17*MW^2*\[Beta]^4 + 
         MW^2*\[Beta]^6 - 10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         14*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + 3*\[Beta]^2 + \[Beta]^4 - \[Beta]^6) - 
           MW^2*(-3 + 28*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]] - 2*(MW^2*(5*\[Beta]^2 - 3*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 - \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] - 3*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)^3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])^2)}, {cpq3i*cpqMi, 
      (-16*MW^4*(32*MW^2*\[Beta]^2 + 8*MW^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
           4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 10*\[Beta]^2 - 20*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] + 
         (-4*MW^2*\[Beta]^2*(-3 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 14*\[Beta]^2 - 
             20*\[Beta]^4 + 2*\[Beta]^6 + \[Beta]^8))*Cos[2*\[Theta]] + 
         3*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] - MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)^3*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, 
      (32*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, (16*2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^2*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (8*GF*MW^6*(-1 + \[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (-16*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (4*GF*MW^4*(-1 + \[Beta]^2)*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-8*Sqrt[2]*GF*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (16*GF*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (64*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-8*Sqrt[2]*GF*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(2*MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(17 - 10*\[Beta]^2 + 
           2*\[Beta]^4) - 2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(9*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-2*MZ^2*(-1 + \[Beta]^2) + MW^2*(-5 + 2*\[Beta]^2))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB*cWWW, (16*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (MZ^2*(-1 + 7*\[Beta]^2 - 6*\[Beta]^4) + 
         MW^2*(7 - 16*\[Beta]^2 + 6*\[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*((MW^2*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-\[Beta]^2 + Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(9*Lambda^4*(MW^2 - MZ^2)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (32*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        \[Beta]^2*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cWWW, (32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC^2, (16*MW^8*\[Beta]^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 + 6*\[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, {c3pl1*cpDC, 
      (8*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (8*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (-8*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (16*MW^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + 6*\[Beta]^2 + 
           \[Beta]^4)*Cos[\[Theta]] - (MW^2*\[Beta]^2*(1 + \[Beta]^2)*
           (3 + Cos[2*\[Theta]]))/(-1 + \[Beta]^2))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (-32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC*cpu, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(5 - 6*\[Beta]^2 + 18*\[Beta]^4)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (-16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-32*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (-1 - 5*\[Beta]^2 + 8*\[Beta]^4 + 2*\[Beta]^6)*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 
           5*\[Beta]^4 + (-1 + 2*\[Beta]^4)*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (-32*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-2 + 3*\[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cpWB, (32*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(1 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (-2*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (-4*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (4*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (8*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (-64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (-2*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (8*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (-64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (-2*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-8*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (8*MW^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^4)*
          Cos[\[Theta]] + MW^2*(1 - 8*\[Beta]^2 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])^2)}, {cpq3i*cpqMi, 
      (-32*MW^6*(-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 
            5*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]]) + MW^2*\[Beta]^2*
          (1 + \[Beta]^2)*(3 + Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpqMi*cpu, 0}, {cpu^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpq3i*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (8*2^(1/4)*GF*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (-8*GF*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 - (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (4*GF*MW^8*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (16*GF*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-16*GF*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 68*MW^2*\[Beta]^4 + 
         38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - MZ^2*\[Beta]^6 + 
         8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (128*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cWWW^2, (-32*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*(MW^4*(15 - 6*\[Beta]^2) + 6*MW^2*MZ^2*
          (-1 + \[Beta]^2) + (2*MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(17 - 10*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
            (5 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (-8*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MW^2*(-4 + \[Beta]^2) + (MW^2*(5 - 2*\[Beta]^2) + 
           2*MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (16*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         3*MW^2*(6 - 10*\[Beta]^2 + 3*\[Beta]^4) + 
         (MZ^2*(1 + 3*\[Beta]^2 - 4*\[Beta]^4) + MW^2*(2 - 9*\[Beta]^2 + 
             4*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(11*MW^2*\[Beta]^2 + 9*MW^2*\[Beta]^4 - 
         2*MW^2*\[Beta]^6 + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(6 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 
             23*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]] + 
         (3*MW^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(2 + \[Beta]^2 - 
             4*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]] + 
         2*MW^2*\[Beta]^2*Cos[3*\[Theta]] - MW^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW^2 - MZ^2)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cWWW, (16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (16*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12 - 9*\[Beta]^2 + 5*(-1 + 2*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 12*MW^2*\[Beta]^4 + 
         18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 15*MZ^2*\[Beta]^6 - 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 - (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (-4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 - (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (8*Sqrt[2]*MW^3*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 5*MW^2*\[Beta]^6 + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-(MW^2*\[Beta]^2*(3 + 11*\[Beta]^2)) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] - MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (-32*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpu, (32*Sqrt[2]*MW^7*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (16*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3 - 15*\[Beta]^2 + (-1 + 6*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (4*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(22*MW^2*\[Beta]^2 - 
         21*MW^2*\[Beta]^4 - 25*MW^2*\[Beta]^6 + 18*MW^2*\[Beta]^8 + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         17*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(-6 - 16*\[Beta]^2 + 29*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(6 + 27*\[Beta]^2 - 109*\[Beta]^4 + 
             101*\[Beta]^6 - 21*\[Beta]^8 - 4*\[Beta]^10))*Cos[\[Theta]] - 
         (MW^2*(-6*\[Beta]^2 + 5*\[Beta]^4 + 7*\[Beta]^6 - 4*\[Beta]^8) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(2 + 8*\[Beta]^2 - 23*\[Beta]^4 + 10*\[Beta]^6 + 
             3*\[Beta]^8))*Cos[2*\[Theta]] - 2*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (16*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (8 - 16*\[Beta]^2 + 7*\[Beta]^4 + (-4 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cpWB, (16*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(4 + 7*\[Beta]^2 - 7*\[Beta]^4 + (-1 + 5*\[Beta]^2)*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-8*MW^7*(68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 
         68*MW^2*\[Beta]^4 + 38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - 
         MZ^2*\[Beta]^6 + 8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (64*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-8*MW^7*(68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 
         68*MW^2*\[Beta]^4 + 38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - 
         MZ^2*\[Beta]^6 + 8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (64*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (8*MW^7*(68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 
         68*MW^2*\[Beta]^4 + 38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - 
         MZ^2*\[Beta]^6 + 8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpq3i^2, (8*Sqrt[2]*MW^5*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[\[Theta]] + 
         2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-16*Sqrt[2]*MW*(-(MW^2/(-1 + \[Beta]^2)))^(5/2)*
        (11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 5*MW^2*\[Beta]^6 + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-(MW^2*\[Beta]^2*(3 + 11*\[Beta]^2)) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] - MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, (32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (32*MW^9*\[Beta]^2*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpq3i*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (-2*2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^2*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, -1/81*(Sqrt[2/3]*GF*MW^6*(-188*MW^2*\[Beta]^2 + 
          5*MZ^2*\[Beta]^2 + 380*MW^2*\[Beta]^4 - 290*MZ^2*\[Beta]^4 - 
          72*MW^2*\[Beta]^6 + 105*MZ^2*\[Beta]^6 - 80*MW^2*\[Beta]^8 + 
          80*MZ^2*\[Beta]^8 - (72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (360*MW^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (162*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (54*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          ((MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 193*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 181*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^6*
                (30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*
                \[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 72*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*
                (90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 97*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 9*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             4*MW^2*(-21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 27*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 216*MW^2*\[Beta]^2*
           Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          216*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
          (36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (45*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (100*MW^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (73*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (29*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          60*MW^2*\[Beta]^4*Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Cos[4*\[Theta]] - 
          13*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(Lambda^2*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (-2*GF*MW^5*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, -1/81*(Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-2*Sqrt[2/3]*GF*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (2*GF*MW^6*(-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (16*Sqrt[2/3]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-2*Sqrt[2]*GF*MW^4*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-36*MW^2*(-1 + \[Beta]^2)*(-2*MZ^2*(-1 + \[Beta]^2) + 
           MW^2*(-5 + 2*\[Beta]^2))*Cos[\[Theta]] + 
         (2*MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(17 - 10*\[Beta]^2 + 
             2*\[Beta]^4) - 2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4))*
          (5 + 3*\[Beta]^2 + (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-36*MW^2*Cos[\[Theta]] + 
         (-2*MZ^2*(-1 + \[Beta]^2) + MW^2*(-5 + 2*\[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (-4*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13*MW^2 - 7*MZ^2 - 12*MW^2*\[Beta]^2 + 9*MZ^2*\[Beta]^2 + 
         2*MW^2*\[Beta]^4 - 2*MZ^2*\[Beta]^4 - 36*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-3 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(3 + 19*\[Beta]^2 - 22*\[Beta]^4) + 
           MW^2*(15 - 52*\[Beta]^2 + 22*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 144*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (-4*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*((MW^2*(39*\[Beta]^2 + 45*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(1 + 14*\[Beta]^2 - 11*\[Beta]^4 - 4*\[Beta]^6))*
          Cos[\[Theta]] + (10*MW^2*(\[Beta]^2 + \[Beta]^4) - 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 - 9*\[Beta]^2 + 11*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] + 3*(MW^2*\[Beta]^2 + 2*MW^2*\[Beta]^4 + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))] + 11*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           (MW^2*\[Beta]^2*(3 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*
                \[Beta]^4))*Cos[3*\[Theta]] + MW^2*\[Beta]^2*
            Cos[4*\[Theta]])))/(9*Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 12*Cos[\[Theta]] + 3*Cos[2*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpu*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(1 - 12*Cos[\[Theta]] + 
         3*Cos[2*\[Theta]]))/(9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, (4*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (4*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13 - 30*\[Beta]^2 + 36*Cos[\[Theta]] + (-9 + 6*\[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             72*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(-21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             72*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(-21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, -1/81*(MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
         (188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              72*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                97*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                181*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                193*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - 2*(MZ^2*(-8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-21*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 27*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 9*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] - 45*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          100*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 73*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          32*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 29*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*MW^4*((1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3 + 
           MW^2*(10*\[Beta]^2 - 6*\[Beta]^4)) + (-1 + \[Beta]^2)*
          (-6*MW^2*(\[Beta]^2 + 3*\[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-5 - 27*\[Beta]^2 + 
             13*\[Beta]^4 + 3*\[Beta]^6))*Cos[\[Theta]] + 
         (-1 + \[Beta]^2)*(-4*MW^2*(\[Beta]^2 + \[Beta]^4) + 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 - 9*\[Beta]^2 + 11*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]]^2 - (-1 + \[Beta]^2)*(6*MW^2*\[Beta]^2*
            (3 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 - 17*\[Beta]^2 + 
             3*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]]^3 + 
         2*MW^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^4))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (8*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpu, (8*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (-2*MW^4*(MW^2 - MZ^2)*
        Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-23 + 58*\[Beta]^2 - 86*\[Beta]^4 + 36*(-1 + 6*\[Beta]^2)*
          Cos[\[Theta]] + (3 - 34*\[Beta]^2 + 14*\[Beta]^4)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (248*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         65*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         64*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         224*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         272*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         120*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, (-2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpWB, (4*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*(-39*MW^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 + 44*MW^2*\[Beta]^6 - 
         6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         57*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         153*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         63*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (-3*MW^2*\[Beta]^2*(-26 + 9*\[Beta]^2 + 45*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(11 + 42*\[Beta]^2 - 123*\[Beta]^4 + 
             56*\[Beta]^6 + 14*\[Beta]^8))*Cos[\[Theta]] + 
         (2*MW^2*\[Beta]^2*(2 + 5*\[Beta]^2 + 3*\[Beta]^4) - 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(6 + 9*\[Beta]^2 - 49*\[Beta]^4 + 31*\[Beta]^6 + 
             3*\[Beta]^8))*Cos[2*\[Theta]] - 18*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 21*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         9*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         14*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         23*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MW^2*\[Beta]^2*Cos[4*\[Theta]] + 2*MW^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])^2)}, {cpqMi*cpWB, 
      (8*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-14 + 15*\[Beta]^2 + 12*(-2 + 3*\[Beta]^2)*Cos[\[Theta]] - 
         3*(-2 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cpWB, (8*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 - 15*\[Beta]^2 + 12*(1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         3*(-1 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (2*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (2*MW^8*(-244*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 61*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 130*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (-16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (2*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (2*MW^8*(-244*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 61*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 130*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (-16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-2*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-2*MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (2*MW^4*(-MW^2 - 34*MW^2*\[Beta]^2 + 22*MW^2*\[Beta]^4 + 
         3*MW^2*\[Beta]^6 - 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         36*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 2*(-1 + \[Beta]^2)*
          (-6*MW^2*(1 + 5*\[Beta]^2 + \[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-11 - 2*\[Beta]^2 + 9*\[Beta]^4))*
          Cos[\[Theta]] - (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (3 + \[Beta]^2) + MW^2*(3 - 11*\[Beta]^2 + \[Beta]^4 - 
             \[Beta]^6))*Cos[2*\[Theta]] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MW^2*\[Beta]^2*Cos[4*\[Theta]] - MW^2*\[Beta]^4*Cos[4*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^3*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (16*MW^4*((1 + \[Beta]^2)*
          (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^3 + 
           MW^2*(10*\[Beta]^2 - 6*\[Beta]^4)) + (-1 + \[Beta]^2)*
          (-6*MW^2*(\[Beta]^2 + 3*\[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-5 - 27*\[Beta]^2 + 
             13*\[Beta]^4 + 3*\[Beta]^6))*Cos[\[Theta]] + 
         (-1 + \[Beta]^2)*(-4*MW^2*(\[Beta]^2 + \[Beta]^4) + 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 - 9*\[Beta]^2 + 11*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]]^2 - (-1 + \[Beta]^2)*(6*MW^2*\[Beta]^2*
            (3 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 - 17*\[Beta]^2 + 
             3*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]]^3 + 
         2*MW^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^4))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^3*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, 
      (8*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (16*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 + 6*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[\[Theta]]^2))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}}


==> anc/Diboson_Rmat/uu_ww/aitildeSM.dat <==
aiTildeSM = {(4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 
       9*MZ^4 - 96*MW^4*\[Beta] + 48*MW^2*MZ^2*\[Beta] - 6*MZ^4*\[Beta] - 
       192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 + 
       16*MW^4*\[Beta]^3 - 116*MW^2*MZ^2*\[Beta]^3 + 46*MZ^4*\[Beta]^3 - 
       96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
       64*MW^4*\[Beta]^5 - 92*MW^2*MZ^2*\[Beta]^5 + 28*MZ^4*\[Beta]^5 + 
       96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 + 
       (16*MW^4*(-9 + 18*\[Beta] + 8*\[Beta]^2 - 51*\[Beta]^3 + 4*\[Beta]^4 + 
           21*\[Beta]^5 + 2*\[Beta]^6) - 4*MW^2*MZ^2*(-18 + 36*\[Beta] + 
           40*\[Beta]^2 - 195*\[Beta]^3 + 23*\[Beta]^4 + 96*\[Beta]^5 + 
           16*\[Beta]^6 + 3*\[Beta]^7) + MZ^4*(-9 + 18*\[Beta] + 
           41*\[Beta]^2 - 216*\[Beta]^3 + 55*\[Beta]^4 + 66*\[Beta]^5 + 
           32*\[Beta]^6 + 12*\[Beta]^7))*Cos[\[Theta]] + 
       2*\[Beta]*(8*MW^4*(6 - 18*\[Beta] - 5*\[Beta]^2 + 9*\[Beta]^3 + 
           4*\[Beta]^4) - 2*MW^2*MZ^2*(12 - 36*\[Beta] - 13*\[Beta]^2 + 
           21*\[Beta]^3 + 29*\[Beta]^4 + 3*\[Beta]^5) + 
         MZ^4*(3 - 9*\[Beta] + 5*\[Beta]^2 - 12*\[Beta]^3 + 26*\[Beta]^4 + 
           6*\[Beta]^5))*Cos[2*\[Theta]] - 48*MW^4*\[Beta]^2*
        Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
       3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       52*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^
       2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    -1/81*(GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 192*MW^4*\[Beta] + 
        96*MW^2*MZ^2*\[Beta] - 12*MZ^4*\[Beta] - 400*MW^4*\[Beta]^2 + 
        104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 672*MW^4*\[Beta]^3 - 
        648*MW^2*MZ^2*\[Beta]^3 + 192*MZ^4*\[Beta]^3 + 160*MW^4*\[Beta]^4 - 
        572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 - 480*MW^4*\[Beta]^5 + 
        480*MW^2*MZ^2*\[Beta]^5 - 108*MZ^4*\[Beta]^5 + 96*MW^4*\[Beta]^6 - 
        60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 + 72*MW^2*MZ^2*\[Beta]^7 - 
        72*MZ^4*\[Beta]^7 - 160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 
        160*MZ^4*\[Beta]^8 - 2*(8*MW^4*(36 - 66*\[Beta] - 36*\[Beta]^2 + 
            109*\[Beta]^3 - 6*\[Beta]^4 - 89*\[Beta]^5 + 24*\[Beta]^6 + 
            36*\[Beta]^7) + MZ^4*(18 - 33*\[Beta] - 84*\[Beta]^2 - 
            28*\[Beta]^3 - 96*\[Beta]^4 - 241*\[Beta]^5 + 162*\[Beta]^6 + 
            234*\[Beta]^7) - 2*MW^2*MZ^2*(72 - 132*\[Beta] - 168*\[Beta]^2 + 
            251*\[Beta]^3 - 90*\[Beta]^4 - 436*\[Beta]^5 + 186*\[Beta]^6 + 
            261*\[Beta]^7))*Cos[\[Theta]] + 
        (16*MW^4*(27 - 36*\[Beta] - 48*\[Beta]^2 + 78*\[Beta]^3 + 
            51*\[Beta]^4 - 42*\[Beta]^5 - 24*\[Beta]^6 + 2*\[Beta]^8) - 
          8*MW^2*MZ^2*(27 - 36*\[Beta] - 84*\[Beta]^2 + 147*\[Beta]^3 + 
            99*\[Beta]^4 - 108*\[Beta]^5 - 78*\[Beta]^6 - 3*\[Beta]^7 + 
            8*\[Beta]^8) + MZ^4*(27 - 36*\[Beta] - 147*\[Beta]^2 + 
            288*\[Beta]^3 + 201*\[Beta]^4 - 228*\[Beta]^5 - 249*\[Beta]^6 - 
            24*\[Beta]^7 + 32*\[Beta]^8))*Cos[2*\[Theta]] - 
        288*MW^4*\[Beta]*Cos[3*\[Theta]] + 144*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] - 18*MZ^4*\[Beta]*Cos[3*\[Theta]] + 
        576*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        336*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 204*MW^2*MZ^2*\[Beta]^3*
         Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 
        288*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
        272*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 400*MW^2*MZ^2*\[Beta]^5*
         Cos[3*\[Theta]] - 146*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 
        24*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*
         Cos[3*\[Theta]] + 64*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 
        116*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 52*MZ^4*\[Beta]^7*
         Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
        72*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 
        180*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
        52*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*
         Cos[4*\[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 
    (4*GF^2*MW^4*(-1 + \[Beta]^2)*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 
       16*MW^4*\[Beta]^2 - 88*MW^2*MZ^2*\[Beta]^2 + 32*MZ^4*\[Beta]^2 + 
       32*MW^4*\[Beta]^4 - 88*MW^2*MZ^2*\[Beta]^4 + 47*MZ^4*\[Beta]^4 + 
       32*MW^4*\[Beta]^6 - 64*MW^2*MZ^2*\[Beta]^6 + 32*MZ^4*\[Beta]^6 + 
       4*\[Beta]*(8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
         MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
          (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
       2*\[Beta]^2*(4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 
         16*MW^4*(-3 + 2*\[Beta]^2) + MZ^4*(-3 + 20*\[Beta]^2))*
        Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 
       96*MW^4*\[Beta] + 48*MW^2*MZ^2*\[Beta] - 6*MZ^4*\[Beta] + 
       192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
       16*MW^4*\[Beta]^3 - 116*MW^2*MZ^2*\[Beta]^3 + 46*MZ^4*\[Beta]^3 + 
       96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 + 
       64*MW^4*\[Beta]^5 - 92*MW^2*MZ^2*\[Beta]^5 + 28*MZ^4*\[Beta]^5 - 
       96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
       (16*MW^4*(-9 - 18*\[Beta] + 8*\[Beta]^2 + 51*\[Beta]^3 + 4*\[Beta]^4 - 
           21*\[Beta]^5 + 2*\[Beta]^6) + MZ^4*(-9 - 18*\[Beta] + 
           41*\[Beta]^2 + 216*\[Beta]^3 + 55*\[Beta]^4 - 66*\[Beta]^5 + 
           32*\[Beta]^6 - 12*\[Beta]^7) + 4*MW^2*MZ^2*(18 + 36*\[Beta] - 
           40*\[Beta]^2 - 195*\[Beta]^3 - 23*\[Beta]^4 + 96*\[Beta]^5 - 
           16*\[Beta]^6 + 3*\[Beta]^7))*Cos[\[Theta]] + 
       2*\[Beta]*(8*MW^4*(6 + 18*\[Beta] - 5*\[Beta]^2 - 9*\[Beta]^3 + 
           4*\[Beta]^4) + MZ^4*(3 + 9*\[Beta] + 5*\[Beta]^2 + 12*\[Beta]^3 + 
           26*\[Beta]^4 - 6*\[Beta]^5) + 2*MW^2*MZ^2*(-12 - 36*\[Beta] + 
           13*\[Beta]^2 + 21*\[Beta]^3 - 29*\[Beta]^4 + 3*\[Beta]^5))*
        Cos[2*\[Theta]] - 48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
       24*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       52*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^
       2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 576*MW^4*\[Beta] - 
       288*MW^2*MZ^2*\[Beta] + 36*MZ^4*\[Beta] - 400*MW^4*\[Beta]^2 + 
       104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 - 2016*MW^4*\[Beta]^3 + 
       1944*MW^2*MZ^2*\[Beta]^3 - 576*MZ^4*\[Beta]^3 + 160*MW^4*\[Beta]^4 - 
       572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 1440*MW^4*\[Beta]^5 - 
       1440*MW^2*MZ^2*\[Beta]^5 + 324*MZ^4*\[Beta]^5 + 96*MW^4*\[Beta]^6 - 
       60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 216*MW^2*MZ^2*\[Beta]^7 + 
       216*MZ^4*\[Beta]^7 - 160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 
       160*MZ^4*\[Beta]^8 - 2*(8*MW^4*(-108 - 66*\[Beta] + 108*\[Beta]^2 + 
           109*\[Beta]^3 + 18*\[Beta]^4 - 89*\[Beta]^5 - 72*\[Beta]^6 + 
           36*\[Beta]^7) + MZ^4*(-54 - 33*\[Beta] + 252*\[Beta]^2 - 
           28*\[Beta]^3 + 288*\[Beta]^4 - 241*\[Beta]^5 - 486*\[Beta]^6 + 
           234*\[Beta]^7) - 2*MW^2*MZ^2*(-216 - 132*\[Beta] + 504*\[Beta]^2 + 
           251*\[Beta]^3 + 270*\[Beta]^4 - 436*\[Beta]^5 - 558*\[Beta]^6 + 
           261*\[Beta]^7))*Cos[\[Theta]] + 
       (16*MW^4*(27 + 108*\[Beta] - 48*\[Beta]^2 - 234*\[Beta]^3 + 
           51*\[Beta]^4 + 126*\[Beta]^5 - 24*\[Beta]^6 + 2*\[Beta]^8) - 
         8*MW^2*MZ^2*(27 + 108*\[Beta] - 84*\[Beta]^2 - 441*\[Beta]^3 + 
           99*\[Beta]^4 + 324*\[Beta]^5 - 78*\[Beta]^6 + 9*\[Beta]^7 + 
           8*\[Beta]^8) + MZ^4*(27 + 108*\[Beta] - 147*\[Beta]^2 - 
           864*\[Beta]^3 + 201*\[Beta]^4 + 684*\[Beta]^5 - 249*\[Beta]^6 + 
           72*\[Beta]^7 + 32*\[Beta]^8))*Cos[2*\[Theta]] - 
       288*MW^4*\[Beta]*Cos[3*\[Theta]] + 144*MW^2*MZ^2*\[Beta]*
        Cos[3*\[Theta]] - 18*MZ^4*\[Beta]*Cos[3*\[Theta]] - 
       1728*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       336*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 204*MW^2*MZ^2*\[Beta]^3*
        Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 
       864*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*
        Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
       272*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 400*MW^2*MZ^2*\[Beta]^5*
        Cos[3*\[Theta]] - 146*MZ^4*\[Beta]^5*Cos[3*\[Theta]] - 
       72*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*
        Cos[3*\[Theta]] + 64*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 
       116*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 52*MZ^4*\[Beta]^7*
        Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
       72*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*
        Cos[4*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 
       180*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*
        Cos[4*\[Theta]] + 32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
       52*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*
        Cos[4*\[Theta]]))/(81*Sqrt[3]*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/uu_ww/bitildeEFT.dat <==
biTildeEFTtab = {{{cWWW, (8*2^(1/4)*GF*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-288*MW^6*\[Beta]^2 + 168*MW^4*MZ^2*\[Beta]^2 - 
         33*MW^2*MZ^4*\[Beta]^2 + 216*MW^6*\[Beta]^4 - 
         177*MW^4*MZ^2*\[Beta]^4 + 6*MW^2*MZ^4*\[Beta]^4 + 
         60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (8*GF*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (4*GF*MW^8*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (16*GF*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-16*GF*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 68*MW^2*\[Beta]^4 - 
         38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + MZ^2*\[Beta]^6 - 
         8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (-128*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cWWW^2, (-32*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*(-6*MW^2*MZ^2*(-1 + \[Beta]^2) + 
         3*MW^4*(-5 + 2*\[Beta]^2) + (2*MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(17 - 10*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
            (5 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (-8*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*MW^2*(-4 + \[Beta]^2) + (MW^2*(5 - 2*\[Beta]^2) + 
           2*MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (16*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) - 
         3*MW^2*(6 - 10*\[Beta]^2 + 3*\[Beta]^4) + 
         (MZ^2*(1 + 3*\[Beta]^2 - 4*\[Beta]^4) + MW^2*(2 - 9*\[Beta]^2 + 
             4*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-288*MW^6*\[Beta]^2 + 
         168*MW^4*MZ^2*\[Beta]^2 - 33*MW^2*MZ^4*\[Beta]^2 + 
         216*MW^6*\[Beta]^4 - 177*MW^4*MZ^2*\[Beta]^4 + 
         6*MW^2*MZ^4*\[Beta]^4 + 60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-288*MW^6*\[Beta]^2 + 
         168*MW^4*MZ^2*\[Beta]^2 - 33*MW^2*MZ^4*\[Beta]^2 + 
         216*MW^6*\[Beta]^4 - 177*MW^4*MZ^2*\[Beta]^4 + 
         6*MW^2*MZ^4*\[Beta]^4 + 60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (4*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-288*MW^6*\[Beta]^2 + 168*MW^4*MZ^2*\[Beta]^2 - 
         33*MW^2*MZ^4*\[Beta]^2 + 216*MW^6*\[Beta]^4 - 
         177*MW^4*MZ^2*\[Beta]^4 + 6*MW^2*MZ^4*\[Beta]^4 + 
         60*MW^6*\[Beta]^6 - 75*MW^4*MZ^2*\[Beta]^6 + 
         33*MW^2*MZ^4*\[Beta]^6 - 24*MW^6*\[Beta]^8 + 
         30*MW^4*MZ^2*\[Beta]^8 - 6*MW^2*MZ^4*\[Beta]^8 + 
         48*MW^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MW^2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 4*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 35*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 13*MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 92*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 46*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 64*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 25*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 16*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (-3 - 22*\[Beta]^2 + \[Beta]^4) + 4*MW^6*\[Beta]^2*
            (55 - 26*\[Beta]^2 + 2*\[Beta]^4 + 2*\[Beta]^6) + 
           MW^2*MZ^2*(-1 + \[Beta]^2)*(MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*
                \[Beta]^4) - 9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 
               42*\[Beta]^4 + 11*\[Beta]^6)) + 
           MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-12 - 29*\[Beta]^2 + 
               8*\[Beta]^4) - MZ^2*\[Beta]^2*(104 - 178*\[Beta]^2 + 37*
                \[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]] + 
         (-12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
           MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
             19*\[Beta]^4) + MW^2*MZ^2*(-1 + \[Beta]^2)*
            (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(48 - 14*\[Beta]^2 - 
               81*\[Beta]^4 + 35*\[Beta]^6)) + 
           MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) - 
             4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 19*
                \[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]] + 
         96*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^4*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^6*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^4*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^6*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^4*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MW^2*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MW*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (-8*2^(3/4)*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*
        MZ^2*(-(MW^2/(-1 + \[Beta]^2)))^(5/2)*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-11*MW^2*\[Beta]^2 - 9*MW^2*\[Beta]^4 + 
         2*MW^2*\[Beta]^6 + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(6 + \[Beta]^2) - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 
             23*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]] + 
         (-3*MW^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(2 + \[Beta]^2 - 
             4*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]] + 
         2*MW^2*\[Beta]^2*Cos[3*\[Theta]] - MW^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*MW*(MW^2 - MZ^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cWWW, (-16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cWWW, (-16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (16*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-12 + 9*\[Beta]^2 + 5*(-1 + 2*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (-4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 12*MW^2*\[Beta]^4 + 
         18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 15*MZ^2*\[Beta]^6 + 
         12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (-4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (11*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (9*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         32*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (23*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         (-(MZ^2*\[Beta]^2*(7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 
           4*MW^2*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
           12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 7*\[Beta]^6) + 
           (3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         ((36*MW^4*\[Beta]^2*(-1 + \[Beta]^2) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 - 17*\[Beta]^2 - 15*\[Beta]^4 + 
              29*\[Beta]^6) + MW^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 + 2*\[Beta]^2 + 
                9*\[Beta]^4 - 8*\[Beta]^6) + MZ^2*(9*\[Beta]^2 + 
                6*\[Beta]^4 - 3*\[Beta]^6)))*Cos[2*\[Theta]])/MW^2 - 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (8*MW^5*(11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 
         5*MW^2*\[Beta]^6 - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(3 + 11*\[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) - 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] + MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (32*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpu, (-32*Sqrt[2]*MW^7*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (16*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3 + 15*\[Beta]^2 + (-1 + 6*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (4*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-120*MW^2*\[Beta]^2 + 
         18*MZ^2*\[Beta]^2 + 432*MW^2*\[Beta]^4 - 219*MZ^2*\[Beta]^4 - 
         108*MW^2*\[Beta]^6 + 21*MZ^2*\[Beta]^6 - 120*MW^2*\[Beta]^8 + 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*\[Beta]^2*(-2 - 12*\[Beta]^2 + 93*\[Beta]^4 + 
                40*\[Beta]^6) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 - ((4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*\[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(-111*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^6*(51*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 71*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 20*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 
         31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(-(MW^2/(-1 + \[Beta]^2)))^
         (5/2)*(22*MW^2*\[Beta]^2 - 21*MW^2*\[Beta]^4 - 25*MW^2*\[Beta]^6 + 
         18*MW^2*\[Beta]^8 - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         17*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*(6*\[Beta]^2 + 16*\[Beta]^4 - 29*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(6 + 27*\[Beta]^2 - 109*\[Beta]^4 + 
             101*\[Beta]^6 - 21*\[Beta]^8 - 4*\[Beta]^10))*Cos[\[Theta]] + 
         (MW^2*\[Beta]^2*(6 - 5*\[Beta]^2 - 7*\[Beta]^4 + 4*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(2 + 8*\[Beta]^2 - 23*\[Beta]^4 + 10*\[Beta]^6 + 
             3*\[Beta]^8))*Cos[2*\[Theta]] + 2*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (-16*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(8 - 16*\[Beta]^2 + 
         7*\[Beta]^4 + (4 - 5*\[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cpWB, (16*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(-4 - 7*\[Beta]^2 + 7*\[Beta]^4 + (-1 + 5*\[Beta]^2)*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-8*MW^7*(-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 
         68*MW^2*\[Beta]^4 - 38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + 
         MZ^2*\[Beta]^6 - 8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {c3pl2^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-8*MW^7*(-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 
         68*MW^2*\[Beta]^4 - 38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + 
         MZ^2*\[Beta]^6 - 8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cll1221^2, (2*MW^5*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 - 
         96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((MZ^4*(\[Beta]^2*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 4*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 11*\[Beta]^4*(
                5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 6*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                21*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            4*MW^2*MZ^2*(5*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                39*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(23*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                26*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              \[Beta]^2*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^5*(-12*MW^2 + 3*MZ^2 - 20*MW^2*\[Beta]^2 + 
         2*MZ^2*\[Beta]^2 + 42*MW^2*\[Beta]^4 - 21*MZ^2*\[Beta]^4 - 
         10*MW^2*\[Beta]^6 + 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((2*MW^4*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
            2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-3 + 9*\[Beta]^2 - 
                13*\[Beta]^4) + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 
                37*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + (2*(MZ^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - \[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MW^2*(-(\[Beta]^6*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]) - 8*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(5*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                     2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (8*MW^7*(-68*MW^2*\[Beta]^2 + 17*MZ^2*\[Beta]^2 + 
         68*MW^2*\[Beta]^4 - 38*MZ^2*\[Beta]^4 + 8*MW^2*\[Beta]^6 + 
         MZ^2*\[Beta]^6 - 8*MW^2*\[Beta]^8 + 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*(\[Beta]^2 - 
                7*\[Beta]^4 - 8*\[Beta]^6) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(17*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(
                9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (-64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpq3i^2, (8*Sqrt[2]*MW^5*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[\[Theta]] + 
         2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (16*MW^5*(11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 
         5*MW^2*\[Beta]^6 - Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(3 + 11*\[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 
             28*\[Beta]^4 + 6*\[Beta]^6 + \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) - 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] + MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^3*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, (-32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (32*MW^9*\[Beta]^2*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpq3i*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (2*2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^2*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (Sqrt[2]*GF*MW^6*(-188*MW^2*\[Beta]^2 + 5*MZ^2*\[Beta]^2 + 
         380*MW^2*\[Beta]^4 - 290*MZ^2*\[Beta]^4 - 72*MW^2*\[Beta]^6 + 
         105*MZ^2*\[Beta]^6 - 80*MW^2*\[Beta]^8 + 80*MZ^2*\[Beta]^8 + 
         (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (96*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (66*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (120*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (54*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (18*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                97*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                181*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                193*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^6*(
                22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-36*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 33*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MW^2*(-84*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 12*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-36*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 48*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
         (36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (45*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (100*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (73*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (29*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         60*MW^2*\[Beta]^4*Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Cos[4*\[Theta]] - 
         13*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(81*Lambda^2*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (2*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           4*MW^2*(54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, -1/81*(Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (Sqrt[2]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (8*Sqrt[2]*GF*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (8*Sqrt[2]*GF*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (-64*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^2*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (2*Sqrt[2]*GF*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12*MW^2*(-1 + \[Beta]^2)*(-2*MZ^2*(-1 + \[Beta]^2) + 
           MW^2*(-5 + 2*\[Beta]^2))*Cos[\[Theta]] + 
         (2*MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(17 - 10*\[Beta]^2 + 
             2*\[Beta]^4) - 2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4))*
          (5 + 3*\[Beta]^2 + (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(12*MW^2*Cos[\[Theta]] + 
         (-2*MZ^2*(-1 + \[Beta]^2) + MW^2*(-5 + 2*\[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (4*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13*MW^2 - 7*MZ^2 - 12*MW^2*\[Beta]^2 + 9*MZ^2*\[Beta]^2 + 
         2*MW^2*\[Beta]^4 - 2*MZ^2*\[Beta]^4 + 12*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-3 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(3 + 19*\[Beta]^2 - 22*\[Beta]^4) + 
           MW^2*(15 - 52*\[Beta]^2 + 22*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         93*MW^2*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         156*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         156*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 48*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             4*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-96*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(39*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(45*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 63*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(216*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^6*(141*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (MZ^4*(-1 + \[Beta]^2)*(24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             36*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 45*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             72*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-302*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 204*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         84*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         81*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (-16*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(5*MW^2*\[Beta]^2 + MW^2*\[Beta]^4 + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(13 + 8*\[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 3*\[Beta]^2 - 
             7*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]] + 
         (-(MW^2*\[Beta]^2*(-3 + \[Beta]^2)) + 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*\[Beta]^4))*
          Cos[2*\[Theta]] + 3*MW^2*\[Beta]^2*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 3*Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpu*cWWW, (-32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Cos[\[Theta]/2]^2*
        (-1 + 3*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, (-4*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (-4*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13 - 30*\[Beta]^2 - 12*Cos[\[Theta]] + (-9 + 6*\[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-188*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 5*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 380*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 290*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 105*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 80*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 80*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpDC, (MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
         72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpDC, -1/81*(MW^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
         (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          96*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          66*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          120*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          54*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          18*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                97*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              24*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(27*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              9*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                181*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                193*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - 2*(4*MW^2*(21*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 7*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^2*(
                3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^2*(8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(36*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 33*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                22*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          72*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          12*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          6*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] + 45*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          100*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 73*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          32*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 29*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*MW^4*(-32*MW^2*\[Beta]^2 - 8*MW^2*\[Beta]^4 + 
         16*MW^2*\[Beta]^6 - 5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         10*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         20*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MW^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
           4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 10*\[Beta]^2 - 20*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] - 
         (-4*MW^2*\[Beta]^2*(-3 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 14*\[Beta]^2 - 
             20*\[Beta]^4 + 2*\[Beta]^6 + \[Beta]^8))*Cos[2*\[Theta]] - 
         3*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 2*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (-32*MW^4*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpu, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (-2*MW^2*(MW^2 - MZ^2)*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-23 + 58*\[Beta]^2 - 86*\[Beta]^4 + (12 - 72*\[Beta]^2)*
          Cos[\[Theta]] + (3 - 34*\[Beta]^2 + 14*\[Beta]^4)*Cos[2*\[Theta]]))/
       (81*Lambda^4*\[Beta]^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-248*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         65*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         64*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         224*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         272*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         120*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         120*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] - 4*MW^2*(54*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 42*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 42*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] - 4*MW^2*(54*\[Beta]^6*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 6*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             87*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         24*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 21*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         72*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 42*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 42*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 24*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         33*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         276*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         186*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(117*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-42*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 26*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(267*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(61*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 130*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         (-(MZ^2*(-24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
              2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                99*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*\[Beta]^6*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
           4*MW^2*(54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             18*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 72*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 18*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 156*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 69*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpWB, (16*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*(-32*MW^2*\[Beta]^2 + 
         MW^2*\[Beta]^4 + 25*MW^2*\[Beta]^6 - 
         5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         22*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         9*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (MW^2*(25*\[Beta]^2 + 2*\[Beta]^4 - 6*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(12 + 37*\[Beta]^2 - 95*\[Beta]^4 + 
             39*\[Beta]^6 + 7*\[Beta]^8))*Cos[\[Theta]] - 
         (MW^2*(12*\[Beta]^2 - 3*\[Beta]^4 - 7*\[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 14*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6 + 
             2*\[Beta]^8))*Cos[2*\[Theta]] - 3*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] - 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         2*MW^2*\[Beta]^6*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cpWB, (-32*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-10 + 9*\[Beta]^2 + 
         3*(-2 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cpWB, (-32*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*Cos[\[Theta]/2]^2*
        (1 - 9*\[Beta]^2 + 3*(-1 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 400*MW^4*\[Beta]^2 + 
         104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 160*MW^4*\[Beta]^4 - 
         572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 160*MW^4*\[Beta]^8 + 
         320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-8*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 400*MW^4*\[Beta]^2 + 
         104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 160*MW^4*\[Beta]^4 - 
         572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 96*MW^4*\[Beta]^6 - 
         60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 160*MW^4*\[Beta]^8 + 
         320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
          (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
              (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                 261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                \[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*
                \[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 3*\[Beta]^6*
                (83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*
                (51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*
                (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^2*
                (-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-8*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 - 
         (192*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (96*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (12*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (672*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (192*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (480*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (480*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (108*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (72*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (72*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (648*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(-48*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 4*MW^4*(-1 + \[Beta]^2)*
             (MZ^2*(-36 + 48*\[Beta]^2 + 93*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)) - 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*(-9 + 33*\[Beta]^2 + 81*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-132 + 251*\[Beta]^2 - 436*\[Beta]^4 + 
                261*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              9*\[Beta]^4*(11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              21*\[Beta]^2*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                7*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                26*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) + MZ^4*(32*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 96*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 76*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^6*(
                83*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(-24*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(-48*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 78*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 576*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
         12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (162*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^4*(-12*MW^2 + 3*MZ^2 + 104*MW^2*\[Beta]^2 - 
         29*MZ^2*\[Beta]^2 - 100*MW^2*\[Beta]^4 + 67*MZ^2*\[Beta]^4 + 
         32*MW^2*\[Beta]^6 - 29*MZ^2*\[Beta]^6 + 
         (80*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (42*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (78*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((MW^4*(36 - 100*\[Beta]^2 + 42*\[Beta]^4 - 6*\[Beta]^6) - 
            8*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 19*\[Beta]^2 - 17*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8) + MW^2*(MZ^2*(-9 + 34*\[Beta]^2 - 
                48*\[Beta]^4 + 9*\[Beta]^6) + 8*Sqrt[-(MW^2/(-1 + \[Beta]^
                    2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-24 + 
                49*\[Beta]^2 - 29*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^8)))*
           Cos[\[Theta]])/MW^2 + 
         (2*(MW^2*(-12*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(-9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 10*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         7*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 2*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (8*MW^6*(224*MW^2*\[Beta]^2 - 56*MZ^2*\[Beta]^2 - 
         184*MW^2*\[Beta]^4 + 112*MZ^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 - 
         8*MZ^2*\[Beta]^6 + 24*MW^2*\[Beta]^8 - 24*MZ^2*\[Beta]^8 + 
         (60*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (15*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (48*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (3*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (47*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (19*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (4*MW^2*\[Beta]^2*(51 - 37*\[Beta]^2 - 2*\[Beta]^4 + 2*\[Beta]^6) - 
           MZ^2*\[Beta]^2*(51 - 94*\[Beta]^2 + 7*\[Beta]^4 + 8*\[Beta]^6) - 
           16*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-9 + \[Beta]^2 + 27*\[Beta]^4 - 25*\[Beta]^6 + 
             6*\[Beta]^8) + (4*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + 10*\[Beta]^2 + 
              36*\[Beta]^4 - 58*\[Beta]^6 + 21*\[Beta]^8))/MW^2)*
          Cos[\[Theta]] + 
         ((4*MW^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              12*\[Beta]^2*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(44*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                17*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
            MZ^2*(9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              3*\[Beta]^2*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(80*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                41*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         36*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 9*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 36*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 8*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (-64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Cos[\[Theta]/2]^2*
        (5 - 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]]))/
       (27*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (-8*MW^4*(MW^2 - 31*MW^2*\[Beta]^2 + 17*MW^2*\[Beta]^4 + 
         MW^2*\[Beta]^6 - 10*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         14*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         6*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 + 3*\[Beta]^2 + \[Beta]^4 - \[Beta]^6) - 
           MW^2*(-3 + 28*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]] - 2*(MW^2*(5*\[Beta]^2 - 3*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 - \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] - 3*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)^3*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])^2)}, {cpq3i*cpqMi, 
      (-16*MW^4*(32*MW^2*\[Beta]^2 + 8*MW^2*\[Beta]^4 - 16*MW^2*\[Beta]^6 + 
         5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         10*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         20*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*(25*\[Beta]^2 + 6*\[Beta]^4 - 3*\[Beta]^6) + 
           4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 10*\[Beta]^2 - 20*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] + 
         (-4*MW^2*\[Beta]^2*(-3 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 14*\[Beta]^2 - 
             20*\[Beta]^4 + 2*\[Beta]^6 + \[Beta]^8))*Cos[2*\[Theta]] + 
         3*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] - MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)^3*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, 
      (32*MW^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-5 + 3*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]/2]^2)/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (-32*MW^8*\[Beta]^2*Cos[\[Theta]/2]^2*(5 - 3*\[Beta]^2 + 
         (-3 + \[Beta]^2)*Cos[\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, (16*2^(3/4)*GF*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^2*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (8*GF*MW^6*(-1 + \[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^2*
        Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (-16*GF*MW^5*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-4*GF*MW^4*(-1 + \[Beta]^2)*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (4*GF*MW^4*(-1 + \[Beta]^2)*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-8*Sqrt[2]*GF*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (16*GF*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (64*Sqrt[2]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-8*Sqrt[2]*GF*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(2*MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(17 - 10*\[Beta]^2 + 
           2*\[Beta]^4) - 2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(9*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (-2*MZ^2*(-1 + \[Beta]^2) + MW^2*(-5 + 2*\[Beta]^2))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpWB*cWWW, (16*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (MZ^2*(-1 + 7*\[Beta]^2 - 6*\[Beta]^4) + 
         MW^2*(7 - 16*\[Beta]^2 + 6*\[Beta]^4))*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (16*2^(1/4)*MW^4*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (16*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(3 + 13*\[Beta]^2 + 16*\[Beta]^4) + 
           MW^2*MZ^2*(-24 - 29*\[Beta]^2 + 2*\[Beta]^4 + 83*\[Beta]^6 - 
             32*\[Beta]^8) + 4*MW^4*(12 + 19*\[Beta]^2 + 17*\[Beta]^4 - 
             16*\[Beta]^6 + 4*\[Beta]^8))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^4*(-1 + \[Beta]^2)^2*(4 + 13*\[Beta]^2 + 4*\[Beta]^4) + 
           MW^4*(34 + 68*\[Beta]^2 - 30*\[Beta]^4 - 4*\[Beta]^6 + 
             4*\[Beta]^8) - MW^2*MZ^2*(20 + 28*\[Beta]^2 - 57*\[Beta]^4 + 
             \[Beta]^6 + 8*\[Beta]^8) + (MZ^4*(-1 + \[Beta]^2)^2*
              (3 + 8*\[Beta]^2) + 8*MW^4*(6 + 7*\[Beta]^2 - 5*\[Beta]^4 + 
               \[Beta]^6) - MW^2*MZ^2*(24 + 13*\[Beta]^2 - 53*\[Beta]^4 + 16*
                \[Beta]^6))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^3*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*((MW^2*Cos[\[Theta]])/
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-\[Beta]^2 + Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(9*Lambda^4*(MW^2 - MZ^2)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (32*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sin[\[Theta]]^2)/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        \[Beta]^2*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cWWW, (32*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC^2, (16*MW^8*\[Beta]^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
       (81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpDC*cpWB, (-16*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 + 6*\[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, {c3pl1*cpDC, 
      (8*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (8*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (-8*MW^8*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 - 14*\[Beta]^2 - 29*\[Beta]^4) + 
           4*MW^2*(-3 - \[Beta]^2 + 8*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(1 - 23*\[Beta]^2 - 8*\[Beta]^4) + 
           4*MW^2*(-4 + 5*\[Beta]^2 + 2*\[Beta]^4) + 
           (MZ^2*(3 - 13*\[Beta]^2) + 4*MW^2*(-3 + 4*\[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(81*Lambda^4*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (16*MW^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + 6*\[Beta]^2 + 
           \[Beta]^4)*Cos[\[Theta]] - (MW^2*\[Beta]^2*(1 + \[Beta]^2)*
           (3 + Cos[2*\[Theta]]))/(-1 + \[Beta]^2))*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (-32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC*cpu, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(5 - 6*\[Beta]^2 + 18*\[Beta]^4)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (-16*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           (4*MW^2*(3 + 4*\[Beta]^2 - 2*\[Beta]^4 + 12*\[Beta]^6) - 
            MZ^2*(3 + 7*\[Beta]^2 + 16*\[Beta]^4 + 42*\[Beta]^6))*
           Cos[\[Theta]]) + \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (-2*MW^2*(11 - 7*\[Beta]^2 + 14*\[Beta]^4 + 6*\[Beta]^6) + 
           MZ^2*(7 + \[Beta]^2 + 31*\[Beta]^4 + 12*\[Beta]^6) + 
           (-4*MW^2*(3 - 4*\[Beta]^2 + 6*\[Beta]^4) + 
             MZ^2*(3 - 4*\[Beta]^2 + 18*\[Beta]^4))*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(81*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (-32*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (-1 - 5*\[Beta]^2 + 8*\[Beta]^4 + 2*\[Beta]^6)*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-3 + \[Beta]^2 + 
           5*\[Beta]^4 + (-1 + 2*\[Beta]^4)*Cos[2*\[Theta]]))*
        Sin[\[Theta]]^2)/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (-32*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-2 + 3*\[Beta]^2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sin[\[Theta]]^2)/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cpWB, (32*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*(1 + 3*\[Beta]^2)*
        Sin[\[Theta]]^2)/(27*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (-2*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (-4*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (4*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (8*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (-64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (-2*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (4*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (8*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (-64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (-2*MW^6*(4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
           MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
            (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(16*MW^4*(-9 - \[Beta]^2 + 
             2*\[Beta]^4 + 2*\[Beta]^6) - 8*MW^2*MZ^2*(-9 + 11*\[Beta]^2 + 
             11*\[Beta]^4 + 8*\[Beta]^6) + MZ^4*(-9 + 32*\[Beta]^2 + 
             47*\[Beta]^4 + 32*\[Beta]^6) + 2*\[Beta]^2*
            (4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 16*MW^4*(-3 + 2*\[Beta]^2) + 
             MZ^4*(-3 + 20*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-8*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MW^2*(-8 + 3*\[Beta]^2 + \[Beta]^4) - MZ^2*(-2 + 3*\[Beta]^2 + 
             \[Beta]^4))*Cos[\[Theta]] + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (3*(MZ^2*(-1 + 4*\[Beta]^2 - 5*\[Beta]^4) + 
             4*MW^2*(1 - 3*\[Beta]^2 + \[Beta]^4)) + 2*\[Beta]^2*
            (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2))*
            Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(27*Lambda^4*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (16*MW^6*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (MZ^2*(3 + 2*\[Beta]^2 - 13*\[Beta]^4) + 
           4*MW^2*(-3 - 5*\[Beta]^2 + 4*\[Beta]^4))*Cos[\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (MZ^2*(5 - 7*\[Beta]^2 - 4*\[Beta]^4) + 4*MW^2*(-5 + \[Beta]^2 + 
             \[Beta]^4) + (MZ^2*(3 - 5*\[Beta]^2) + 
             4*MW^2*(-3 + 2*\[Beta]^2))*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (27*Lambda^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (64*MW^6*(MW^2 - MZ^2)*\[Beta]^2*Sin[\[Theta]]^2)/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (8*MW^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^4)*
          Cos[\[Theta]] + MW^2*(1 - 8*\[Beta]^2 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])^2)}, {cpq3i*cpqMi, 
      (-32*MW^6*(-(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 
            5*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]]) + MW^2*\[Beta]^2*
          (1 + \[Beta]^2)*(3 + Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpqMi*cpu, 0}, {cpu^2, (32*MW^8*\[Beta]^2*Sin[\[Theta]]^2)/
       (9*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpq3i*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (8*2^(1/4)*GF*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, (-8*GF*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 - (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (4*GF*MW^8*Sqrt[4 - (4*MW^2)/MZ^2]*MZ*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (-8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, (8*GF*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (16*GF*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (-16*GF*MW^5*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 68*MW^2*\[Beta]^4 + 
         38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - MZ^2*\[Beta]^6 + 
         8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (128*GF*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cWWW^2, (-32*GF*MW^5*Sqrt[-((MW^2*\[Beta]^2)/
           (-1 + \[Beta]^2))]*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*(MW^4*(15 - 6*\[Beta]^2) + 6*MW^2*MZ^2*
          (-1 + \[Beta]^2) + (2*MZ^4*(-1 + \[Beta]^2)^2 + 
           MW^4*(17 - 10*\[Beta]^2 + 2*\[Beta]^4) - 2*MW^2*MZ^2*
            (5 - 7*\[Beta]^2 + 2*\[Beta]^4))*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cWWW, (-8*2^(3/4)*MW^3*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MW^2*(-4 + \[Beta]^2) + (MW^2*(5 - 2*\[Beta]^2) + 
           2*MZ^2*(-1 + \[Beta]^2))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(MW - MZ)*(MW + MZ)*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpWB*cWWW, 
      (16*2^(3/4)*MW^4*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-3*MZ^2*(2 - 3*\[Beta]^2 + \[Beta]^4) + 
         3*MW^2*(6 - 10*\[Beta]^2 + 3*\[Beta]^4) + 
         (MZ^2*(1 + 3*\[Beta]^2 - 4*\[Beta]^4) + MW^2*(2 - 9*\[Beta]^2 + 
             4*\[Beta]^4))*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (4*2^(3/4)*MW^7*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (4*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(288*MW^4*\[Beta]^2 - 
         168*MW^2*MZ^2*\[Beta]^2 + 33*MZ^4*\[Beta]^2 - 216*MW^4*\[Beta]^4 + 
         177*MW^2*MZ^2*\[Beta]^4 - 6*MZ^4*\[Beta]^4 - 60*MW^4*\[Beta]^6 + 
         75*MW^2*MZ^2*\[Beta]^6 - 33*MZ^4*\[Beta]^6 + 24*MW^4*\[Beta]^8 - 
         30*MW^2*MZ^2*\[Beta]^8 + 6*MZ^4*\[Beta]^8 + 
         48*MW^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         24*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 + 
         35*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (13*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/MW^2 - 
         92*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 46*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (MZ^4*\[Beta]^4*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 + 64*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 89*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + (25*MZ^4*\[Beta]^6*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 16*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] + 32*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - (16*MZ^4*\[Beta]^8*
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/MW^2 - 
         (4*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((3*MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-3 - 22*\[Beta]^2 + 
              \[Beta]^4) - 4*MW^6*\[Beta]^2*(55 - 26*\[Beta]^2 + 
              2*\[Beta]^4 + 2*\[Beta]^6) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (MZ^2*\[Beta]^2*(-10 + 37*\[Beta]^2 + 8*\[Beta]^4) + 
              9*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(8 + 15*\[Beta]^2 - 42*\[Beta]^4 + 
                11*\[Beta]^6)) + MW^4*(12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(
                -12 - 29*\[Beta]^2 + 8*\[Beta]^4) + MZ^2*\[Beta]^2*(104 - 
                178*\[Beta]^2 + 37*\[Beta]^4 + 16*\[Beta]^6)))*Cos[\[Theta]])/
          MW^2 + ((12*MW^6*\[Beta]^2*(12 - 19*\[Beta]^2 + 4*\[Beta]^4) - 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*(-6 + 7*\[Beta]^2 + 
              19*\[Beta]^4) - MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-48 + 
                14*\[Beta]^2 + 81*\[Beta]^4 - 35*\[Beta]^6)) - 
            MW^4*(3*MZ^2*\[Beta]^2*(24 - 43*\[Beta]^2 + 13*\[Beta]^4) + 
              4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-24 + 4*\[Beta]^2 + 35*\[Beta]^4 - 
                19*\[Beta]^6 + 4*\[Beta]^8)))*Cos[2*\[Theta]])/MW^2 + 
         96*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 6*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         44*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 70*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         8*MW^4*\[Beta]^6*Cos[3*\[Theta]] - 19*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 11*MZ^4*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(MW - MZ)*(MW + MZ)*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (8*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(11*MW^2*\[Beta]^2 + 9*MW^2*\[Beta]^4 - 
         2*MW^2*\[Beta]^6 + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(6 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(3 + 19*\[Beta]^2 - 
             23*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]] + 
         (3*MW^2*(\[Beta]^2 + \[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(2 + \[Beta]^2 - 
             4*\[Beta]^4 + \[Beta]^6))*Cos[2*\[Theta]] + 
         2*MW^2*\[Beta]^2*Cos[3*\[Theta]] - MW^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW^2 - MZ^2)*
        (-(MW^2/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2)^3*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(-4 + \[Beta]^2 - Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cWWW, (16*2^(3/4)*MW^5*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-4 + \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpDC^2, (16*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpWB, (-8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (12 - 9*\[Beta]^2 + 5*(-1 + 2*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpDC, 
      (4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 12*MW^2*\[Beta]^4 + 
         18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 15*MZ^2*\[Beta]^6 - 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 - (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, (-4*MW^7*(-84*MW^2*\[Beta]^2 + 33*MZ^2*\[Beta]^2 + 
         12*MW^2*\[Beta]^4 + 18*MZ^2*\[Beta]^4 + 24*MW^2*\[Beta]^6 - 
         15*MZ^2*\[Beta]^6 - (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (14*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (32*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (23*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 + 14*\[Beta]^4 + 4*\[Beta]^6) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 
              6*\[Beta]^6 + \[Beta]^8) + MW^2*(-(MZ^2*\[Beta]^2*
                (7 + 47*\[Beta]^2 + 16*\[Beta]^4)) + 12*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(3 + 5*\[Beta]^2 - 15*\[Beta]^4 + 
                7*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-4*MW^2*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                14*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         12*MW^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 16*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         13*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpq3i, (8*Sqrt[2]*MW^3*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 5*MW^2*\[Beta]^6 + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-(MW^2*\[Beta]^2*(3 + 11*\[Beta]^2)) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] - MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpqMi, (-32*Sqrt[2]*MW^5*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(-2 + \[Beta]^2 + Cos[\[Theta]])*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpDC*cpu, (32*Sqrt[2]*MW^7*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (16*Sqrt[2]*MW^3*(MW^2 - MZ^2)*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (3 - 15*\[Beta]^2 + (-1 + 6*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {c3pl1*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpWB, (-4*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2*(1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpWB, (4*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*(120*MW^2*\[Beta]^2 - 
         18*MZ^2*\[Beta]^2 - 432*MW^2*\[Beta]^4 + 219*MZ^2*\[Beta]^4 + 
         108*MW^2*\[Beta]^6 - 21*MZ^2*\[Beta]^6 + 120*MW^2*\[Beta]^8 - 
         90*MZ^2*\[Beta]^8 + (24*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
              (-1 + \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (5*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (13*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (80*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (56*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (20*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) - 
         ((4*MW^4*(\[Beta]^2 - 6*\[Beta]^4 + 30*\[Beta]^6 + 10*\[Beta]^8) - 
            3*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 37*\[Beta]^2 + 61*\[Beta]^4 - 
              165*\[Beta]^6 + 69*\[Beta]^8 + 4*\[Beta]^10) + 
            MW^2*(MZ^2*(2*\[Beta]^2 + 12*\[Beta]^4 - 93*\[Beta]^6 - 
                40*\[Beta]^8) + 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-6 + 15*\[Beta]^2 + 
                32*\[Beta]^4 - 77*\[Beta]^6 + 36*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((-4*MW^2*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                11*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^2*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-48*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                20*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-12*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(111*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              2*\[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(-51*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                71*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         24*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 44*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         20*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 40*MW^2*\[Beta]^6*
          Cos[3*\[Theta]] + 31*MZ^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpWB, (8*MW^4*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(22*MW^2*\[Beta]^2 - 
         21*MW^2*\[Beta]^4 - 25*MW^2*\[Beta]^6 + 18*MW^2*\[Beta]^8 + 
         2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         17*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         24*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         \[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (MW^2*\[Beta]^2*(-6 - 16*\[Beta]^2 + 29*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(6 + 27*\[Beta]^2 - 109*\[Beta]^4 + 
             101*\[Beta]^6 - 21*\[Beta]^8 - 4*\[Beta]^10))*Cos[\[Theta]] - 
         (MW^2*(-6*\[Beta]^2 + 5*\[Beta]^4 + 7*\[Beta]^6 - 4*\[Beta]^8) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(2 + 8*\[Beta]^2 - 23*\[Beta]^4 + 10*\[Beta]^6 + 
             3*\[Beta]^8))*Cos[2*\[Theta]] - 2*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MW^2*\[Beta]^6*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpqMi*cpWB, (16*MW^6*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (8 - 16*\[Beta]^2 + 7*\[Beta]^4 + (-4 + 5*\[Beta]^2)*Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpu*cpWB, (16*MW^8*Sqrt[2 - (2*MW^2)/MZ^2]*MZ*
        \[Beta]^2*(4 + 7*\[Beta]^2 - 7*\[Beta]^4 + (-1 + 5*\[Beta]^2)*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, (4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (-8*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (-8*MW^7*(68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 
         68*MW^2*\[Beta]^4 + 38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - 
         MZ^2*\[Beta]^6 + 8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (64*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (-4*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (-8*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (-8*MW^7*(68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 
         68*MW^2*\[Beta]^4 + 38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - 
         MZ^2*\[Beta]^6 + 8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (64*Sqrt[2]*MW^7*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
        (4*MW^3 + MW*MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, (2*MW^5*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 + 
         192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
         96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 - 
         96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 - 
         (96*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (48*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (46*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (92*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (28*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (116*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         ((-4*MW^2*MZ^2*(\[Beta]^4*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                96*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^6*(16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              18*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 5*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 16*MW^4*(2*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + \[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(11*\[Beta]^4*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              4*\[Beta]^6*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^2*(41*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 216*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(8*MW^4*(6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            2*MW^2*MZ^2*(3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^4*(21*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(-6*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              2*\[Beta]^4*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                13*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[2*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
         32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (8*MW^5*(12*MW^2 - 3*MZ^2 + 20*MW^2*\[Beta]^2 - 
         2*MZ^2*\[Beta]^2 - 42*MW^2*\[Beta]^4 + 21*MZ^2*\[Beta]^4 + 
         10*MW^2*\[Beta]^6 - 10*MZ^2*\[Beta]^6 + 
         (16*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (4*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (6*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (6*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (6*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*MW^2*(6 - 12*\[Beta]^2 + 11*\[Beta]^4) - 
           MZ^2*(3 - 9*\[Beta]^2 + 13*\[Beta]^4) - 
           2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-24 + 57*\[Beta]^2 - 37*\[Beta]^4 + 
             3*\[Beta]^6 + \[Beta]^8) + 
           (2*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(-6 + 21*\[Beta]^2 - 19*\[Beta]^4 + 
              3*\[Beta]^6 + \[Beta]^8))/MW^2)*Cos[\[Theta]] + 
         (2*(MW^2*(\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
              8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*(
                -5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])) - MZ^2*(\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + 3*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^4*(-2*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 4*MW^2*\[Beta]^2*Cos[3*\[Theta]] + 
         MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 2*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 
         2*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (8*MW^7*(68*MW^2*\[Beta]^2 - 17*MZ^2*\[Beta]^2 - 
         68*MW^2*\[Beta]^4 + 38*MZ^2*\[Beta]^4 - 8*MW^2*\[Beta]^6 - 
         MZ^2*\[Beta]^6 + 8*MW^2*\[Beta]^8 - 8*MZ^2*\[Beta]^8 + 
         (12*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (3*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (4*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (16*MW^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (7*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         ((-4*MW^4*\[Beta]^2*(-1 + 4*\[Beta]^2 + 2*\[Beta]^4) + 
            MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(9 - 10*\[Beta]^2 - 52*\[Beta]^4 + 
              82*\[Beta]^6 - 29*\[Beta]^8) + MW^2*(MZ^2*\[Beta]^2*(-1 + 
                7*\[Beta]^2 + 8*\[Beta]^4) + 4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
               Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-9 + \[Beta]^2 + 
                37*\[Beta]^4 - 37*\[Beta]^6 + 8*\[Beta]^8)))*Cos[\[Theta]])/
          MW^2 + ((MZ^2*(-13*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 13*\[Beta]^4*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^2*(-9*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 2*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(4*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 3*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^2*(9*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] - 5*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))]) + \[Beta]^4*(-17*Sqrt[-(MW^2/(-1 + 
                     \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                     \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         8*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 5*MZ^2*\[Beta]^4*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (64*Sqrt[2]*MW^5*(MW^2 - MZ^2)*\[Beta]^2*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 - Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpq3i^2, (8*Sqrt[2]*MW^5*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         8*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[\[Theta]] + 
         2*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           \[Beta]^2*(-Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*Cos[2*\[Theta]] + 
         \[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (-16*Sqrt[2]*MW*(-(MW^2/(-1 + \[Beta]^2)))^(5/2)*
        (11*MW^2*\[Beta]^2 + 6*MW^2*\[Beta]^4 - 5*MW^2*\[Beta]^6 + 
         Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))] - 7*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         (-(MW^2*\[Beta]^2*(3 + 11*\[Beta]^2)) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(3 + 18*\[Beta]^2 - 28*\[Beta]^4 + 6*\[Beta]^6 + 
             \[Beta]^8))*Cos[\[Theta]] + 
         (MW^2*(3*\[Beta]^2 + 2*\[Beta]^4 - \[Beta]^6) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 - 5*\[Beta]^2 + 5*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] - MW^2*\[Beta]^2*Cos[3*\[Theta]] - 
         MW^2*\[Beta]^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (9*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, (32*Sqrt[2]*MW^7*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-2 + \[Beta]^2 + 
         Cos[\[Theta]])*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*
        (-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[\[Theta]]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (32*MW^9*\[Beta]^2*(2 - \[Beta]^2 + Cos[\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(9*Lambda^4*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}, 
    {{cWWW, 0}, {cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
     {cpq3i, 0}, {cpqMi, 0}, {cpu, 0}, {cWWW^2, 0}, {cpDC*cWWW, 0}, 
     {cpWB*cWWW, 0}, {c3pl1*cWWW, 0}, {c3pl2*cWWW, 0}, {cll1221*cWWW, 0}, 
     {cpq3i*cWWW, 0}, {cpqMi*cWWW, 0}, {cpu*cWWW, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpq3i, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpq3i*cpWB, 0}, 
     {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
     {c3pl1*cll1221, 0}, {c3pl1*cpq3i, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
     {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpq3i, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpq3i, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpq3i^2, 0}, {cpq3i*cpqMi, 0}, {cpq3i*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cWWW, (-2*2^(3/4)*GF*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^2*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC, -1/81*(Sqrt[2/3]*GF*MW^6*(-188*MW^2*\[Beta]^2 + 
          5*MZ^2*\[Beta]^2 + 380*MW^2*\[Beta]^4 - 290*MZ^2*\[Beta]^4 - 
          72*MW^2*\[Beta]^6 + 105*MZ^2*\[Beta]^6 - 80*MW^2*\[Beta]^8 + 
          80*MZ^2*\[Beta]^8 - (72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (198*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (360*MW^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (162*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (54*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
           (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          ((MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^4*
                (36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 193*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^2*
                (234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 181*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 9*\[Beta]^6*
                (30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
             4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 2*
                \[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 72*\[Beta]^6*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^4*
                (90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 97*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + \[Beta]^6*
                (66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^2*
                (2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 9*\[Beta]^4*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             4*MW^2*(-21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 27*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 9*\[Beta]^2*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 216*MW^2*\[Beta]^2*
           Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
          216*MW^2*\[Beta]^4*Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 
          (36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (45*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (100*MW^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (73*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (32*MW^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (29*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*MW^2*\[Beta]^2*
           Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          60*MW^2*\[Beta]^4*Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Cos[4*\[Theta]] - 
          13*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(Lambda^2*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpWB, (-2*GF*MW^5*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Lambda^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221, -1/81*(Sqrt[2/3]*GF*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Lambda^2*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i, (-2*Sqrt[2/3]*GF*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi, (2*GF*MW^6*(-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^2*Sqrt[MW^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpu, (16*Sqrt[2/3]*GF*MW^6*(MW^2 - MZ^2)*\[Beta]^2*
        (7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^2*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cWWW^2, (-2*Sqrt[2]*GF*MW^4*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-36*MW^2*(-1 + \[Beta]^2)*(-2*MZ^2*(-1 + \[Beta]^2) + 
           MW^2*(-5 + 2*\[Beta]^2))*Cos[\[Theta]] + 
         (2*MZ^4*(-1 + \[Beta]^2)^2 + MW^4*(17 - 10*\[Beta]^2 + 
             2*\[Beta]^4) - 2*MW^2*MZ^2*(5 - 7*\[Beta]^2 + 2*\[Beta]^4))*
          (5 + 3*\[Beta]^2 + (-9 + \[Beta]^2)*Cos[2*\[Theta]])))/
       (9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cWWW, (-4*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(-36*MW^2*Cos[\[Theta]] + 
         (-2*MZ^2*(-1 + \[Beta]^2) + MW^2*(-5 + 2*\[Beta]^2))*
          (1 + 3*Cos[2*\[Theta]])))/(27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-1 + \[Beta]^2)*(MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpWB*cWWW, (-4*2^(1/4)*MW*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ*
        (-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13*MW^2 - 7*MZ^2 - 12*MW^2*\[Beta]^2 + 9*MZ^2*\[Beta]^2 + 
         2*MW^2*\[Beta]^4 - 2*MZ^2*\[Beta]^4 - 36*(-(MZ^2*(-1 + \[Beta]^2)) + 
           MW^2*(-3 + 4*\[Beta]^2))*Cos[\[Theta]] + 
         (MZ^2*(3 + 19*\[Beta]^2 - 22*\[Beta]^4) + 
           MW^2*(15 - 52*\[Beta]^2 + 22*\[Beta]^4))*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cWWW, 
      (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cWWW, (2*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(76*MW^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 32*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + MZ^4*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 108*MW^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 129*MW^2*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 39*MZ^4*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 54*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 30*MZ^4*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MW^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 16*MW^2*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*MZ^4*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 144*MW^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-(MW^2/(-1 + \[Beta]^2)))^
         (3/2)*(-1 + \[Beta]^2)^2*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cWWW, (-2*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (76*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         32*MW^2*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         108*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         39*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         54*MW^2*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         30*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MW^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         16*MW^2*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         8*MZ^4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         396*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         468*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         468*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         81*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         27*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         279*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2) + 
         (4*MW^4*(12*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^4*(39*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 16*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(288*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 19*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 20*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(-24*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(423*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 148*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^4*(53*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(-648*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 43*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^4*(-1 + \[Beta]^2)*(-3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                  \[Beta]^2))] + \[Beta]^2*(-117*Sqrt[-(MW^2/(-1 + \[Beta]^
                     2))] + 35*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-135*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 68*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         (MZ^4*(-1 + \[Beta]^2)*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^
                   2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(-82*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 18*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^4*(-4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             108*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             3*\[Beta]^2*(23*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 51*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 135*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MW^2*MZ^2*(48*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             216*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(74*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^2*(40*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 87*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             2*\[Beta]^4*(151*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 306*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] + 432*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 216*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         27*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         252*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         243*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 9*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         144*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 72*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         132*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 33*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         30*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 144*MW^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         171*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 27*MZ^4*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^4*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         96*MW^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         129*MW^2*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 33*MZ^4*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 24*MW^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 48*MW^2*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         24*MZ^4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cWWW, (-4*2^(1/4)*MW^2*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*((MW^2*(39*\[Beta]^2 + 45*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(1 + 14*\[Beta]^2 - 11*\[Beta]^4 - 4*\[Beta]^6))*
          Cos[\[Theta]] + (10*MW^2*(\[Beta]^2 + \[Beta]^4) - 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 - 9*\[Beta]^2 + 11*\[Beta]^4 + \[Beta]^6))*
          Cos[2*\[Theta]] + 3*(MW^2*\[Beta]^2 + 2*MW^2*\[Beta]^4 + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))] + 11*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           9*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
           (MW^2*\[Beta]^2*(3 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
              Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + 2*\[Beta]^2 - 3*
                \[Beta]^4))*Cos[3*\[Theta]] + MW^2*\[Beta]^2*
            Cos[4*\[Theta]])))/(9*Sqrt[3]*Lambda^4*(MW^2 - MZ^2)*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpqMi*cWWW, (-8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(MW^2*(-4 + \[Beta]^2) - 
         MZ^2*(-1 + \[Beta]^2))*(1 + 12*Cos[\[Theta]] + 3*Cos[2*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(MW - MZ)*(MW + MZ)*(-1 + \[Beta]^2)^2*
        (MZ - 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpu*cWWW, (8*2^(1/4)*MW^6*Sqrt[1 - MW^2/MZ^2]*
        Sqrt[GF*(MW^2 - MW^4/MZ^2)]*MZ^2*\[Beta]^2*(1 - 12*Cos[\[Theta]] + 
         3*Cos[2*\[Theta]]))/(9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2)))}, 
     {cpDC^2, (4*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpWB, (4*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (13 - 30*\[Beta]^2 + 36*Cos[\[Theta]] + (-9 + 6*\[Beta]^2)*
          Cos[2*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpDC, 
      (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             72*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(-21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpDC, (MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
        (-188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         288*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^4*(36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 193*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^2*(234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 181*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             2*\[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 8*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             72*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 97*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] + 
         2*(MZ^2*(-8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^6*(66*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             9*\[Beta]^2*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             9*\[Beta]^4*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           4*MW^2*(-21*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             9*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         45*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 100*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         73*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 32*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         29*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] + 16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]] - 13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[4*\[Theta]]))/(81*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpDC, -1/81*(MW^6*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
         (188*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          5*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          380*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          290*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          105*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          80*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          80*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          288*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          198*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
          360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          54*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
          (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              2*\[Beta]^2*(81*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              72*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
              \[Beta]^4*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                97*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^2*(-33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
              9*\[Beta]^6*(30*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
                29*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^2*(-234*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                181*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              \[Beta]^4*(-36*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                193*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
           Cos[\[Theta]] - 2*(MZ^2*(-8*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 27*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] + \[Beta]^6*(66*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] - 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 9*\[Beta]^4*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 11*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) + 4*MW^2*(-21*\[Beta]^6*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] + 2*\[Beta]^8*Sqrt[
                -(MW^2/(-1 + \[Beta]^2))] - 27*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))] - 9*\[Beta]^2*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]] + 
          216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          216*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          36*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]] - 45*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
          100*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] - 73*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          32*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]] + 29*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
          36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          60*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          42*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
          16*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
          13*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
        (Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
         (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
           2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpDC*cpq3i, (8*MW^4*((1 + \[Beta]^2)*(3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^3 + 
           MW^2*(10*\[Beta]^2 - 6*\[Beta]^4)) + (-1 + \[Beta]^2)*
          (-6*MW^2*(\[Beta]^2 + 3*\[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-5 - 27*\[Beta]^2 + 
             13*\[Beta]^4 + 3*\[Beta]^6))*Cos[\[Theta]] + 
         (-1 + \[Beta]^2)*(-4*MW^2*(\[Beta]^2 + \[Beta]^4) + 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 - 9*\[Beta]^2 + 11*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]]^2 - (-1 + \[Beta]^2)*(6*MW^2*\[Beta]^2*
            (3 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 - 17*\[Beta]^2 + 
             3*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]]^3 + 
         2*MW^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^4))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpDC*cpqMi, (8*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpDC*cpu, (8*MW^8*\[Beta]^2*(7 - 5*\[Beta]^2 + 12*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
         2)}, {cpWB^2, (-2*MW^4*(MW^2 - MZ^2)*
        Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-23 + 58*\[Beta]^2 - 86*\[Beta]^4 + 36*(-1 + 6*\[Beta]^2)*
          Cos[\[Theta]] + (3 - 34*\[Beta]^2 + 14*\[Beta]^4)*Cos[2*\[Theta]]))/
       (81*Lambda^4*(-1 + \[Beta]^2)*(-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {c3pl1*cpWB, 
      (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
        (248*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         65*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         64*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         224*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         272*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         120*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         120*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {c3pl2*cpWB, (2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cll1221*cpWB, (-2*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*
        Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(248*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 65*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 64*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 224*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 272*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 120*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 120*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         99*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         828*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         558*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         81*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         36*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (4*MW^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
             36*\[Beta]^6*(4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(63*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 13*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(351*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 46*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) - 
           MZ^2*(33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(90*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 23*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^4*(-801*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 86*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             \[Beta]^6*(-549*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 390*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         4*MW^2*(-54*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
           6*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           \[Beta]^4*(41*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             261*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + MZ^2*(24*\[Beta]^8*
            Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
           54*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
           3*\[Beta]^2*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             51*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
           27*\[Beta]^6*(6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
           2*\[Beta]^4*(7*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             297*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))*
          Cos[2*\[Theta]] + 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 468*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 207*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 27*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         21*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 72*MW^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         42*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 48*MW^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         42*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 24*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
          (-1 + \[Beta]^2)*Cos[3*\[Theta]] - 36*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         48*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         30*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpWB, (4*MW^5*Sqrt[1 - MW^2/MZ^2]*MZ*(-39*MW^2*\[Beta]^2 + 
         4*MW^2*\[Beta]^4 + 44*MW^2*\[Beta]^6 - 
         6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         57*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         153*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         63*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         27*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         (-3*MW^2*\[Beta]^2*(-26 + 9*\[Beta]^2 + 45*\[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(11 + 42*\[Beta]^2 - 123*\[Beta]^4 + 
             56*\[Beta]^6 + 14*\[Beta]^8))*Cos[\[Theta]] + 
         (2*MW^2*\[Beta]^2*(2 + 5*\[Beta]^2 + 3*\[Beta]^4) - 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(6 + 9*\[Beta]^2 - 49*\[Beta]^4 + 31*\[Beta]^6 + 
             3*\[Beta]^8))*Cos[2*\[Theta]] - 18*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 21*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         9*MW^2*\[Beta]^6*Cos[3*\[Theta]] + 3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         14*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         23*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         4*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MW^2*\[Beta]^2*Cos[4*\[Theta]] + 2*MW^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*(4*MW^2 + 
         MZ^2*(-1 + \[Beta]^2))*(Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
           (1 + \[Beta]^2) + 2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[\[Theta]])^2)}, {cpqMi*cpWB, 
      (8*MW^3*Sqrt[1 - MW^2/MZ^2]*MZ*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^
         (3/2)*(Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (-14 + 15*\[Beta]^2 + 12*(-2 + 3*\[Beta]^2)*Cos[\[Theta]] - 
         3*(-2 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*\[Beta]^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, 
     {cpu*cpWB, (8*MW^7*Sqrt[1 - MW^2/MZ^2]*MZ*\[Beta]^2*
        (-1 - 15*\[Beta]^2 + 12*(1 + 3*\[Beta]^2)*Cos[\[Theta]] + 
         3*(-1 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl1^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*c3pl2, -1/81*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpq3i, (2*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpqMi, (2*MW^8*(-244*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 61*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 130*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl1*cpu, (-16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {c3pl2^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cll1221, (MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
         400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
         160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
         160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
         (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
            MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 
              475*\[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
             (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + 
              Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
             (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 
              2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                  (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
         ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-78*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 9*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 21*\[Beta]^2*(
                4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 9*\[Beta]^4*(
                11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 6*\[Beta]^2*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
            MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
              27*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^6*(-249*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + 3*\[Beta]^4*(
                67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
          Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
         (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
           Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (336*MW^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (24*MZ^4*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (272*MW^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (400*MW^2*MZ^2*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (146*MZ^4*\[Beta]^4*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (64*MW^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (116*MW^2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (52*MZ^4*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
           Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
         32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
          Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpq3i, (2*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpqMi, (2*MW^8*(-244*MW^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 61*MZ^2*\[Beta]^2*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 220*MW^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 130*MZ^2*\[Beta]^4*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 24*MW^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 9*MZ^2*\[Beta]^6*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 40*MW^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 40*MZ^2*\[Beta]^8*
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 72*MW^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Sqrt[3]*Lambda^4*(-(MW^2/(-1 + \[Beta]^2)))^(3/2)*
        (-1 + \[Beta]^2)^2*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {c3pl2*cpu, (-16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cll1221^2, -1/162*(MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 
          400*MW^4*\[Beta]^2 + 104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 
          160*MW^4*\[Beta]^4 - 572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 
          96*MW^4*\[Beta]^6 - 60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 
          160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 160*MZ^4*\[Beta]^8 + 
          (576*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (288*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (36*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2016*MW^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1944*MW^2*MZ^2*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (576*MZ^4*\[Beta]^2*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (1440*MW^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (1440*MW^2*MZ^2*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (324*MZ^4*\[Beta]^4*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (216*MW^2*MZ^2*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (216*MZ^4*\[Beta]^6*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (2*(144*MW^6*(6 - 6*\[Beta]^2 - \[Beta]^4 + 4*\[Beta]^6) + 
             MZ^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                 (-1 + \[Beta]^2))]*(33 - 5*\[Beta]^2 + 213*\[Beta]^4 - 475*
                \[Beta]^6 + 234*\[Beta]^8) + 2*MW^2*MZ^2*(-1 + \[Beta]^2)*
              (9*MZ^2*(-3 + 11*\[Beta]^2 + 27*\[Beta]^4) + Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(132 - 251*\[Beta]^2 + 436*\[Beta]^4 - 
                 261*\[Beta]^6)) + 4*MW^4*(-1 + \[Beta]^2)*
              (-9*MZ^2*(-12 + 16*\[Beta]^2 + 31*\[Beta]^4) + 2*
                Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]*(-66 + 109*\[Beta]^2 - 89*\[Beta]^4 + 
                 36*\[Beta]^6)))*Cos[\[Theta]])/MW^2 + 
          ((-8*MW^2*MZ^2*(8*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-78*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 9*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 21*\[Beta]^2*
                (4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 21*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^4*
                (11*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             16*MW^4*(-24*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                \[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) - 6*\[Beta]^2*
                (8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (17*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 42*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
             MZ^4*(32*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 27*
                (Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 4*Sqrt[-((MW^2*\[Beta]^2)/
                     (-1 + \[Beta]^2))]) + \[Beta]^6*
                (-249*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 72*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 3*\[Beta]^4*
                (67*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 228*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 3*\[Beta]^2*
                (49*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 288*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
           Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 1728*MW^4*\[Beta]^2*
           Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
          108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^4*\[Beta]^4*
           Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^6*
           Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*Cos[3*\[Theta]] - 
          (288*MW^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (144*MW^2*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (18*MZ^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (336*MW^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (24*MZ^4*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (272*MW^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (400*MW^2*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (146*MZ^4*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (64*MW^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (116*MW^2*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
          (52*MZ^4*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
          (204*MW^2*MZ^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*
            Cos[3*\[Theta]])/(-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
          144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 72*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 180*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 52*MW^2*MZ^2*\[Beta]^6*
           Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*Cos[4*\[Theta]]))/
        (Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
         (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
         (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*(4*MW^2 + 
          MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
           (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
            Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpq3i, (-2*MW^4*(12*MW^2 - 3*MZ^2 + 108*MW^2*\[Beta]^2 - 
         24*MZ^2*\[Beta]^2 - 158*MW^2*\[Beta]^4 + 86*MZ^2*\[Beta]^4 + 
         58*MW^2*\[Beta]^6 - 49*MZ^2*\[Beta]^6 + 
         (96*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (24*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (60*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (36*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (36*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         (132*MW^2*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2))/
          (-(MW^2/(-1 + \[Beta]^2)))^(3/2) + 
         (2*(MW^2*(72*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 88*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 3*\[Beta]^2*(
                16*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 35*Sqrt[
                  -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 9*\[Beta]^6*(
                10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-210*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])) - 
            MZ^2*(18*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 22*Sqrt[
                -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 9*\[Beta]^6*(
                8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + Sqrt[-((MW^2*\[Beta]^2)/
                   (-1 + \[Beta]^2))]) + \[Beta]^4*(-84*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 16*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - 3*\[Beta]^2*(
                2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 17*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         ((-(MZ^2*(9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                 8*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^6*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 12*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 5*\[Beta]^2*
                (5*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 36*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + \[Beta]^4*
                (19*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 96*Sqrt[
                   -((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]))) + 
            4*MW^2*(\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
                3*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
              9*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 8*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) + \[Beta]^4*(Sqrt[
                 -(MW^2/(-1 + \[Beta]^2))] + 24*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))]) - \[Beta]^2*(16*Sqrt[
                  -(MW^2/(-1 + \[Beta]^2))] + 99*Sqrt[-((MW^2*\[Beta]^2)/
                    (-1 + \[Beta]^2))])))*Cos[2*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^4*
          Cos[3*\[Theta]] + 12*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
         12*MW^2*\[Beta]^6*Cos[3*\[Theta]] - 12*MZ^2*\[Beta]^6*
          Cos[3*\[Theta]] - (48*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^
                2))]*Cos[3*\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         (12*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (34*MW^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (22*MZ^2*\[Beta]^2*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - (2*MW^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] + (2*MZ^2*\[Beta]^6*
           Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 12*MW^2*\[Beta]^2*
          Cos[4*\[Theta]] + 3*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 
         10*MW^2*\[Beta]^4*Cos[4*\[Theta]] - 7*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2*MW^2*\[Beta]^6*Cos[4*\[Theta]] + 
         2*MZ^2*\[Beta]^6*Cos[4*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
        (-1 + \[Beta]^2)^2*(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpqMi, (-2*MW^4*Sqrt[MW^2/(3 - 3*\[Beta]^2)]*
        (-244*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         61*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         220*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         130*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         24*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         9*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         40*MW^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
         40*MZ^2*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
         72*MW^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         18*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         6*MZ^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         360*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         162*MZ^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         192*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         138*MZ^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         96*(-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2)))^(3/2)*(-1 + \[Beta]^2) + 
         (-4*MW^2*(24*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             12*\[Beta]^6*(2*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             2*\[Beta]^2*(69*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 14*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(186*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 89*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(96*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 
             33*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(138*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 5*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^6*(38*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 39*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             \[Beta]^4*(348*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 161*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*Cos[\[Theta]] - 
         2*(4*MW^2*(-(\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))]) + 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             6*\[Beta]^2*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             12*\[Beta]^6*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 2*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             21*\[Beta]^4*(Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 3*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])) + 
           MZ^2*(4*\[Beta]^8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] - 
             27*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
             \[Beta]^2*(-6*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 15*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) - 
             3*\[Beta]^6*(10*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 29*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]) + 
             3*\[Beta]^4*(8*Sqrt[-(MW^2/(-1 + \[Beta]^2))] + 33*
                Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))])))*
          Cos[2*\[Theta]] - 216*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 54*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 312*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 132*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 96*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 78*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 36*MW^2*Sqrt[-((MW^2*\[Beta]^2)/
             (-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         9*MZ^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         48*MW^2*\[Beta]^2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 3*MZ^2*\[Beta]^2*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         68*MW^2*\[Beta]^4*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] + 41*MZ^2*\[Beta]^4*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         16*MW^2*\[Beta]^6*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
          Cos[3*\[Theta]] - 13*MZ^2*\[Beta]^6*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         36*MW^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         9*MZ^2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         36*MW^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         18*MZ^2*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] + 
         8*MW^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]] - 
         5*MZ^2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[4*\[Theta]]))/
       (27*Lambda^4*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cll1221*cpu, (16*MW^6*(MW^2 - MZ^2)*\[Beta]^2*(7 - 5*\[Beta]^2 + 
         12*(-1 + \[Beta]^2)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
          Cos[2*\[Theta]]))/(27*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}, 
     {cpq3i^2, (2*MW^4*(-MW^2 - 34*MW^2*\[Beta]^2 + 22*MW^2*\[Beta]^4 + 
         3*MW^2*\[Beta]^6 - 12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         12*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] + 
         60*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 
         36*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))] - 2*(-1 + \[Beta]^2)*
          (-6*MW^2*(1 + 5*\[Beta]^2 + \[Beta]^4) + 
           Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-11 - 2*\[Beta]^2 + 9*\[Beta]^4))*
          Cos[\[Theta]] - (12*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
            (3 + \[Beta]^2) + MW^2*(3 - 11*\[Beta]^2 + \[Beta]^4 - 
             \[Beta]^6))*Cos[2*\[Theta]] - 12*MW^2*\[Beta]^2*
          Cos[3*\[Theta]] + 12*MW^2*\[Beta]^4*Cos[3*\[Theta]] + 
         6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] - 
         6*\[Beta]^4*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         2*\[Beta]^6*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
          Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[3*\[Theta]] + 
         3*MW^2*\[Beta]^2*Cos[4*\[Theta]] - MW^2*\[Beta]^4*Cos[4*\[Theta]]))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^3*
        (Sqrt[-(MW^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
          2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])^2)}, 
     {cpq3i*cpqMi, (16*MW^4*((1 + \[Beta]^2)*
          (3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-1 + \[Beta]^2)^3 + 
           MW^2*(10*\[Beta]^2 - 6*\[Beta]^4)) + (-1 + \[Beta]^2)*
          (-6*MW^2*(\[Beta]^2 + 3*\[Beta]^4) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-5 - 27*\[Beta]^2 + 
             13*\[Beta]^4 + 3*\[Beta]^6))*Cos[\[Theta]] + 
         (-1 + \[Beta]^2)*(-4*MW^2*(\[Beta]^2 + \[Beta]^4) + 
           3*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Sqrt[-((MW^2*\[Beta]^2)/(-1 + 
                \[Beta]^2))]*(-3 - 9*\[Beta]^2 + 11*\[Beta]^4 + \[Beta]^6))*
          Cos[\[Theta]]^2 - (-1 + \[Beta]^2)*(6*MW^2*\[Beta]^2*
            (3 + \[Beta]^2) + Sqrt[-(MW^2/(-1 + \[Beta]^2))]*
            Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(-3 - 17*\[Beta]^2 + 
             3*\[Beta]^4 + \[Beta]^6))*Cos[\[Theta]]^3 + 
         2*MW^2*\[Beta]^2*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^4))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^3*
        (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))*
        (1 + \[Beta]^2 + (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*
            Cos[\[Theta]])/Sqrt[-(MW^2/(-1 + \[Beta]^2))])^2)}, 
     {cpq3i*cpu, 0}, {cpqMi^2, 
      (8*MW^6*Sqrt[(MW^2*\[Beta]^2)/(3 - 3*\[Beta]^2)]*
        (Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*(1 + \[Beta]^2) + 
         2*\[Beta]^2*Sqrt[-(MW^2/(-1 + \[Beta]^2))]*Cos[\[Theta]])*
        (7 - 5*\[Beta]^2 - 12*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
         (-3 + \[Beta]^2)*Cos[2*\[Theta]]))/(9*Lambda^4*(-1 + \[Beta]^2)^2*
        (-MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (MZ + 2*Sqrt[-(MW^2/(-1 + \[Beta]^2))])*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
         (2*Sqrt[-((MW^2*\[Beta]^2)/(-1 + \[Beta]^2))]*Cos[\[Theta]])/
          Sqrt[-(MW^2/(-1 + \[Beta]^2))]))}, {cpqMi*cpu, 0}, 
     {cpu^2, (16*MW^8*\[Beta]^2*(5 - 3*\[Beta]^2 + 6*(-1 + \[Beta]^2)*
          Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[\[Theta]]^2))/
       (9*Sqrt[3]*Lambda^4*(-1 + \[Beta]^2)^2*
        (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2)}}}


==> anc/Diboson_Rmat/uu_ww/bitildeSM.dat <==
biTildeSM = {(4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(144*MW^4 - 72*MW^2*MZ^2 + 
       9*MZ^4 - 96*MW^4*\[Beta] + 48*MW^2*MZ^2*\[Beta] - 6*MZ^4*\[Beta] - 
       192*MW^4*\[Beta]^2 + 216*MW^2*MZ^2*\[Beta]^2 - 60*MZ^4*\[Beta]^2 + 
       16*MW^4*\[Beta]^3 - 116*MW^2*MZ^2*\[Beta]^3 + 46*MZ^4*\[Beta]^3 - 
       96*MW^4*\[Beta]^4 + 204*MW^2*MZ^2*\[Beta]^4 - 99*MZ^4*\[Beta]^4 + 
       64*MW^4*\[Beta]^5 - 92*MW^2*MZ^2*\[Beta]^5 + 28*MZ^4*\[Beta]^5 + 
       96*MW^4*\[Beta]^6 - 156*MW^2*MZ^2*\[Beta]^6 + 60*MZ^4*\[Beta]^6 + 
       (16*MW^4*(-9 + 18*\[Beta] + 8*\[Beta]^2 - 51*\[Beta]^3 + 4*\[Beta]^4 + 
           21*\[Beta]^5 + 2*\[Beta]^6) - 4*MW^2*MZ^2*(-18 + 36*\[Beta] + 
           40*\[Beta]^2 - 195*\[Beta]^3 + 23*\[Beta]^4 + 96*\[Beta]^5 + 
           16*\[Beta]^6 + 3*\[Beta]^7) + MZ^4*(-9 + 18*\[Beta] + 
           41*\[Beta]^2 - 216*\[Beta]^3 + 55*\[Beta]^4 + 66*\[Beta]^5 + 
           32*\[Beta]^6 + 12*\[Beta]^7))*Cos[\[Theta]] + 
       2*\[Beta]*(8*MW^4*(6 - 18*\[Beta] - 5*\[Beta]^2 + 9*\[Beta]^3 + 
           4*\[Beta]^4) - 2*MW^2*MZ^2*(12 - 36*\[Beta] - 13*\[Beta]^2 + 
           21*\[Beta]^3 + 29*\[Beta]^4 + 3*\[Beta]^5) + 
         MZ^4*(3 - 9*\[Beta] + 5*\[Beta]^2 - 12*\[Beta]^3 + 26*\[Beta]^4 + 
           6*\[Beta]^5))*Cos[2*\[Theta]] - 48*MW^4*\[Beta]^2*
        Cos[3*\[Theta]] + 24*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
       3*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       52*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^
       2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    -1/81*(GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 - 192*MW^4*\[Beta] + 
        96*MW^2*MZ^2*\[Beta] - 12*MZ^4*\[Beta] - 400*MW^4*\[Beta]^2 + 
        104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 + 672*MW^4*\[Beta]^3 - 
        648*MW^2*MZ^2*\[Beta]^3 + 192*MZ^4*\[Beta]^3 + 160*MW^4*\[Beta]^4 - 
        572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 - 480*MW^4*\[Beta]^5 + 
        480*MW^2*MZ^2*\[Beta]^5 - 108*MZ^4*\[Beta]^5 + 96*MW^4*\[Beta]^6 - 
        60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 + 72*MW^2*MZ^2*\[Beta]^7 - 
        72*MZ^4*\[Beta]^7 - 160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 
        160*MZ^4*\[Beta]^8 - 2*(8*MW^4*(36 - 66*\[Beta] - 36*\[Beta]^2 + 
            109*\[Beta]^3 - 6*\[Beta]^4 - 89*\[Beta]^5 + 24*\[Beta]^6 + 
            36*\[Beta]^7) + MZ^4*(18 - 33*\[Beta] - 84*\[Beta]^2 - 
            28*\[Beta]^3 - 96*\[Beta]^4 - 241*\[Beta]^5 + 162*\[Beta]^6 + 
            234*\[Beta]^7) - 2*MW^2*MZ^2*(72 - 132*\[Beta] - 168*\[Beta]^2 + 
            251*\[Beta]^3 - 90*\[Beta]^4 - 436*\[Beta]^5 + 186*\[Beta]^6 + 
            261*\[Beta]^7))*Cos[\[Theta]] + 
        (16*MW^4*(27 - 36*\[Beta] - 48*\[Beta]^2 + 78*\[Beta]^3 + 
            51*\[Beta]^4 - 42*\[Beta]^5 - 24*\[Beta]^6 + 2*\[Beta]^8) - 
          8*MW^2*MZ^2*(27 - 36*\[Beta] - 84*\[Beta]^2 + 147*\[Beta]^3 + 
            99*\[Beta]^4 - 108*\[Beta]^5 - 78*\[Beta]^6 - 3*\[Beta]^7 + 
            8*\[Beta]^8) + MZ^4*(27 - 36*\[Beta] - 147*\[Beta]^2 + 
            288*\[Beta]^3 + 201*\[Beta]^4 - 228*\[Beta]^5 - 249*\[Beta]^6 - 
            24*\[Beta]^7 + 32*\[Beta]^8))*Cos[2*\[Theta]] - 
        288*MW^4*\[Beta]*Cos[3*\[Theta]] + 144*MW^2*MZ^2*\[Beta]*
         Cos[3*\[Theta]] - 18*MZ^4*\[Beta]*Cos[3*\[Theta]] + 
        576*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        336*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 204*MW^2*MZ^2*\[Beta]^3*
         Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^3*Cos[3*\[Theta]] - 
        288*MW^4*\[Beta]^4*Cos[3*\[Theta]] + 264*MW^2*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 12*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
        272*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 400*MW^2*MZ^2*\[Beta]^5*
         Cos[3*\[Theta]] - 146*MZ^4*\[Beta]^5*Cos[3*\[Theta]] + 
        24*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^6*
         Cos[3*\[Theta]] + 64*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 
        116*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 52*MZ^4*\[Beta]^7*
         Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
        72*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 
        180*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
        52*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*
         Cos[4*\[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 
    (4*GF^2*MW^4*(-1 + \[Beta]^2)*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 
       16*MW^4*\[Beta]^2 - 88*MW^2*MZ^2*\[Beta]^2 + 32*MZ^4*\[Beta]^2 + 
       32*MW^4*\[Beta]^4 - 88*MW^2*MZ^2*\[Beta]^4 + 47*MZ^4*\[Beta]^4 + 
       32*MW^4*\[Beta]^6 - 64*MW^2*MZ^2*\[Beta]^6 + 32*MZ^4*\[Beta]^6 + 
       4*\[Beta]*(8*MW^4*(6 - 5*\[Beta]^2 + 4*\[Beta]^4) + 
         MZ^4*(3 + 5*\[Beta]^2 + 26*\[Beta]^4) - 2*MW^2*MZ^2*
          (12 - 13*\[Beta]^2 + 29*\[Beta]^4))*Cos[\[Theta]] + 
       2*\[Beta]^2*(4*MW^2*MZ^2*(6 - 13*\[Beta]^2) + 
         16*MW^4*(-3 + 2*\[Beta]^2) + MZ^4*(-3 + 20*\[Beta]^2))*
        Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (4*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*(-144*MW^4 + 72*MW^2*MZ^2 - 9*MZ^4 - 
       96*MW^4*\[Beta] + 48*MW^2*MZ^2*\[Beta] - 6*MZ^4*\[Beta] + 
       192*MW^4*\[Beta]^2 - 216*MW^2*MZ^2*\[Beta]^2 + 60*MZ^4*\[Beta]^2 + 
       16*MW^4*\[Beta]^3 - 116*MW^2*MZ^2*\[Beta]^3 + 46*MZ^4*\[Beta]^3 + 
       96*MW^4*\[Beta]^4 - 204*MW^2*MZ^2*\[Beta]^4 + 99*MZ^4*\[Beta]^4 + 
       64*MW^4*\[Beta]^5 - 92*MW^2*MZ^2*\[Beta]^5 + 28*MZ^4*\[Beta]^5 - 
       96*MW^4*\[Beta]^6 + 156*MW^2*MZ^2*\[Beta]^6 - 60*MZ^4*\[Beta]^6 + 
       (16*MW^4*(-9 - 18*\[Beta] + 8*\[Beta]^2 + 51*\[Beta]^3 + 4*\[Beta]^4 - 
           21*\[Beta]^5 + 2*\[Beta]^6) + MZ^4*(-9 - 18*\[Beta] + 
           41*\[Beta]^2 + 216*\[Beta]^3 + 55*\[Beta]^4 - 66*\[Beta]^5 + 
           32*\[Beta]^6 - 12*\[Beta]^7) + 4*MW^2*MZ^2*(18 + 36*\[Beta] - 
           40*\[Beta]^2 - 195*\[Beta]^3 - 23*\[Beta]^4 + 96*\[Beta]^5 - 
           16*\[Beta]^6 + 3*\[Beta]^7))*Cos[\[Theta]] + 
       2*\[Beta]*(8*MW^4*(6 + 18*\[Beta] - 5*\[Beta]^2 - 9*\[Beta]^3 + 
           4*\[Beta]^4) + MZ^4*(3 + 9*\[Beta] + 5*\[Beta]^2 + 12*\[Beta]^3 + 
           26*\[Beta]^4 - 6*\[Beta]^5) + 2*MW^2*MZ^2*(-12 - 36*\[Beta] + 
           13*\[Beta]^2 + 21*\[Beta]^3 - 29*\[Beta]^4 + 3*\[Beta]^5))*
        Cos[2*\[Theta]] - 48*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
       24*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 3*MZ^4*\[Beta]^2*
        Cos[3*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
       52*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 20*MZ^4*\[Beta]^4*
        Cos[3*\[Theta]])*Sin[\[Theta]])/(81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^
       2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
    (GF^2*MW^4*(144*MW^4 - 72*MW^2*MZ^2 + 9*MZ^4 + 576*MW^4*\[Beta] - 
       288*MW^2*MZ^2*\[Beta] + 36*MZ^4*\[Beta] - 400*MW^4*\[Beta]^2 + 
       104*MW^2*MZ^2*\[Beta]^2 + 62*MZ^4*\[Beta]^2 - 2016*MW^4*\[Beta]^3 + 
       1944*MW^2*MZ^2*\[Beta]^3 - 576*MZ^4*\[Beta]^3 + 160*MW^4*\[Beta]^4 - 
       572*MW^2*MZ^2*\[Beta]^4 + 322*MZ^4*\[Beta]^4 + 1440*MW^4*\[Beta]^5 - 
       1440*MW^2*MZ^2*\[Beta]^5 + 324*MZ^4*\[Beta]^5 + 96*MW^4*\[Beta]^6 - 
       60*MW^2*MZ^2*\[Beta]^6 - 63*MZ^4*\[Beta]^6 - 216*MW^2*MZ^2*\[Beta]^7 + 
       216*MZ^4*\[Beta]^7 - 160*MW^4*\[Beta]^8 + 320*MW^2*MZ^2*\[Beta]^8 - 
       160*MZ^4*\[Beta]^8 - 2*(8*MW^4*(-108 - 66*\[Beta] + 108*\[Beta]^2 + 
           109*\[Beta]^3 + 18*\[Beta]^4 - 89*\[Beta]^5 - 72*\[Beta]^6 + 
           36*\[Beta]^7) + MZ^4*(-54 - 33*\[Beta] + 252*\[Beta]^2 - 
           28*\[Beta]^3 + 288*\[Beta]^4 - 241*\[Beta]^5 - 486*\[Beta]^6 + 
           234*\[Beta]^7) - 2*MW^2*MZ^2*(-216 - 132*\[Beta] + 504*\[Beta]^2 + 
           251*\[Beta]^3 + 270*\[Beta]^4 - 436*\[Beta]^5 - 558*\[Beta]^6 + 
           261*\[Beta]^7))*Cos[\[Theta]] + 
       (16*MW^4*(27 + 108*\[Beta] - 48*\[Beta]^2 - 234*\[Beta]^3 + 
           51*\[Beta]^4 + 126*\[Beta]^5 - 24*\[Beta]^6 + 2*\[Beta]^8) - 
         8*MW^2*MZ^2*(27 + 108*\[Beta] - 84*\[Beta]^2 - 441*\[Beta]^3 + 
           99*\[Beta]^4 + 324*\[Beta]^5 - 78*\[Beta]^6 + 9*\[Beta]^7 + 
           8*\[Beta]^8) + MZ^4*(27 + 108*\[Beta] - 147*\[Beta]^2 - 
           864*\[Beta]^3 + 201*\[Beta]^4 + 684*\[Beta]^5 - 249*\[Beta]^6 + 
           72*\[Beta]^7 + 32*\[Beta]^8))*Cos[2*\[Theta]] - 
       288*MW^4*\[Beta]*Cos[3*\[Theta]] + 144*MW^2*MZ^2*\[Beta]*
        Cos[3*\[Theta]] - 18*MZ^4*\[Beta]*Cos[3*\[Theta]] - 
       1728*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 864*MW^2*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 108*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       336*MW^4*\[Beta]^3*Cos[3*\[Theta]] - 204*MW^2*MZ^2*\[Beta]^3*
        Cos[3*\[Theta]] - 24*MZ^4*\[Beta]^3*Cos[3*\[Theta]] + 
       864*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 792*MW^2*MZ^2*\[Beta]^4*
        Cos[3*\[Theta]] + 36*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
       272*MW^4*\[Beta]^5*Cos[3*\[Theta]] + 400*MW^2*MZ^2*\[Beta]^5*
        Cos[3*\[Theta]] - 146*MZ^4*\[Beta]^5*Cos[3*\[Theta]] - 
       72*MW^2*MZ^2*\[Beta]^6*Cos[3*\[Theta]] + 72*MZ^4*\[Beta]^6*
        Cos[3*\[Theta]] + 64*MW^4*\[Beta]^7*Cos[3*\[Theta]] - 
       116*MW^2*MZ^2*\[Beta]^7*Cos[3*\[Theta]] + 52*MZ^4*\[Beta]^7*
        Cos[3*\[Theta]] + 144*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
       72*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9*MZ^4*\[Beta]^2*
        Cos[4*\[Theta]] - 144*MW^4*\[Beta]^4*Cos[4*\[Theta]] + 
       180*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 63*MZ^4*\[Beta]^4*
        Cos[4*\[Theta]] + 32*MW^4*\[Beta]^6*Cos[4*\[Theta]] - 
       52*MW^2*MZ^2*\[Beta]^6*Cos[4*\[Theta]] + 20*MZ^4*\[Beta]^6*
        Cos[4*\[Theta]]))/(81*Sqrt[3]*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
      (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}


==> anc/Diboson_Rmat/uu_ww/cijtildeSM.dat <==
cijTildeSM = 
   {{(4*GF^2*MW^4*((-2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
            4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
              8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]])^2)/
         ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
           2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) + 
        (3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])^2*
          (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*
                \[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
            Cos[\[Theta]]))/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
          (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) - 
        (32*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-1 + \[Beta]^2)*
          Sin[\[Theta]/2]^4)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))/27, 0, 
     (2*Sqrt[2]*GF^2*MW^4*((12*(-1 + \[Beta]^2)^2*Cos[\[Theta]/2]^4*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) - 
        (-((Cos[\[Theta]/2]^2*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 
                  2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
              2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                 (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]]))/
            (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) + 
          8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
           Sin[\[Theta]/2]^2)/(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))^2 + 
        (1 - \[Beta]^2)*(((1 - \[Beta]^2)*Cos[\[Theta]/2]^2*
            (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
               8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]])*
            (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*
                (-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 
                 2*\[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
              Cos[\[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2) + (8*(MW - MZ)^2*(MW + MZ)^2*
            \[Beta]^2*(-3 + \[Beta]^2)*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^2)/
           (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))*Sin[\[Theta]])/
      (27*(1 - \[Beta]^2)^(3/2)), (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 
                2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^2) + 
              MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*
               Cos[\[Theta]])*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2 - 
           8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*Sin[\[Theta]/2]^2))/
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + (1 - \[Beta]^2)*
         (-((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
             (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 2*\[Beta]*
                Cos[\[Theta]])^2)) + (8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Sin[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))*
       Sin[\[Theta]])/27, 0, (-2*GF^2*MW^4*(-1 + \[Beta]^2)*
       (-432*MW^4 + 216*MW^2*MZ^2 - 27*MZ^4 + 376*MW^4*\[Beta]^2 - 
        344*MW^2*MZ^2*\[Beta]^2 + 40*MZ^4*\[Beta]^2 - 136*MW^4*\[Beta]^4 + 
        356*MW^2*MZ^2*\[Beta]^4 - 193*MZ^4*\[Beta]^4 - 64*MW^4*\[Beta]^6 + 
        104*MW^2*MZ^2*\[Beta]^6 - 40*MZ^4*\[Beta]^6 + 16*MW^4*\[Beta]^8 - 
        32*MW^2*MZ^2*\[Beta]^8 + 16*MZ^4*\[Beta]^8 + 
        2*\[Beta]*(2*MW^2*MZ^2*(108 - 173*\[Beta]^2 + 191*\[Beta]^4 - 
            32*\[Beta]^6) + 8*MW^4*(-54 + 49*\[Beta]^2 - 28*\[Beta]^4 + 
            4*\[Beta]^6) + MZ^4*(-27 + 17*\[Beta]^2 - 158*\[Beta]^4 + 
            32*\[Beta]^6))*Cos[\[Theta]] + 
        4*(MW^2*MZ^2*(72 - 144*\[Beta]^2 + 107*\[Beta]^4 - 16*\[Beta]^6) + 
          8*MW^4*(-18 + 18*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6) + 
          MZ^4*(-9 + 27*\[Beta]^2 - 43*\[Beta]^4 + 8*\[Beta]^6))*
         Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*Sqrt[2/3]*GF^2*MW^4*((12*(-1 + \[Beta]^2)^2*Cos[\[Theta]/2]^4*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        (-((Cos[\[Theta]/2]^2*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 
                  2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
              2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                 (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]]))/
            (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) + 
          8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
           Sin[\[Theta]/2]^2)/(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))^2 + 
        (-1 + \[Beta]^2)*(((1 - \[Beta]^2)*Cos[\[Theta]/2]^2*
            (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
               8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]])*
            (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*
                (-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 
                 2*\[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
              Cos[\[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2) + (8*(MW - MZ)^2*(MW + MZ)^2*
            \[Beta]^2*(-3 + \[Beta]^2)*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^2)/
           (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2) + 
        (2*(1 - \[Beta]^2)^3*(8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2 - ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2))/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2 - 2*(1 - \[Beta]^2)^3*((-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
          ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^
                2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 
             4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
            (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
           ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/
      (27*(1 - \[Beta]^2)^(3/2))}, 
    {0, (4*GF^2*MW^4*((-2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
            4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
              8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]])^2)/
         ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
           2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) - 
        (3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])^2*
          (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*
                \[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
            Cos[\[Theta]]))/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
          (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) - 
        (32*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-1 + \[Beta]^2)*
          Sin[\[Theta]/2]^4)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))/27, 0, 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((-3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 
                2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^2) + 
              MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*
               Cos[\[Theta]])*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2 - 
           8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*Sin[\[Theta]/2]^2))/
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + (1 - \[Beta]^2)*
         (-((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
             (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 2*\[Beta]*
                Cos[\[Theta]])^2)) + (8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Sin[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))*
       Sin[\[Theta]])/27, 0, (-2*GF^2*MW^4*(-1 + \[Beta]^2)*
       (8*MW^4*(-18 + 13*\[Beta]^2 - 6*\[Beta]^4 + 2*\[Beta]^6) - 
        8*MW^2*MZ^2*(-9 + 14*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6) + 
        MZ^4*(-9 + 17*\[Beta]^2 - 24*\[Beta]^4 + 16*\[Beta]^6) + 
        4*\[Beta]*(MW^2*MZ^2*(-24 + 43*\[Beta]^2 - 16*\[Beta]^4) + 
          8*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + MZ^4*(3 - 11*\[Beta]^2 + 
            8*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 + 
        2*\[Beta]*Cos[\[Theta]])), 0}, 
    {(2*Sqrt[2]*GF^2*MW^4*((12*(-1 + \[Beta]^2)^2*Cos[\[Theta]/2]^4*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) - 
        (-((Cos[\[Theta]/2]^2*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 
                  2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
              2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                 (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]]))/
            (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) + 
          8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
           Sin[\[Theta]/2]^2)/(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))^2 + 
        (1 - \[Beta]^2)*(((1 - \[Beta]^2)*Cos[\[Theta]/2]^2*
            (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
               8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]])*
            (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*
                (-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 
                 2*\[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
              Cos[\[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2) + (8*(MW - MZ)^2*(MW + MZ)^2*
            \[Beta]^2*(-3 + \[Beta]^2)*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^2)/
           (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))*Sin[\[Theta]])/
      (27*(1 - \[Beta]^2)^(3/2)), 0, 
     (-2*GF^2*MW^4*(-2*\[Beta]*(2*MW^4*(48 + 61*\[Beta] - 72*\[Beta]^2 - 
            20*\[Beta]^3 + 24*\[Beta]^4 + 19*\[Beta]^5 - 6*\[Beta]^7 + 
            2*\[Beta]^9) - 2*MW^2*MZ^2*(24 + 38*\[Beta] - 66*\[Beta]^2 - 
            31*\[Beta]^3 + 48*\[Beta]^4 + 26*\[Beta]^5 - 6*\[Beta]^6 - 
            9*\[Beta]^7 + 4*\[Beta]^9) + MZ^4*(6 + 17*\[Beta] - 
            24*\[Beta]^2 - 4*\[Beta]^3 + 30*\[Beta]^4 + 23*\[Beta]^5 - 
            12*\[Beta]^6 - 6*\[Beta]^7 + 4*\[Beta]^9)) - 
        2*(8*MW^4*(36 + 36*\[Beta] - 36*\[Beta]^2 - 53*\[Beta]^3 + 
            30*\[Beta]^4 + 33*\[Beta]^5 - 12*\[Beta]^6 - 8*\[Beta]^7 + 
            2*\[Beta]^9) - 4*MW^2*MZ^2*(36 + 36*\[Beta] - 66*\[Beta]^2 - 
            83*\[Beta]^3 + 72*\[Beta]^4 + 96*\[Beta]^5 - 42*\[Beta]^6 - 
            29*\[Beta]^7 + 8*\[Beta]^9) + MZ^4*(18 + 18*\[Beta] - 
            39*\[Beta]^2 - 34*\[Beta]^3 + 84*\[Beta]^4 + 120*\[Beta]^5 - 
            63*\[Beta]^6 - 52*\[Beta]^7 + 16*\[Beta]^9))*Cos[\[Theta]] + 
        (-1 + \[Beta]^2)*(4*MW^4*(252 - 144*\[Beta] - 209*\[Beta]^2 + 
            168*\[Beta]^3 + 63*\[Beta]^4 - 28*\[Beta]^6 + 2*\[Beta]^8) - 
          4*MW^2*MZ^2*(126 - 72*\[Beta] - 250*\[Beta]^2 + 222*\[Beta]^3 + 
            93*\[Beta]^4 + 6*\[Beta]^5 - 53*\[Beta]^6 + 4*\[Beta]^8) + 
          MZ^4*(63 - 36*\[Beta] - 227*\[Beta]^2 + 252*\[Beta]^3 + 
            120*\[Beta]^4 + 24*\[Beta]^5 - 100*\[Beta]^6 + 8*\[Beta]^8))*
         Cos[\[Theta]]^2 + 2*(8*MW^4*(54 + 60*\[Beta] - 72*\[Beta]^2 - 
            97*\[Beta]^3 + 36*\[Beta]^4 + 69*\[Beta]^5 - 24*\[Beta]^7 + 
            2*\[Beta]^9) - 4*MW^2*MZ^2*(54 + 60*\[Beta] - 126*\[Beta]^2 - 
            133*\[Beta]^3 + 66*\[Beta]^4 + 180*\[Beta]^5 + 6*\[Beta]^6 - 
            87*\[Beta]^7 + 8*\[Beta]^9) + MZ^4*(27 + 30*\[Beta] - 
            90*\[Beta]^2 - 26*\[Beta]^3 + 39*\[Beta]^4 + 204*\[Beta]^5 + 
            24*\[Beta]^6 - 156*\[Beta]^7 + 16*\[Beta]^9))*Cos[\[Theta]]^3 + 
        (16*MW^4*(81 - 132*\[Beta]^2 + 89*\[Beta]^4 - 26*\[Beta]^6 + 
            2*\[Beta]^8) - 8*MW^2*MZ^2*(81 - 213*\[Beta]^2 + 230*\[Beta]^4 - 
            92*\[Beta]^6 + 8*\[Beta]^8) + MZ^4*(81 - 294*\[Beta]^2 + 
            569*\[Beta]^4 - 320*\[Beta]^6 + 32*\[Beta]^8))*Cos[\[Theta]]^4))/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 
     (-2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 + 
        96*MW^4*\[Beta] - 48*MW^2*MZ^2*\[Beta] + 6*MZ^4*\[Beta] - 
        160*MW^4*\[Beta]^2 + 200*MW^2*MZ^2*\[Beta]^2 - 31*MZ^4*\[Beta]^2 - 
        48*MW^4*\[Beta]^3 + 84*MW^2*MZ^2*\[Beta]^3 - 18*MZ^4*\[Beta]^3 + 
        32*MW^4*\[Beta]^4 - 124*MW^2*MZ^2*\[Beta]^4 + 83*MZ^4*\[Beta]^4 - 
        12*MW^2*MZ^2*\[Beta]^5 + 12*MZ^4*\[Beta]^5 + 32*MW^4*\[Beta]^6 - 
        64*MW^2*MZ^2*\[Beta]^6 + 32*MZ^4*\[Beta]^6 + 
        2*(8*MW^4*(18 + 30*\[Beta] - 6*\[Beta]^2 - 19*\[Beta]^3 + 
            8*\[Beta]^5) - 2*MW^2*MZ^2*(36 + 60*\[Beta] - 48*\[Beta]^2 - 
            89*\[Beta]^3 + 6*\[Beta]^4 + 67*\[Beta]^5) + 
          MZ^4*(9 + 15*\[Beta] - 21*\[Beta]^2 - 17*\[Beta]^3 + 12*\[Beta]^4 + 
            70*\[Beta]^5))*Cos[\[Theta]] + 
        (16*MW^4*(27 - 15*\[Beta]^2 + 4*\[Beta]^4) - 4*MW^2*MZ^2*
           (54 - 84*\[Beta]^2 + 35*\[Beta]^4) + MZ^4*(27 - 69*\[Beta]^2 + 
            76*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*Sqrt[2]*GF^2*MW^4*
       (-(((1 - \[Beta]^2)^3*((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*
                (1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*
                (3 - 4*\[Beta]^2)*Cos[\[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*
                Cos[\[Theta]])*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                 4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
               (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
                Cos[\[Theta]]))/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2 - 
            8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*Sin[\[Theta]/2]^2))/
          (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2) + (1 - \[Beta]^2)^3*
         (-((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
             (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 2*\[Beta]*
                Cos[\[Theta]])^2)) + (8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Sin[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2) - 
        (-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
           Cos[\[Theta]/2]^2 + ((MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*
                \[Beta]^3) + 4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*
              (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
             2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
            Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)/
         (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))^2 + (-1 + \[Beta]^2)^2*
         ((8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 - 
          ((MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*
              (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
             2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
            Sin[\[Theta]/2]^2)/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/
      (27*(1 - \[Beta]^2)^(3/2)), 0, 
     (2*GF^2*MW^4*(2*MZ^4*(9 + 6*\[Beta] - 40*\[Beta]^2 - 24*\[Beta]^3 + 
          19*\[Beta]^4 + 30*\[Beta]^5 - 28*\[Beta]^6 - 12*\[Beta]^7 + 
          18*\[Beta]^8 - 12*\[Beta]^10) - 4*MW^4*(-72 - 48*\[Beta] + 
          71*\[Beta]^2 + 72*\[Beta]^3 - 44*\[Beta]^4 - 24*\[Beta]^5 + 
          41*\[Beta]^6 - 18*\[Beta]^8 + 6*\[Beta]^10) + 
        4*MW^2*MZ^2*(-36 - 24*\[Beta] + 82*\[Beta]^2 + 66*\[Beta]^3 - 
          49*\[Beta]^4 - 48*\[Beta]^5 + 46*\[Beta]^6 + 6*\[Beta]^7 - 
          27*\[Beta]^8 + 12*\[Beta]^10) - 
        2*(8*MW^4*(-36 + 48*\[Beta] + 36*\[Beta]^2 - 85*\[Beta]^3 - 
            30*\[Beta]^4 + 65*\[Beta]^5 + 12*\[Beta]^6 - 24*\[Beta]^7 + 
            6*\[Beta]^9) - 8*MW^2*MZ^2*(-18 + 24*\[Beta] + 33*\[Beta]^2 - 
            62*\[Beta]^3 - 36*\[Beta]^4 + 79*\[Beta]^5 + 21*\[Beta]^6 - 
            39*\[Beta]^7 + 12*\[Beta]^9) + MZ^4*(-18 + 24*\[Beta] + 
            39*\[Beta]^2 - 50*\[Beta]^3 - 84*\[Beta]^4 + 166*\[Beta]^5 + 
            63*\[Beta]^6 - 120*\[Beta]^7 + 48*\[Beta]^9))*Cos[\[Theta]] + 
        (-1 + \[Beta]^2)*(4*MW^4*(324 + 144*\[Beta] - 339*\[Beta]^2 - 
            168*\[Beta]^3 + 141*\[Beta]^4 - 52*\[Beta]^6 + 6*\[Beta]^8) - 
          4*MW^2*MZ^2*(162 + 72*\[Beta] - 354*\[Beta]^2 - 222*\[Beta]^3 + 
            195*\[Beta]^4 - 6*\[Beta]^5 - 95*\[Beta]^6 + 12*\[Beta]^8) + 
          MZ^4*(81 + 36*\[Beta] - 303*\[Beta]^2 - 252*\[Beta]^3 + 
            234*\[Beta]^4 - 24*\[Beta]^5 - 172*\[Beta]^6 + 24*\[Beta]^8))*
         Cos[\[Theta]]^2 + 2*(8*MW^4*(-54 + 72*\[Beta] + 72*\[Beta]^2 - 
            129*\[Beta]^3 - 36*\[Beta]^4 + 101*\[Beta]^5 - 40*\[Beta]^7 + 
            6*\[Beta]^9) - 8*MW^2*MZ^2*(-27 + 36*\[Beta] + 63*\[Beta]^2 - 
            87*\[Beta]^3 - 33*\[Beta]^4 + 121*\[Beta]^5 - 3*\[Beta]^6 - 
            68*\[Beta]^7 + 12*\[Beta]^9) + MZ^4*(-27 + 36*\[Beta] + 
            90*\[Beta]^2 - 42*\[Beta]^3 - 39*\[Beta]^4 + 250*\[Beta]^5 - 
            24*\[Beta]^6 - 224*\[Beta]^7 + 48*\[Beta]^9))*Cos[\[Theta]]^3 + 
        (-3 + \[Beta]^2)*(16*MW^4*(-27 + 51*\[Beta]^2 - 28*\[Beta]^4 + 
            6*\[Beta]^6) - 8*MW^2*MZ^2*(-27 + 78*\[Beta]^2 - 82*\[Beta]^4 + 
            24*\[Beta]^6) + MZ^4*(-27 + 105*\[Beta]^2 - 208*\[Beta]^4 + 
            96*\[Beta]^6))*Cos[\[Theta]]^4))/(27*Sqrt[3]*
       (-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {(2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 
                2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^2) + 
              MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*
               Cos[\[Theta]])*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2 - 
           8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*Sin[\[Theta]/2]^2))/
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + (1 - \[Beta]^2)*
         (-((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
             (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 2*\[Beta]*
                Cos[\[Theta]])^2)) + (8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Sin[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))*
       Sin[\[Theta]])/27, 0, (-2*GF^2*MW^4*(-1 + \[Beta]^2)*
       (288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 + 96*MW^4*\[Beta] - 
        48*MW^2*MZ^2*\[Beta] + 6*MZ^4*\[Beta] - 160*MW^4*\[Beta]^2 + 
        200*MW^2*MZ^2*\[Beta]^2 - 31*MZ^4*\[Beta]^2 - 48*MW^4*\[Beta]^3 + 
        84*MW^2*MZ^2*\[Beta]^3 - 18*MZ^4*\[Beta]^3 + 32*MW^4*\[Beta]^4 - 
        124*MW^2*MZ^2*\[Beta]^4 + 83*MZ^4*\[Beta]^4 - 
        12*MW^2*MZ^2*\[Beta]^5 + 12*MZ^4*\[Beta]^5 + 32*MW^4*\[Beta]^6 - 
        64*MW^2*MZ^2*\[Beta]^6 + 32*MZ^4*\[Beta]^6 + 
        2*(8*MW^4*(18 + 30*\[Beta] - 6*\[Beta]^2 - 19*\[Beta]^3 + 
            8*\[Beta]^5) - 2*MW^2*MZ^2*(36 + 60*\[Beta] - 48*\[Beta]^2 - 
            89*\[Beta]^3 + 6*\[Beta]^4 + 67*\[Beta]^5) + 
          MZ^4*(9 + 15*\[Beta] - 21*\[Beta]^2 - 17*\[Beta]^3 + 12*\[Beta]^4 + 
            70*\[Beta]^5))*Cos[\[Theta]] + 
        (16*MW^4*(27 - 15*\[Beta]^2 + 4*\[Beta]^4) - 4*MW^2*MZ^2*
           (54 - 84*\[Beta]^2 + 35*\[Beta]^4) + MZ^4*(27 - 69*\[Beta]^2 + 
            76*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 
     (4*GF^2*MW^4*(\[Beta]^2*(MZ^4*(-1 + \[Beta]^2)^2*(-7 + 20*\[Beta]^2 + 
            8*\[Beta]^4) + 4*MW^2*MZ^2*(20 - 38*\[Beta]^2 + 21*\[Beta]^4 + 
            \[Beta]^6 - 4*\[Beta]^8) + 4*MW^4*(-43 + 34*\[Beta]^2 - 
            9*\[Beta]^4 - 2*\[Beta]^6 + 2*\[Beta]^8)) + 
        2*\[Beta]*(-1 + \[Beta]^2)^2*(16*MW^4*(3 - 2*\[Beta]^2 + \[Beta]^4) - 
          2*MW^2*MZ^2*(12 - 17*\[Beta]^2 + 16*\[Beta]^4) + 
          MZ^4*(3 - 2*\[Beta]^2 + 16*\[Beta]^4))*Cos[\[Theta]] + 
        (MZ^4*(-1 + \[Beta]^2)^2*(9 - 12*\[Beta]^2 + 16*\[Beta]^4) + 
          8*MW^4*(18 - 24*\[Beta]^2 + 23*\[Beta]^4 - 10*\[Beta]^6 + 
            2*\[Beta]^8) - 4*MW^2*MZ^2*(18 - 42*\[Beta]^2 + 47*\[Beta]^4 - 
            31*\[Beta]^6 + 8*\[Beta]^8))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*(8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2 - ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2))/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2 + (1 - \[Beta]^2)*((-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
          ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^
                2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 
             4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
            (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
           ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/27, 0, 
     (2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 - 
        288*MW^4*\[Beta] + 144*MW^2*MZ^2*\[Beta] - 18*MZ^4*\[Beta] - 
        160*MW^4*\[Beta]^2 + 200*MW^2*MZ^2*\[Beta]^2 - 31*MZ^4*\[Beta]^2 + 
        144*MW^4*\[Beta]^3 - 252*MW^2*MZ^2*\[Beta]^3 + 54*MZ^4*\[Beta]^3 + 
        32*MW^4*\[Beta]^4 - 124*MW^2*MZ^2*\[Beta]^4 + 83*MZ^4*\[Beta]^4 + 
        36*MW^2*MZ^2*\[Beta]^5 - 36*MZ^4*\[Beta]^5 + 32*MW^4*\[Beta]^6 - 
        64*MW^2*MZ^2*\[Beta]^6 + 32*MZ^4*\[Beta]^6 + 
        2*(8*MW^4*(-54 + 30*\[Beta] + 18*\[Beta]^2 - 19*\[Beta]^3 + 
            8*\[Beta]^5) - 2*MW^2*MZ^2*(-108 + 60*\[Beta] + 144*\[Beta]^2 - 
            89*\[Beta]^3 - 18*\[Beta]^4 + 67*\[Beta]^5) + 
          MZ^4*(-27 + 15*\[Beta] + 63*\[Beta]^2 - 17*\[Beta]^3 - 
            36*\[Beta]^4 + 70*\[Beta]^5))*Cos[\[Theta]] + 
        (16*MW^4*(27 - 15*\[Beta]^2 + 4*\[Beta]^4) - 4*MW^2*MZ^2*
           (54 - 84*\[Beta]^2 + 35*\[Beta]^4) + MZ^4*(27 - 69*\[Beta]^2 + 
            76*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*Sqrt[3]*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((-3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 
                2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^2) + 
              MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*
               Cos[\[Theta]])*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2 - 
           8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*Sin[\[Theta]/2]^2))/
         (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + (1 - \[Beta]^2)*
         (-((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
             (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 2*\[Beta]*
                Cos[\[Theta]])^2)) + (8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Sin[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2))*
       Sin[\[Theta]])/27, 0, 0, 
     (4*GF^2*MW^4*(MZ^4*(-1 + \[Beta]^2)^2*(9 - 4*\[Beta]^2 + 8*\[Beta]^4) + 
        4*MW^4*(36 - 31*\[Beta]^2 + 19*\[Beta]^4 - 8*\[Beta]^6 + 
          2*\[Beta]^8) - 4*MW^2*MZ^2*(18 - 32*\[Beta]^2 + 23*\[Beta]^4 - 
          13*\[Beta]^6 + 4*\[Beta]^8) + 4*\[Beta]*
         (MZ^4*(-1 + \[Beta]^2)^2*(-3 + 4*\[Beta]^2) + 
          MW^2*MZ^2*(24 - 47*\[Beta]^2 + 31*\[Beta]^4 - 8*\[Beta]^6) + 
          MW^4*(-48 + 46*\[Beta]^2 - 20*\[Beta]^4 + 4*\[Beta]^6))*
         Cos[\[Theta]])*Sin[\[Theta]]^2)/(27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])), 0, 
     (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((-3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*(8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2 - ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2))/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2 + (1 - \[Beta]^2)*((-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
          ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^
                2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 
             4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
            (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
           ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/27, 0}, 
    {(-2*GF^2*MW^4*(-1 + \[Beta]^2)*(-432*MW^4 + 216*MW^2*MZ^2 - 27*MZ^4 + 
        376*MW^4*\[Beta]^2 - 344*MW^2*MZ^2*\[Beta]^2 + 40*MZ^4*\[Beta]^2 - 
        136*MW^4*\[Beta]^4 + 356*MW^2*MZ^2*\[Beta]^4 - 193*MZ^4*\[Beta]^4 - 
        64*MW^4*\[Beta]^6 + 104*MW^2*MZ^2*\[Beta]^6 - 40*MZ^4*\[Beta]^6 + 
        16*MW^4*\[Beta]^8 - 32*MW^2*MZ^2*\[Beta]^8 + 16*MZ^4*\[Beta]^8 + 
        2*\[Beta]*(2*MW^2*MZ^2*(108 - 173*\[Beta]^2 + 191*\[Beta]^4 - 
            32*\[Beta]^6) + 8*MW^4*(-54 + 49*\[Beta]^2 - 28*\[Beta]^4 + 
            4*\[Beta]^6) + MZ^4*(-27 + 17*\[Beta]^2 - 158*\[Beta]^4 + 
            32*\[Beta]^6))*Cos[\[Theta]] + 
        4*(MW^2*MZ^2*(72 - 144*\[Beta]^2 + 107*\[Beta]^4 - 16*\[Beta]^6) + 
          8*MW^4*(-18 + 18*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6) + 
          MZ^4*(-9 + 27*\[Beta]^2 - 43*\[Beta]^4 + 8*\[Beta]^6))*
         Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*Sqrt[2]*GF^2*MW^4*
       (-(((1 - \[Beta]^2)^3*((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*
                (1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*
                (3 - 4*\[Beta]^2)*Cos[\[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*
                Cos[\[Theta]])*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                 4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
               (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
                Cos[\[Theta]]))/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2 - 
            8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*Sin[\[Theta]/2]^2))/
          (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2) + (1 - \[Beta]^2)^3*
         (-((Cos[\[Theta]/2]^2*(MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
             (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 2*\[Beta]*
                Cos[\[Theta]])^2)) + (8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Sin[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2) - 
        (-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
           Cos[\[Theta]/2]^2 + ((MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*
                \[Beta]^3) + 4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*
              (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
             2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
            Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)/
         (MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))^2 + (-1 + \[Beta]^2)^2*
         ((8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 - 
          ((MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*
              (MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
             2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]])*
            Sin[\[Theta]/2]^2)/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/
      (27*(1 - \[Beta]^2)^(3/2)), (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*(8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2 - ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2))/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2 + (1 - \[Beta]^2)*((-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
          ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^
                2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 
             4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
            (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
           ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/27, 0, 
     (4*GF^2*MW^4*((-32*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-1 + \[Beta]^2)*
          Cos[\[Theta]/2]^4)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
        (3*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
          (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*
                \[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
            Cos[\[Theta]]))/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
          (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) - 
        (2*(-1 + \[Beta]^2)*(MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 
              4*\[Beta]^3) + 4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
            (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
             Cos[\[Theta]])^2*Sin[\[Theta]/2]^4)/
         ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
           2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)))/27, 0, 
     -1/27*(Sqrt[2]*GF^2*MW^4*(-1 + \[Beta]^2)*(-720*MW^4 + 360*MW^2*MZ^2 - 
         45*MZ^4 + 672*MW^4*\[Beta] - 336*MW^2*MZ^2*\[Beta] + 
         42*MZ^4*\[Beta] + 960*MW^4*\[Beta]^2 - 936*MW^2*MZ^2*\[Beta]^2 + 
         210*MZ^4*\[Beta]^2 - 400*MW^4*\[Beta]^3 + 524*MW^2*MZ^2*\[Beta]^3 - 
         70*MZ^4*\[Beta]^3 + 192*MW^4*\[Beta]^4 - 264*MW^2*MZ^2*\[Beta]^4 + 
         135*MZ^4*\[Beta]^4 + 128*MW^4*\[Beta]^5 - 292*MW^2*MZ^2*\[Beta]^5 + 
         164*MZ^4*\[Beta]^5 - 192*MW^4*\[Beta]^6 + 312*MW^2*MZ^2*\[Beta]^6 - 
         120*MZ^4*\[Beta]^6 + (16*MW^4*(63 - 108*\[Beta] - 47*\[Beta]^2 + 
             138*\[Beta]^3 + 8*\[Beta]^4 - 42*\[Beta]^5 + 4*\[Beta]^6) + 
           MZ^4*(63 - 108*\[Beta] - 143*\[Beta]^2 + 648*\[Beta]^3 + 
             254*\[Beta]^4 - 276*\[Beta]^5 + 64*\[Beta]^6 - 24*\[Beta]^7) + 
           4*MW^2*MZ^2*(-126 + 216*\[Beta] + 208*\[Beta]^2 - 642*\[Beta]^3 - 
             109*\[Beta]^4 + 228*\[Beta]^5 - 32*\[Beta]^6 + 6*\[Beta]^7))*
          Cos[\[Theta]] + (16*MW^4*(-81 + 30*\[Beta] + 72*\[Beta]^2 - 
             19*\[Beta]^3 - 18*\[Beta]^4 + 8*\[Beta]^5) + 
           MZ^4*(-81 + 30*\[Beta] + 234*\[Beta]^2 - 34*\[Beta]^3 - 
             69*\[Beta]^4 + 140*\[Beta]^5 - 24*\[Beta]^6) + 
           4*MW^2*MZ^2*(162 - 60*\[Beta] - 306*\[Beta]^2 + 89*\[Beta]^3 + 
             78*\[Beta]^4 - 67*\[Beta]^5 + 6*\[Beta]^6))*Cos[2*\[Theta]] + 
         432*MW^4*Cos[3*\[Theta]] - 216*MW^2*MZ^2*Cos[3*\[Theta]] + 
         27*MZ^4*Cos[3*\[Theta]] - 240*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         336*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 69*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 64*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         140*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 76*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sin[\[Theta]])/(Sqrt[3 - 3*\[Beta]^2]*
        (-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
        (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}, 
    {0, (-2*GF^2*MW^4*(-1 + \[Beta]^2)*
       (8*MW^4*(-18 + 13*\[Beta]^2 - 6*\[Beta]^4 + 2*\[Beta]^6) - 
        8*MW^2*MZ^2*(-9 + 14*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6) + 
        MZ^4*(-9 + 17*\[Beta]^2 - 24*\[Beta]^4 + 16*\[Beta]^6) + 
        4*\[Beta]*(MW^2*MZ^2*(-24 + 43*\[Beta]^2 - 16*\[Beta]^4) + 
          8*MW^4*(6 - 4*\[Beta]^2 + \[Beta]^4) + MZ^4*(3 - 11*\[Beta]^2 + 
            8*\[Beta]^4))*Cos[\[Theta]])*Sin[\[Theta]]^2)/
      (27*(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2*(1 + \[Beta]^2 + 
        2*\[Beta]*Cos[\[Theta]])), 0, 0, (2*GF^2*MW^4*Sqrt[2 - 2*\[Beta]^2]*
       ((-3*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        ((-1 + \[Beta]^2)*(8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2 - ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2))/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2 + (1 - \[Beta]^2)*((-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
          ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^
                2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 
             4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
            (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
           ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/27, 0, 
     (4*GF^2*MW^4*((-32*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-1 + \[Beta]^2)*
          Cos[\[Theta]/2]^4)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 - 
        (3*(-1 + Cos[\[Theta]])^2*(1 + Cos[\[Theta]])*
          (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 
             2*MW^2*(-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*
                \[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
            Cos[\[Theta]]))/((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*
          (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) - 
        (2*(-1 + \[Beta]^2)*(MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 
              4*\[Beta]^3) + 4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
            (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
             Cos[\[Theta]])^2*Sin[\[Theta]/2]^4)/
         ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
           2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)))/27, 0}, 
    {(2*Sqrt[2/3]*GF^2*MW^4*((12*(-1 + \[Beta]^2)^2*Cos[\[Theta]/2]^4*
          (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
           4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
             8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]]))/
         ((4*MW^2 + MZ^2*(-1 + \[Beta]^2))*(1 + \[Beta]^2 + 
            2*\[Beta]*Cos[\[Theta]])^2) + 
        (-((Cos[\[Theta]/2]^2*(MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 
                4*\[Beta]^3) + 4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*(\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 
                  2*\[Beta]^2) + 2*MW^2*(-2 + \[Beta]^2)) + 
              2*(MZ^2*(-3 + 6*\[Beta]^2 - 2*\[Beta]^4) + 2*MW^2*
                 (6 - 6*\[Beta]^2 + \[Beta]^4))*Cos[\[Theta]]))/
            (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2) + 
          8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*(-3 + \[Beta]^2)*
           Sin[\[Theta]/2]^2)/(MZ^2 + (4*MW^2)/(-1 + \[Beta]^2))^2 + 
        (-1 + \[Beta]^2)*(((1 - \[Beta]^2)*Cos[\[Theta]/2]^2*
            (MZ^2*(-3 + 2*\[Beta] + 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(3 - 2*\[Beta] + \[Beta]^3) + (2*MZ^2*(3 - 4*\[Beta]^2) + 
               8*MW^2*(-3 + \[Beta]^2))*Cos[\[Theta]])*
            (\[Beta]*(-3 + \[Beta]^2)*(MZ^2*(1 - 2*\[Beta]^2) + 2*MW^2*
                (-2 + \[Beta]^2)) + 2*(MZ^2*(-3 + 6*\[Beta]^2 - 
                 2*\[Beta]^4) + 2*MW^2*(6 - 6*\[Beta]^2 + \[Beta]^4))*
              Cos[\[Theta]]))/((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2) + (8*(MW - MZ)^2*(MW + MZ)^2*
            \[Beta]^2*(-3 + \[Beta]^2)*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^2)/
           (4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2) + 
        (2*(1 - \[Beta]^2)^3*(8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2 - ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 
              2*MW^2*\[Beta]*(-2 + \[Beta]^2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[
                \[Theta]] + 4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
             (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
              4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
              (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*Cos[
                \[Theta]])*Sin[\[Theta]/2]^2)/(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2))/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^
          2 - 2*(1 - \[Beta]^2)^3*((-8*(MW - MZ)^2*(MW + MZ)^2*\[Beta]^2*
            Cos[\[Theta]/2]^2)/(4*MW^2 + MZ^2*(-1 + \[Beta]^2))^2 + 
          ((MZ^2*\[Beta]*(1 - 2*\[Beta]^2) + 2*MW^2*\[Beta]*(-2 + \[Beta]^
                2) + MZ^2*(3 - 4*\[Beta]^2)*Cos[\[Theta]] + 
             4*MW^2*(-3 + \[Beta]^2)*Cos[\[Theta]])*
            (MZ^2*(3 + 2*\[Beta] - 3*\[Beta]^2 - 4*\[Beta]^3) + 
             4*MW^2*(-3 - 2*\[Beta] + \[Beta]^3) + 
             (2*MZ^2*(3 - 4*\[Beta]^2) + 8*MW^2*(-3 + \[Beta]^2))*
              Cos[\[Theta]])*Sin[\[Theta]/2]^2)/
           ((-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
            (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(1 + \[Beta]^2 + 
              2*\[Beta]*Cos[\[Theta]])^2)))*Sin[\[Theta]])/
      (27*(1 - \[Beta]^2)^(3/2)), 0, 
     (2*GF^2*MW^4*(2*MZ^4*(9 + 6*\[Beta] - 40*\[Beta]^2 - 24*\[Beta]^3 + 
          19*\[Beta]^4 + 30*\[Beta]^5 - 28*\[Beta]^6 - 12*\[Beta]^7 + 
          18*\[Beta]^8 - 12*\[Beta]^10) - 4*MW^4*(-72 - 48*\[Beta] + 
          71*\[Beta]^2 + 72*\[Beta]^3 - 44*\[Beta]^4 - 24*\[Beta]^5 + 
          41*\[Beta]^6 - 18*\[Beta]^8 + 6*\[Beta]^10) + 
        4*MW^2*MZ^2*(-36 - 24*\[Beta] + 82*\[Beta]^2 + 66*\[Beta]^3 - 
          49*\[Beta]^4 - 48*\[Beta]^5 + 46*\[Beta]^6 + 6*\[Beta]^7 - 
          27*\[Beta]^8 + 12*\[Beta]^10) - 
        2*(8*MW^4*(-36 + 48*\[Beta] + 36*\[Beta]^2 - 85*\[Beta]^3 - 
            30*\[Beta]^4 + 65*\[Beta]^5 + 12*\[Beta]^6 - 24*\[Beta]^7 + 
            6*\[Beta]^9) - 8*MW^2*MZ^2*(-18 + 24*\[Beta] + 33*\[Beta]^2 - 
            62*\[Beta]^3 - 36*\[Beta]^4 + 79*\[Beta]^5 + 21*\[Beta]^6 - 
            39*\[Beta]^7 + 12*\[Beta]^9) + MZ^4*(-18 + 24*\[Beta] + 
            39*\[Beta]^2 - 50*\[Beta]^3 - 84*\[Beta]^4 + 166*\[Beta]^5 + 
            63*\[Beta]^6 - 120*\[Beta]^7 + 48*\[Beta]^9))*Cos[\[Theta]] + 
        (-1 + \[Beta]^2)*(4*MW^4*(324 + 144*\[Beta] - 339*\[Beta]^2 - 
            168*\[Beta]^3 + 141*\[Beta]^4 - 52*\[Beta]^6 + 6*\[Beta]^8) - 
          4*MW^2*MZ^2*(162 + 72*\[Beta] - 354*\[Beta]^2 - 222*\[Beta]^3 + 
            195*\[Beta]^4 - 6*\[Beta]^5 - 95*\[Beta]^6 + 12*\[Beta]^8) + 
          MZ^4*(81 + 36*\[Beta] - 303*\[Beta]^2 - 252*\[Beta]^3 + 
            234*\[Beta]^4 - 24*\[Beta]^5 - 172*\[Beta]^6 + 24*\[Beta]^8))*
         Cos[\[Theta]]^2 + 2*(8*MW^4*(-54 + 72*\[Beta] + 72*\[Beta]^2 - 
            129*\[Beta]^3 - 36*\[Beta]^4 + 101*\[Beta]^5 - 40*\[Beta]^7 + 
            6*\[Beta]^9) - 8*MW^2*MZ^2*(-27 + 36*\[Beta] + 63*\[Beta]^2 - 
            87*\[Beta]^3 - 33*\[Beta]^4 + 121*\[Beta]^5 - 3*\[Beta]^6 - 
            68*\[Beta]^7 + 12*\[Beta]^9) + MZ^4*(-27 + 36*\[Beta] + 
            90*\[Beta]^2 - 42*\[Beta]^3 - 39*\[Beta]^4 + 250*\[Beta]^5 - 
            24*\[Beta]^6 - 224*\[Beta]^7 + 48*\[Beta]^9))*Cos[\[Theta]]^3 + 
        (-3 + \[Beta]^2)*(16*MW^4*(-27 + 51*\[Beta]^2 - 28*\[Beta]^4 + 
            6*\[Beta]^6) - 8*MW^2*MZ^2*(-27 + 78*\[Beta]^2 - 82*\[Beta]^4 + 
            24*\[Beta]^6) + MZ^4*(-27 + 105*\[Beta]^2 - 208*\[Beta]^4 + 
            96*\[Beta]^6))*Cos[\[Theta]]^4))/(27*Sqrt[3]*
       (-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 
     (2*GF^2*MW^4*(-1 + \[Beta]^2)*(288*MW^4 - 144*MW^2*MZ^2 + 18*MZ^4 - 
        288*MW^4*\[Beta] + 144*MW^2*MZ^2*\[Beta] - 18*MZ^4*\[Beta] - 
        160*MW^4*\[Beta]^2 + 200*MW^2*MZ^2*\[Beta]^2 - 31*MZ^4*\[Beta]^2 + 
        144*MW^4*\[Beta]^3 - 252*MW^2*MZ^2*\[Beta]^3 + 54*MZ^4*\[Beta]^3 + 
        32*MW^4*\[Beta]^4 - 124*MW^2*MZ^2*\[Beta]^4 + 83*MZ^4*\[Beta]^4 + 
        36*MW^2*MZ^2*\[Beta]^5 - 36*MZ^4*\[Beta]^5 + 32*MW^4*\[Beta]^6 - 
        64*MW^2*MZ^2*\[Beta]^6 + 32*MZ^4*\[Beta]^6 + 
        2*(8*MW^4*(-54 + 30*\[Beta] + 18*\[Beta]^2 - 19*\[Beta]^3 + 
            8*\[Beta]^5) - 2*MW^2*MZ^2*(-108 + 60*\[Beta] + 144*\[Beta]^2 - 
            89*\[Beta]^3 - 18*\[Beta]^4 + 67*\[Beta]^5) + 
          MZ^4*(-27 + 15*\[Beta] + 63*\[Beta]^2 - 17*\[Beta]^3 - 
            36*\[Beta]^4 + 70*\[Beta]^5))*Cos[\[Theta]] + 
        (16*MW^4*(27 - 15*\[Beta]^2 + 4*\[Beta]^4) - 4*MW^2*MZ^2*
           (54 - 84*\[Beta]^2 + 35*\[Beta]^4) + MZ^4*(27 - 69*\[Beta]^2 + 
            76*\[Beta]^4))*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (27*Sqrt[3]*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
       (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     -1/27*(Sqrt[2]*GF^2*MW^4*(-1 + \[Beta]^2)*(-720*MW^4 + 360*MW^2*MZ^2 - 
         45*MZ^4 + 672*MW^4*\[Beta] - 336*MW^2*MZ^2*\[Beta] + 
         42*MZ^4*\[Beta] + 960*MW^4*\[Beta]^2 - 936*MW^2*MZ^2*\[Beta]^2 + 
         210*MZ^4*\[Beta]^2 - 400*MW^4*\[Beta]^3 + 524*MW^2*MZ^2*\[Beta]^3 - 
         70*MZ^4*\[Beta]^3 + 192*MW^4*\[Beta]^4 - 264*MW^2*MZ^2*\[Beta]^4 + 
         135*MZ^4*\[Beta]^4 + 128*MW^4*\[Beta]^5 - 292*MW^2*MZ^2*\[Beta]^5 + 
         164*MZ^4*\[Beta]^5 - 192*MW^4*\[Beta]^6 + 312*MW^2*MZ^2*\[Beta]^6 - 
         120*MZ^4*\[Beta]^6 + (16*MW^4*(63 - 108*\[Beta] - 47*\[Beta]^2 + 
             138*\[Beta]^3 + 8*\[Beta]^4 - 42*\[Beta]^5 + 4*\[Beta]^6) + 
           MZ^4*(63 - 108*\[Beta] - 143*\[Beta]^2 + 648*\[Beta]^3 + 
             254*\[Beta]^4 - 276*\[Beta]^5 + 64*\[Beta]^6 - 24*\[Beta]^7) + 
           4*MW^2*MZ^2*(-126 + 216*\[Beta] + 208*\[Beta]^2 - 642*\[Beta]^3 - 
             109*\[Beta]^4 + 228*\[Beta]^5 - 32*\[Beta]^6 + 6*\[Beta]^7))*
          Cos[\[Theta]] + (16*MW^4*(-81 + 30*\[Beta] + 72*\[Beta]^2 - 
             19*\[Beta]^3 - 18*\[Beta]^4 + 8*\[Beta]^5) + 
           MZ^4*(-81 + 30*\[Beta] + 234*\[Beta]^2 - 34*\[Beta]^3 - 
             69*\[Beta]^4 + 140*\[Beta]^5 - 24*\[Beta]^6) + 
           4*MW^2*MZ^2*(162 - 60*\[Beta] - 306*\[Beta]^2 + 89*\[Beta]^3 + 
             78*\[Beta]^4 - 67*\[Beta]^5 + 6*\[Beta]^6))*Cos[2*\[Theta]] + 
         432*MW^4*Cos[3*\[Theta]] - 216*MW^2*MZ^2*Cos[3*\[Theta]] + 
         27*MZ^4*Cos[3*\[Theta]] - 240*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
         336*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 69*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 64*MW^4*\[Beta]^4*Cos[3*\[Theta]] - 
         140*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 76*MZ^4*\[Beta]^4*
          Cos[3*\[Theta]])*Sin[\[Theta]])/(Sqrt[3 - 3*\[Beta]^2]*
        (-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*
        (1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2), 0, 
     (2*GF^2*MW^4*(2*(MZ^4*(18 - 18*\[Beta] - 29*\[Beta]^2 + 72*\[Beta]^3 + 
            26*\[Beta]^4 - 90*\[Beta]^5 + 13*\[Beta]^6 + 36*\[Beta]^7 + 
            18*\[Beta]^8 - 12*\[Beta]^10) + MW^4*(288 - 288*\[Beta] + 
            82*\[Beta]^2 + 432*\[Beta]^3 + 56*\[Beta]^4 - 144*\[Beta]^5 - 
            50*\[Beta]^6 + 36*\[Beta]^8 - 12*\[Beta]^10) + 
          2*MW^2*MZ^2*(-72 + 72*\[Beta] + 50*\[Beta]^2 - 198*\[Beta]^3 - 
            5*\[Beta]^4 + 144*\[Beta]^5 + 14*\[Beta]^6 - 18*\[Beta]^7 - 
            27*\[Beta]^8 + 12*\[Beta]^10)) - 
        2*(8*MW^4*(108 - 12*\[Beta] - 108*\[Beta]^2 - 11*\[Beta]^3 + 
            90*\[Beta]^4 + 31*\[Beta]^5 - 36*\[Beta]^6 - 24*\[Beta]^7 + 
            6*\[Beta]^9) - 4*MW^2*MZ^2*(108 - 12*\[Beta] - 198*\[Beta]^2 + 
            \[Beta]^3 + 216*\[Beta]^4 + 28*\[Beta]^5 - 126*\[Beta]^6 - 
            69*\[Beta]^7 + 24*\[Beta]^9) + MZ^4*(54 - 6*\[Beta] - 
            117*\[Beta]^2 + 2*\[Beta]^3 + 252*\[Beta]^4 - 28*\[Beta]^5 - 
            189*\[Beta]^6 - 84*\[Beta]^7 + 48*\[Beta]^9))*Cos[\[Theta]] + 
        (-1 + \[Beta]^2)*(4*MW^4*(-108 - 432*\[Beta] - 51*\[Beta]^2 + 
            504*\[Beta]^3 + 93*\[Beta]^4 - 20*\[Beta]^6 + 6*\[Beta]^8) - 
          4*MW^2*MZ^2*(-54 - 216*\[Beta] + 42*\[Beta]^2 + 666*\[Beta]^3 + 
            111*\[Beta]^4 + 18*\[Beta]^5 - 31*\[Beta]^6 + 12*\[Beta]^8) + 
          MZ^4*(-27 - 108*\[Beta] + 75*\[Beta]^2 + 756*\[Beta]^3 + 
            108*\[Beta]^4 + 72*\[Beta]^5 - 44*\[Beta]^6 + 24*\[Beta]^8))*
         Cos[\[Theta]]^2 + 2*(8*MW^4*(162 - 36*\[Beta] - 216*\[Beta]^2 + 
            33*\[Beta]^3 + 108*\[Beta]^4 - 5*\[Beta]^5 - 8*\[Beta]^7 + 
            6*\[Beta]^9) - 4*MW^2*MZ^2*(162 - 36*\[Beta] - 378*\[Beta]^2 + 
            51*\[Beta]^3 + 198*\[Beta]^4 - 56*\[Beta]^5 + 18*\[Beta]^6 - 
            11*\[Beta]^7 + 24*\[Beta]^9) + MZ^4*(81 - 18*\[Beta] - 
            270*\[Beta]^2 - 6*\[Beta]^3 + 117*\[Beta]^4 - 112*\[Beta]^5 + 
            72*\[Beta]^6 + 20*\[Beta]^7 + 48*\[Beta]^9))*Cos[\[Theta]]^3 + 
        (16*MW^4*(-81 + 36*\[Beta]^2 + 3*\[Beta]^4 - 14*\[Beta]^6 + 
            6*\[Beta]^8) - 8*MW^2*MZ^2*(-81 + 117*\[Beta]^2 - 42*\[Beta]^4 - 
            32*\[Beta]^6 + 24*\[Beta]^8) + MZ^4*(-81 + 198*\[Beta]^2 - 
            249*\[Beta]^4 - 32*\[Beta]^6 + 96*\[Beta]^8))*Cos[\[Theta]]^4))/
      (81*(-2*MW + MZ*Sqrt[1 - \[Beta]^2])^2*(2*MW + MZ*Sqrt[1 - \[Beta]^2])^
        2*(1 + \[Beta]^2 + 2*\[Beta]*Cos[\[Theta]])^2)}}


==> anc/Diboson_Rmat/uu_zz/AEFT.dat <==
AEFTtab = {{cpDC, (4*Sqrt[2]*GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 
        257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpWB, (64*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
        204*MW^2*MZ^4 + 65*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1, (8*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2, (8*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221, (-8*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^2*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpqMi, (-16*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpu, (1024*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC^2, -1/2187*((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
        (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
         \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
        68*MW^2*MZ^4 + 65*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpDC, (4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpDC, (4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpDC, (4*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpqMi, (8*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpDC*cpu, (512*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpWB^2, (256*MW^2*(MW - MZ)*(MW + MZ)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(8*MW^2 - 5*MZ^2)*
       (16*MW^4 - 20*MW^2*MZ^2 + 13*MZ^4)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(8*MW^2 - 5*MZ^2)*
       (16*MW^4 - 20*MW^2*MZ^2 + 13*MZ^4)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
        204*MW^2*MZ^4 + 65*MZ^6)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^3*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpqMi*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(-4*MW^2 + MZ^2)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpu*cpWB, (2048*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
       (-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
        \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1^2, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*c3pl2, (-8*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cll1221, (8*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpqMi, (16*(-4*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl1*cpu, (1024*(-MW + MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2^2, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cll1221, (8*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpqMi, (16*(-4*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {c3pl2*cpu, (1024*(-MW + MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221^2, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(2187*Lambda^4*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpqMi, (-16*(-4*MW^2 + MZ^2)^3*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^2*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cll1221*cpu, (1024*(MW - MZ)^3*(MW + MZ)^3*(-4 + 3*\[Beta]^2 - 
        7*\[Beta]^4 + 3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*
         Cos[2*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
      (729*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {cpqMi^2, (-16*(-4*MW^2 + MZ^2)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
    {cpu^2, (-256*(MW - MZ)^2*(MW + MZ)^2*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 
        3*\[Beta]^6 + \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
        \[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}


==> anc/Diboson_Rmat/uu_zz/ASM.dat <==
ASM = (-8*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
      257*MZ^8)*(-4 + 3*\[Beta]^2 - 7*\[Beta]^4 + 3*\[Beta]^6 + 
      \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 
      \[Beta]^4*Cos[4*\[Theta]]))/(2187*MZ^4*
     (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)


==> anc/Diboson_Rmat/uu_zz/RmatrixSM.dat <==
RmatrixSM = 
   {{((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         Csc[\[Theta]/2]^2*((GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-256*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (4*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s)*
         (-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*
            (2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*Sqrt[2]*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*(4*MZ^2 - s)*s^2*
         (-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (256*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-256*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*(4*MZ^2 - s)*s^2*
         (-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (256*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((-16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*(4*MZ^2 - s)*s^2*
         (-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])))*
         Csc[\[Theta]/2]^2)/(9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-256*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) - 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + 
             (s^(3/2)*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*Sqrt[2]*MZ^4*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(
                -2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s]*
              (2*MZ^2 + s) - (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s]*(2*MZ^2 + s) + (s^(3/2)*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^4*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*(4*MZ^2 - s)*s^2*
         (-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-256*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-256*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (Sqrt[-4*MZ^2 + s] - (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(Sqrt[-4*MZ^2 + s] + (Sqrt[s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(-Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] - 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (16*Sqrt[2]*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(Sqrt[-4*MZ^2 + s] + 
             (Sqrt[s]*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((64*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*(4*MZ^2 - s)*s^2*
         (-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-256*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (16*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*
            (1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (8*Sqrt[2]*GF*(2*MW - MZ)^2*
         (2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((GF*(-4*MW^2 + MZ^2)^2*Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (GF*(-4*MW^2 + MZ^2)^2*
            Sqrt[s]*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (128*Sqrt[2]*GF*(MW - MZ)^2*(MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         ((16*GF*(MW^2 - MZ^2)^2*Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*(-2*MZ^2 - Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
             (s*(-2*MZ^2 + s + 2*t))/Sqrt[s*(-4*MZ^2 + s)]))/
           (3*MZ^3*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) - (16*GF*(MW^2 - MZ^2)^2*
            Sqrt[s]*(1 + (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            (-2*MZ^2 + Sqrt[s]*Sqrt[-4*MZ^2 + s] + (s*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))/(3*MZ^3*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}, 
    {((8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*(4*MZ^2 - s)*s^2*
         (-2*MZ^2 + s)*((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         (-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])))*Csc[\[Theta]/2]^2)/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (64*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s)*
         (-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*(-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
             (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((16*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*(-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
             (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (256*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-8*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s + 2*t)*Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/
           ((4*MZ^2 - s)*s)]*(-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
             (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
             Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
            (MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                 2*t))/Sqrt[s*(-4*MZ^2 + s)])) + 
          (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/
              Sqrt[s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s))])/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*(-2*MZ^2 + s + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((4*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s + 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(2*MZ^2*s - s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] - 2*s*t)*
         (-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) + 
       (64*GF*(MW - MZ)^2*(MW + MZ)^2*Sqrt[s]*(2*MZ^2 - s - 
          Sqrt[-((4*MZ^2 - s)*s)] - 2*t)*(-2*MZ^2*s + s^2 + 
          2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] - s*Sqrt[-((4*MZ^2 - s)*s)] + 2*s*t)*
         ((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*
                (-4*MZ^2 + s)))^(3/2)*Csc[\[Theta]/2]^2)/
           (3*MZ^2*(2*MZ^2 - s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*
            s*(1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36, 
     ((-4*Sqrt[2]*GF*(2*MW - MZ)^2*(2*MW + MZ)^2*s*Sqrt[-((4*MZ^2 - s)*s)]*
         (-2*MZ^2 + s)*(-2*MZ^2 + s - Sqrt[-((4*MZ^2 - s)*s)] + 2*t)*
         Sqrt[(MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s)]*
         (-1/3*(Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*(1 - (-2*MZ^2 + s + 2*t)/Sqrt[
                s*(-4*MZ^2 + s)])*Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/
                (s*(-4*MZ^2 + s))])/(MZ^2*(2*MZ^2 - s + (Sqrt[s]*
                Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/Sqrt[
                s*(-4*MZ^2 + s)])) + (Sqrt[2]*GF*(-4*MW^2 + MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)/Sqrt[s*(-4*MZ^2 + s)])*
            Sqrt[1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s))])/
           (3*MZ^2*(-2*MZ^2 + s + (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 
                2*t))/Sqrt[s*(-4*MZ^2 + s)]))))/
        (9*MZ^2*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] + 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - 
          s^(3/2)*Sqrt[-4*MZ^2 + s] - 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] - 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + s^(3/2)*Sqrt[-4*MZ^2 + s] + 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)) - (128*Sqrt[2]*GF*(MW - MZ)^2*
         (MW + MZ)^2*(4*MZ^2 - s)*s^2*(-2*MZ^2 + s)*
         ((MZ^4 - 2*MZ^2*t + s*t + t^2)/((4*MZ^2 - s)*s))^(3/2)*
         Csc[\[Theta]/2]^2*((-8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(2*MZ^2 - s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)])) + (8*Sqrt[2]*GF*(MW^2 - MZ^2)^2*s*
            (1 - (-2*MZ^2 + s + 2*t)^2/(s*(-4*MZ^2 + s)))^(3/2)*
            Csc[\[Theta]/2]^2)/(3*MZ^2*(-2*MZ^2 + s + 
             (Sqrt[s]*Sqrt[-4*MZ^2 + s]*(-2*MZ^2 + s + 2*t))/
              Sqrt[s*(-4*MZ^2 + s)]))))/(9*MZ^2*
         (-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + s*Sqrt[-((4*MZ^2 - s)*s)] + 
          2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] - s^(3/2)*Sqrt[-4*MZ^2 + s] - 
          2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)*(-2*MZ^2*Sqrt[-((4*MZ^2 - s)*s)] + 
          s*Sqrt[-((4*MZ^2 - s)*s)] - 2*MZ^2*Sqrt[s]*Sqrt[-4*MZ^2 + s] + 
          s^(3/2)*Sqrt[-4*MZ^2 + s] + 2*Sqrt[s]*Sqrt[-4*MZ^2 + s]*t)))/36}}


==> anc/Diboson_Rmat/uu_zz/aitildeEFT.dat <==
aiTildeEFTtab = 
   {{{cpDC, (4*GF*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 
         768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
         510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
         1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (32*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (16*GF*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (1024*GF*(MW - MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((480*MW^4*MZ^4 - 255*MZ^8 - 960*MW^4*MZ^4*\[Beta]^2 + 
         510*MZ^8*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 30*MZ^4*(32*MW^4 - 17*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(48*MW^4*MZ^2 + 
         60*MW^2*MZ^4 - 63*MZ^6 - 96*MW^4*MZ^2*\[Beta]^2 - 
         120*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
         144*MW^4*MZ^2*\[Beta]^4 + 180*MW^2*MZ^4*\[Beta]^4 - 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 68*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
      (-2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (-2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (-4*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-128*MW^2*(-MW^2 + MZ^2)*(-24*MW^2*MZ^2 + 15*MZ^4 + 
         48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 - 
         72*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 - 
         (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^2*(-8*MW^2 + 5*MZ^2)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 40*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
         63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
         126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
         540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
         63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
         126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
         540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (-4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (-8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (-8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (8*MZ*(-4*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cpDC, (GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
         6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
         6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
         2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
         1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
         1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 - 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[2]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/729*(Sqrt[2]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 
          1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
          15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
          12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
          2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
          6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
          1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
           \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
          771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/729*(Sqrt[2]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 
          1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
          15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
          12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
          2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
          6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
          1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
           \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
          771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (-512*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (-512*MW^8 + 544*MW^4*MZ^4 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        6528*MW^4*MZ^4*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2176*MW^4*MZ^4*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 1632*MW^4*MZ^4*
         \[Beta]^6 + 771*MZ^8*\[Beta]^6 + 60*MZ^4*(-32*MW^4 + 17*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
          9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 3840*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 544*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (5832*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 80*MW^4*MZ^2 + 
         68*MW^2*MZ^4 - 65*MZ^6 + 1536*MW^6*\[Beta]^2 - 
         960*MW^4*MZ^2*\[Beta]^2 - 816*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 320*MW^4*MZ^2*\[Beta]^4 + 
         272*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 
         240*MW^4*MZ^2*\[Beta]^6 - 204*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 12*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         384*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 480*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 80*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         68*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
        6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
        6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
        2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
        1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
        1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 + 
        12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
        6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
        6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
        2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
        1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
        1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 + 
        12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
        6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
        2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
        1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
        1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 - 
        12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-32*MW^2*(MW^2 - MZ^2)*(-32*MW^4 + 40*MW^2*MZ^2 - 17*MZ^4 + 
         384*MW^4*\[Beta]^2 - 480*MW^2*MZ^2*\[Beta]^2 + 204*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 68*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 120*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 + 
         12*MZ^2*(-8*MW^2 + 5*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         192*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         120*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (-1024*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        Cos[\[Theta]/2]^2*(1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, -1/729*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, -1/729*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpu, 0}, {cpu^2, (128*(MW - MZ)^2*(MW + MZ)^2*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, (2*Sqrt[2]*GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 
         257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (32*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (512*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, -1/1458*((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 + \[Beta]^2)*
         (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
         68*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (128*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (1024*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpqMi, (8*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpqMi, (8*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (-128*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
     {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, 
     {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cpDC, (4*GF*(-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
         768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
         510*MZ^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^4 + 
         1512*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-32*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-16*GF*(-4*MW^2 + MZ^2)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (1024*GF*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((-480*MW^4*MZ^4 + 255*MZ^8 + 960*MW^4*MZ^4*\[Beta]^2 - 
         510*MZ^8*\[Beta]^2 - 1440*MW^4*MZ^4*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 30*MZ^4*(-32*MW^4 + 17*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-48*MW^4*MZ^2 - 
         60*MW^2*MZ^4 + 63*MZ^6 + 96*MW^4*MZ^2*\[Beta]^2 + 
         120*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
         144*MW^4*MZ^2*\[Beta]^4 - 180*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*
          Cos[3*\[Theta]] + 80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         68*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
      (2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (-2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (4*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (128*MW^2*(-MW^2 + MZ^2)*(-24*MW^2*MZ^2 + 15*MZ^4 + 
         48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 - 
         72*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 + 
         (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^2*(-8*MW^2 + 5*MZ^2)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
         63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
         126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
         540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 
         63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 
         126*MZ^6*\[Beta]^2 - 432*MW^4*MZ^2*\[Beta]^4 + 
         540*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (-4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (-4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (-8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*MZ*(-4*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (128*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cpDC, (GF*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
         6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
         2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
         2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
         1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
         1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 - 
         36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[6]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (8*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
        (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6 - 
         1536*MW^6*\[Beta]^2 + 2880*MW^4*MZ^2*\[Beta]^2 - 
         2448*MW^2*MZ^4*\[Beta]^2 + 780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 
         960*MW^4*MZ^2*\[Beta]^4 + 816*MW^2*MZ^4*\[Beta]^4 - 
         260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 720*MW^4*MZ^2*\[Beta]^6 - 
         612*MW^2*MZ^4*\[Beta]^6 + 195*MZ^6*\[Beta]^6 - 
         108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/729*(Sqrt[2/3]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 
          1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
          15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
          12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
          2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
          6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
          1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
           \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
          771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-2*Sqrt[2/3]*GF*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (128*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8 - 6144*MW^8*\[Beta]^2 + 
        6528*MW^4*MZ^4*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2176*MW^4*MZ^4*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 1632*MW^4*MZ^4*
         \[Beta]^6 - 771*MZ^8*\[Beta]^6 + 180*MZ^4*(-32*MW^4 + 17*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
          9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 11520*MW^4*MZ^4*
         \[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        512*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (5832*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
      (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 80*MW^4*MZ^2 + 68*MW^2*MZ^4 - 
         65*MZ^6 + 1536*MW^6*\[Beta]^2 - 960*MW^4*MZ^2*\[Beta]^2 - 
         816*MW^2*MZ^4*\[Beta]^2 + 780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 
         320*MW^4*MZ^2*\[Beta]^4 + 272*MW^2*MZ^4*\[Beta]^4 - 
         260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 240*MW^4*MZ^2*\[Beta]^6 - 
         204*MW^2*MZ^4*\[Beta]^6 + 195*MZ^6*\[Beta]^6 + 
         36*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 80*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         68*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
        6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
        2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
        1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
        1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 + 
        36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
        6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
        2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
        1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
        1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 + 
        36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
        6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
        6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
        2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
        1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
        1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 - 
        36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, ((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpu, 
      (64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpWB^2, 
      (32*MW^2*(MW^2 - MZ^2)*(-32*MW^4 + 40*MW^2*MZ^2 - 17*MZ^4 + 
         384*MW^4*\[Beta]^2 - 480*MW^2*MZ^2*\[Beta]^2 + 204*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 68*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 120*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 + 
         36*MZ^2*(8*MW^2 - 5*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         576*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 360*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         120*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6 + 1536*MW^6*\[Beta]^2 - 
         2880*MW^4*MZ^2*\[Beta]^2 + 2448*MW^2*MZ^4*\[Beta]^2 - 
         780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 960*MW^4*MZ^2*\[Beta]^4 - 
         816*MW^2*MZ^4*\[Beta]^4 + 260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 
         720*MW^4*MZ^2*\[Beta]^6 + 612*MW^2*MZ^4*\[Beta]^6 - 
         195*MZ^6*\[Beta]^6 + 108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6 + 1536*MW^6*\[Beta]^2 - 
         2880*MW^4*MZ^2*\[Beta]^2 + 2448*MW^2*MZ^4*\[Beta]^2 - 
         780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 960*MW^4*MZ^2*\[Beta]^4 - 
         816*MW^2*MZ^4*\[Beta]^4 + 260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 
         720*MW^4*MZ^2*\[Beta]^6 + 612*MW^2*MZ^4*\[Beta]^6 - 
         195*MZ^6*\[Beta]^6 + 108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 - 108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-4*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 - 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 
        257*MZ^8 + 6144*MW^8*\[Beta]^2 - 15360*MW^6*MZ^2*\[Beta]^2 + 
        19584*MW^4*MZ^4*\[Beta]^2 - 12480*MW^2*MZ^6*\[Beta]^2 + 
        3084*MZ^8*\[Beta]^2 - 2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*
         \[Beta]^4 - 6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (2*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (128*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2^2, 
      (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 
        257*MZ^8 + 6144*MW^8*\[Beta]^2 - 15360*MW^6*MZ^2*\[Beta]^2 + 
        19584*MW^4*MZ^4*\[Beta]^2 - 12480*MW^2*MZ^6*\[Beta]^2 + 
        3084*MZ^8*\[Beta]^2 - 2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*
         \[Beta]^4 - 6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (2*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (128*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221^2, 
      (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (-2*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpqMi^2, 
      (-2*(-4*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (-32*(MW - MZ)^2*(MW + MZ)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}}}


==> anc/Diboson_Rmat/uu_zz/aitildeSM.dat <==
aiTildeSM = {(-4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-768*MW^6*MZ^2 + 
       1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
       1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
       2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
       2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
       3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
       (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
         257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
       6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
        (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
        Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
       1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
        Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (GF^2*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 
       257*MZ^8 + 6144*MW^8*\[Beta]^2 - 15360*MW^6*MZ^2*\[Beta]^2 + 
       19584*MW^4*MZ^4*\[Beta]^2 - 12480*MW^2*MZ^6*\[Beta]^2 + 
       3084*MZ^8*\[Beta]^2 - 2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
       6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
       1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*\[Beta]^6 + 
       4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
       771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
         336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
        Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
         \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
       8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
       3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
        Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
       771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
        Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
       1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
        Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
    (-4*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
       257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
       2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 
       1008*MW^2*MZ^6 + 255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 
       2880*MW^4*MZ^4*\[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 
       510*MZ^8*\[Beta]^2 - 2304*MW^6*MZ^2*\[Beta]^4 + 
       4320*MW^4*MZ^4*\[Beta]^4 - 3024*MW^2*MZ^6*\[Beta]^4 + 
       765*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
        Cos[\[Theta]] + 6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
         85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
       512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    -1/729*(GF^2*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (Sqrt[3]*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}


==> anc/Diboson_Rmat/uu_zz/bitildeEFT.dat <==
biTildeEFTtab = 
   {{{cpDC, (4*GF*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 
         768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
         510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
         1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (32*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (16*GF*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (1024*GF*(MW - MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((480*MW^4*MZ^4 - 255*MZ^8 - 960*MW^4*MZ^4*\[Beta]^2 + 
         510*MZ^8*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 30*MZ^4*(32*MW^4 - 17*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(48*MW^4*MZ^2 + 
         60*MW^2*MZ^4 - 63*MZ^6 - 96*MW^4*MZ^2*\[Beta]^2 - 
         120*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
         144*MW^4*MZ^2*\[Beta]^4 + 180*MW^2*MZ^4*\[Beta]^4 - 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 68*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
      (-2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (-2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (-4*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-128*MW^2*(-MW^2 + MZ^2)*(-24*MW^2*MZ^2 + 15*MZ^4 + 
         48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 - 
         72*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 - 
         (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^2*(-8*MW^2 + 5*MZ^2)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 32*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] - 40*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
         63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
         126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
         540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
         63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
         126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
         540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2 + MZ^2)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (-4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (-8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (-8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (8*MZ*(-4*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cpDC, (GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
         6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
         6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
         2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
         1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
         1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 - 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[2]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, -1/729*(Sqrt[2]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 
          1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
          15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
          12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
          2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
          6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
          1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
           \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
          771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, -1/729*(Sqrt[2]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 
          1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
          15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
          12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
          2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
          6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
          1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
           \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
          771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (Sqrt[2]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (-512*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (-512*MW^8 + 544*MW^4*MZ^4 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        6528*MW^4*MZ^4*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2176*MW^4*MZ^4*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 1632*MW^4*MZ^4*
         \[Beta]^6 + 771*MZ^8*\[Beta]^6 + 60*MZ^4*(-32*MW^4 + 17*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
          9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 3840*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
        512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 544*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (5832*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 80*MW^4*MZ^2 + 
         68*MW^2*MZ^4 - 65*MZ^6 + 1536*MW^6*\[Beta]^2 - 
         960*MW^4*MZ^2*\[Beta]^2 - 816*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 320*MW^4*MZ^2*\[Beta]^4 + 
         272*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 
         240*MW^4*MZ^2*\[Beta]^6 - 204*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 12*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         384*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 480*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 80*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         68*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
        6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
        6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
        2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
        1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
        1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 + 
        12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
        6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
        6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
        2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
        1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
        1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 + 
        12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
        6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
        2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
        1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
        1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 - 
        12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        3072*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (-32*MW^2*(MW^2 - MZ^2)*(-32*MW^4 + 40*MW^2*MZ^2 - 17*MZ^4 + 
         384*MW^4*\[Beta]^2 - 480*MW^2*MZ^2*\[Beta]^2 + 204*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 68*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 120*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 + 
         12*MZ^2*(-8*MW^2 + 5*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         192*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         120*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
        (-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (-1024*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        Cos[\[Theta]/2]^2*(1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, -1/729*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, -1/729*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]])/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*(-1 - 17*\[Beta]^2 - \[Beta]^4 - 
         \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]])*
        Sin[\[Theta]/2]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 - 17*\[Beta]^2 - 
         \[Beta]^4 - \[Beta]^6 + (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + 2*\[Beta]^2*(-7 + \[Beta]^2)*
          Cos[2*\[Theta]] - 3*\[Beta]^2*Cos[3*\[Theta]] + 
         \[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpu, 0}, {cpu^2, (128*(MW - MZ)^2*(MW + MZ)^2*Cos[\[Theta]/2]^2*
        (1 + 17*\[Beta]^2 + \[Beta]^4 + \[Beta]^6 + 
         (-3 - 22*\[Beta]^2 - 6*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         2*\[Beta]^2*(-7 + \[Beta]^2)*Cos[2*\[Theta]] - 
         3*\[Beta]^2*Cos[3*\[Theta]] + \[Beta]^4*Cos[3*\[Theta]]))/
       (81*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, (2*Sqrt[2]*GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 
         257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (32*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (-4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-8*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (512*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^2*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, -1/1458*((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 + \[Beta]^2)*
         (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
         68*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (2*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (2*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (2*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (128*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (1024*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
         2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*c3pl2, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cll1221, (4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpqMi, (8*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cll1221, (4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpqMi, (8*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + 
         \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(243*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (-128*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
        (1 + 4*\[Beta]^2 + \[Beta]^4 + 2*\[Beta]^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
     {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, 
     {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
     {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
     {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, 
     {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
     {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, 
     {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, 
     {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cpDC, (4*GF*(-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
         768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
         510*MZ^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^4 + 
         1512*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (-32*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (-8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (-8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, (8*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^2*MZ^3*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-16*GF*(-4*MW^2 + MZ^2)^3*((1 + \[Beta]^2)^2 + 
         (1 - 2*\[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         4*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]]^2 + 
         4*\[Beta]^2*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (1024*GF*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, ((-480*MW^4*MZ^4 + 255*MZ^8 + 960*MW^4*MZ^4*\[Beta]^2 - 
         510*MZ^8*\[Beta]^2 - 1440*MW^4*MZ^4*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 30*MZ^4*(-32*MW^4 + 17*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
         257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-48*MW^4*MZ^2 - 
         60*MW^2*MZ^4 + 63*MZ^6 + 96*MW^4*MZ^2*\[Beta]^2 + 
         120*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
         144*MW^4*MZ^2*\[Beta]^4 - 180*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*
          Cos[3*\[Theta]] + 80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         68*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
      (2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
      (2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
      (-2*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 - 768*MW^6*MZ^2*
          \[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
         1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
         765*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
         520*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
      (4*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB^2, (128*MW^2*(-MW^2 + MZ^2)*(-24*MW^2*MZ^2 + 15*MZ^4 + 
         48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 - 
         72*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 + 
         (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
          Cos[\[Theta]] + 6*MZ^2*(-8*MW^2 + 5*MZ^2)*\[Beta]^2*
          (-2 + \[Beta]^2)*Cos[2*\[Theta]] - 32*MW^4*\[Beta]^2*
          Cos[3*\[Theta]] + 40*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (729*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 
         180*MW^2*MZ^4 + 63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 
         360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
         432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
         189*MZ^6*\[Beta]^4 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
           65*MZ^6)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
      (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
         63*MZ^6 - 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
         126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
         540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
      (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 
         63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 
         126*MZ^6*\[Beta]^2 - 432*MW^4*MZ^2*\[Beta]^4 + 
         540*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] - 
         18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[2*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
         240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^2*
        Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
      (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2 + MZ^2)^2*
        (1 - 2*\[Beta]^2 + 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] + 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 2*\[Beta]^2 - 3*\[Beta]^4 + (1 + \[Beta]^2 - 3*\[Beta]^4)*
          Cos[\[Theta]] - 2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (-4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2^2, (2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (-4*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
         1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221^2, (2*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
         255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
         2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
         2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
         3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          \[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 512*MW^8*\[Beta]^2*
          Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 
         1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
        Sqrt[Sin[\[Theta]]^2])/(729*Lambda^4*MZ^3*
        Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (-8*(-4*MW^2 + MZ^2)^3*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(1 - 2*\[Beta]^2 + 
         3*\[Beta]^4 + (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (243*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi^2, (-8*MZ*(-4*MW^2 + MZ^2)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (1 + \[Beta]^2 - 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] + 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (128*(MW - MZ)^2*MZ*(MW + MZ)^2*(1 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
         (-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
         2*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
         \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
       (81*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
    {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
     {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
     {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
     {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
     {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
     {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
     {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
     {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
    {{cpDC, (GF*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
         6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
         2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
         2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
         1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
         1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 - 
         36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[6]*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpWB, (8*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
        (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6 - 
         1536*MW^6*\[Beta]^2 + 2880*MW^4*MZ^2*\[Beta]^2 - 
         2448*MW^2*MZ^4*\[Beta]^2 + 780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 
         960*MW^4*MZ^2*\[Beta]^4 + 816*MW^2*MZ^4*\[Beta]^4 - 
         260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 720*MW^4*MZ^2*\[Beta]^6 - 
         612*MW^2*MZ^4*\[Beta]^6 + 195*MZ^6*\[Beta]^6 - 
         108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1, (Sqrt[2/3]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2, (Sqrt[2/3]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
         15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
         12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
         2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
         6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
         1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
          \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
         771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
           9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*
          \[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
          Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Lambda^2*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221, -1/729*(Sqrt[2/3]*GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 
          1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
          15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
          12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
          2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
          6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
          1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
           \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
          771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
            \[Beta]^6)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
            9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*
           \[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*
           Cos[4*\[Theta]] + 3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 
          4896*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi, (-2*Sqrt[2/3]*GF*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu, (128*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC^2, (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8 - 6144*MW^8*\[Beta]^2 + 
        6528*MW^4*MZ^4*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2176*MW^4*MZ^4*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 1632*MW^4*MZ^4*
         \[Beta]^6 - 771*MZ^8*\[Beta]^6 + 180*MZ^4*(-32*MW^4 + 17*MZ^4)*
         (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 
          9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 11520*MW^4*MZ^4*
         \[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
        512*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (5832*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
      (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 80*MW^4*MZ^2 + 68*MW^2*MZ^4 - 
         65*MZ^6 + 1536*MW^6*\[Beta]^2 - 960*MW^4*MZ^2*\[Beta]^2 - 
         816*MW^2*MZ^4*\[Beta]^2 + 780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 
         320*MW^4*MZ^2*\[Beta]^4 + 272*MW^2*MZ^4*\[Beta]^4 - 
         260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 240*MW^4*MZ^2*\[Beta]^6 - 
         204*MW^2*MZ^4*\[Beta]^6 + 195*MZ^6*\[Beta]^6 + 
         36*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-1 + \[Beta]^2 - 
           3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         1152*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 80*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         68*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpDC, (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
        6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
        2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
        1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
        1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 + 
        36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpDC, (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8 + 
        6144*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        6240*MW^2*MZ^6*\[Beta]^2 - 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 2560*MW^6*MZ^2*\[Beta]^4 - 
        2080*MW^2*MZ^6*\[Beta]^4 + 1028*MZ^8*\[Beta]^4 + 
        1536*MW^8*\[Beta]^6 - 1920*MW^6*MZ^2*\[Beta]^6 + 
        1560*MW^2*MZ^6*\[Beta]^6 - 771*MZ^8*\[Beta]^6 + 
        36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 - 
        6144*MW^8*\[Beta]^2 + 7680*MW^6*MZ^2*\[Beta]^2 - 
        6240*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 + 
        2048*MW^8*\[Beta]^4 - 2560*MW^6*MZ^2*\[Beta]^4 + 
        2080*MW^2*MZ^6*\[Beta]^4 - 1028*MZ^8*\[Beta]^4 - 
        1536*MW^8*\[Beta]^6 + 1920*MW^6*MZ^2*\[Beta]^6 - 
        1560*MW^2*MZ^6*\[Beta]^6 + 771*MZ^8*\[Beta]^6 - 
        36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 
          3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
        (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
        9216*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*
         Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
        1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1920*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 1560*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        520*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*
         Cos[4*\[Theta]])/(1458*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpDC*cpqMi, ((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 + 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpDC*cpu, 
      (64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpWB^2, 
      (32*MW^2*(MW^2 - MZ^2)*(-32*MW^4 + 40*MW^2*MZ^2 - 17*MZ^4 + 
         384*MW^4*\[Beta]^2 - 480*MW^2*MZ^2*\[Beta]^2 + 204*MZ^4*\[Beta]^2 - 
         128*MW^4*\[Beta]^4 + 160*MW^2*MZ^2*\[Beta]^4 - 68*MZ^4*\[Beta]^4 + 
         96*MW^4*\[Beta]^6 - 120*MW^2*MZ^2*\[Beta]^6 + 51*MZ^4*\[Beta]^6 + 
         36*MZ^2*(8*MW^2 - 5*MZ^2)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         576*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 360*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 96*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 
         120*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 51*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 32*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 
         40*MW^2*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 17*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6 + 1536*MW^6*\[Beta]^2 - 
         2880*MW^4*MZ^2*\[Beta]^2 + 2448*MW^2*MZ^4*\[Beta]^2 - 
         780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 960*MW^4*MZ^2*\[Beta]^4 - 
         816*MW^2*MZ^4*\[Beta]^4 + 260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 
         720*MW^4*MZ^2*\[Beta]^6 + 612*MW^2*MZ^4*\[Beta]^6 - 
         195*MZ^6*\[Beta]^6 + 108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
         204*MW^2*MZ^4 + 65*MZ^6 + 1536*MW^6*\[Beta]^2 - 
         2880*MW^4*MZ^2*\[Beta]^2 + 2448*MW^2*MZ^4*\[Beta]^2 - 
         780*MZ^6*\[Beta]^2 - 512*MW^6*\[Beta]^4 + 960*MW^4*MZ^2*\[Beta]^4 - 
         816*MW^2*MZ^4*\[Beta]^4 + 260*MZ^6*\[Beta]^4 + 384*MW^6*\[Beta]^6 - 
         720*MW^4*MZ^2*\[Beta]^6 + 612*MW^2*MZ^4*\[Beta]^6 - 
         195*MZ^6*\[Beta]^6 + 108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] - 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
         204*MW^2*MZ^4 - 65*MZ^6 - 1536*MW^6*\[Beta]^2 + 
         2880*MW^4*MZ^2*\[Beta]^2 - 2448*MW^2*MZ^4*\[Beta]^2 + 
         780*MZ^6*\[Beta]^2 + 512*MW^6*\[Beta]^4 - 960*MW^4*MZ^2*\[Beta]^4 + 
         816*MW^2*MZ^4*\[Beta]^4 - 260*MZ^6*\[Beta]^4 - 384*MW^6*\[Beta]^6 + 
         720*MW^4*MZ^2*\[Beta]^6 - 612*MW^2*MZ^4*\[Beta]^6 + 
         195*MZ^6*\[Beta]^6 - 108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
          (-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] - 
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
          (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         3456*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         384*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 720*MW^4*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 612*MW^2*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         195*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^4*
          Cos[4*\[Theta]] + 240*MW^4*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         204*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]]))/(729*Sqrt[3]*Lambda^4*MZ^3*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpqMi*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-4*MW^2 + MZ^2)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cpu*cpWB, (256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
        (-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 - 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1^2, (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
      (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
      (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 
        257*MZ^8 + 6144*MW^8*\[Beta]^2 - 15360*MW^6*MZ^2*\[Beta]^2 + 
        19584*MW^4*MZ^4*\[Beta]^2 - 12480*MW^2*MZ^6*\[Beta]^2 + 
        3084*MZ^8*\[Beta]^2 - 2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*
         \[Beta]^4 - 6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
      (2*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl1*cpu, (128*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2^2, 
      (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
      (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 
        257*MZ^8 + 6144*MW^8*\[Beta]^2 - 15360*MW^6*MZ^2*\[Beta]^2 + 
        19584*MW^4*MZ^4*\[Beta]^2 - 12480*MW^2*MZ^6*\[Beta]^2 + 
        3084*MZ^8*\[Beta]^2 - 2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*
         \[Beta]^4 - 6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (729*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
      (2*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {c3pl2*cpu, (128*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221^2, 
      (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 - 6144*MW^8*\[Beta]^2 + 15360*MW^6*MZ^2*\[Beta]^2 - 
        19584*MW^4*MZ^4*\[Beta]^2 + 12480*MW^2*MZ^6*\[Beta]^2 - 
        3084*MZ^8*\[Beta]^2 + 2048*MW^8*\[Beta]^4 - 5120*MW^6*MZ^2*
         \[Beta]^4 + 6528*MW^4*MZ^4*\[Beta]^4 - 4160*MW^2*MZ^6*\[Beta]^4 + 
        1028*MZ^8*\[Beta]^4 - 1536*MW^8*\[Beta]^6 + 3840*MW^6*MZ^2*
         \[Beta]^6 - 4896*MW^4*MZ^4*\[Beta]^6 + 3120*MW^2*MZ^6*\[Beta]^6 - 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] + 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] - 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
       (1458*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
      (-2*(-4*MW^2 + MZ^2)^3*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^2*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
     {cll1221*cpu, (128*(MW - MZ)^3*(MW + MZ)^3*(-1 + 12*\[Beta]^2 - 
         4*\[Beta]^4 + 3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + 
           \[Beta]^6)*Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
           \[Beta]^6)*Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (243*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, {cpqMi^2, 
      (-2*(-4*MW^2 + MZ^2)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 3*\[Beta]^6 + 
         12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*Cos[\[Theta]] + 
         (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         24*\[Beta]^2*Cos[3*\[Theta]] - 3*\[Beta]^2*Cos[4*\[Theta]] + 
         \[Beta]^4*Cos[4*\[Theta]]))/(81*Sqrt[3]*Lambda^4*
        (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
     {cpu^2, (-32*(MW - MZ)^2*(MW + MZ)^2*(-1 + 12*\[Beta]^2 - 4*\[Beta]^4 + 
         3*\[Beta]^6 - 12*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
          Cos[\[Theta]] + (-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] - 
         3*\[Beta]^2*Cos[4*\[Theta]] + \[Beta]^4*Cos[4*\[Theta]]))/
       (81*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
         2)}}}


==> anc/Diboson_Rmat/uu_zz/bitildeSM.dat <==
biTildeSM = {(-4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-768*MW^6*MZ^2 + 
       1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
       1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
       2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
       2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
       3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
       (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
         257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
       6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
        (-2 + \[Beta]^2)*Cos[2*\[Theta]] + 512*MW^8*\[Beta]^2*
        Cos[3*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 
       1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
        Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (GF^2*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 1040*MW^2*MZ^6 - 
       257*MZ^8 + 6144*MW^8*\[Beta]^2 - 15360*MW^6*MZ^2*\[Beta]^2 + 
       19584*MW^4*MZ^4*\[Beta]^2 - 12480*MW^2*MZ^6*\[Beta]^2 + 
       3084*MZ^8*\[Beta]^2 - 2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
       6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
       1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*\[Beta]^6 + 
       4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
       771*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
         336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
        Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
         \[Beta]^6)*Cos[2*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
       8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
       3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
        Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
       771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
        Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
       1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
        Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
    (-4*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
       257*MZ^8)*(-1 + \[Beta]^2)*(1 + 4*\[Beta]^2 + \[Beta]^4 + 
       2*\[Beta]^2*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    (4*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 
       1008*MW^2*MZ^6 + 255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 
       2880*MW^4*MZ^4*\[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 
       510*MZ^8*\[Beta]^2 - 2304*MW^6*MZ^2*\[Beta]^4 + 
       4320*MW^4*MZ^4*\[Beta]^4 - 3024*MW^2*MZ^6*\[Beta]^4 + 
       765*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8)*(-1 - \[Beta]^2 + 3*\[Beta]^4)*
        Cos[\[Theta]] + 6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
         85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[2*\[Theta]] - 
       512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 1280*MW^6*MZ^2*\[Beta]^2*
        Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
       1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*
        Cos[3*\[Theta]])*Sin[\[Theta]])/
     (729*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
    -1/729*(GF^2*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
        1040*MW^2*MZ^6 - 257*MZ^8 + 6144*MW^8*\[Beta]^2 - 
        15360*MW^6*MZ^2*\[Beta]^2 + 19584*MW^4*MZ^4*\[Beta]^2 - 
        12480*MW^2*MZ^6*\[Beta]^2 + 3084*MZ^8*\[Beta]^2 - 
        2048*MW^8*\[Beta]^4 + 5120*MW^6*MZ^2*\[Beta]^4 - 
        6528*MW^4*MZ^4*\[Beta]^4 + 4160*MW^2*MZ^6*\[Beta]^4 - 
        1028*MZ^8*\[Beta]^4 + 1536*MW^8*\[Beta]^6 - 3840*MW^6*MZ^2*
         \[Beta]^6 + 4896*MW^4*MZ^4*\[Beta]^6 - 3120*MW^2*MZ^6*\[Beta]^6 + 
        771*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + \[Beta]^2 - 3*\[Beta]^4 + \[Beta]^6)*
         Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-3 + 3*\[Beta]^2 - 9*\[Beta]^4 + 
          \[Beta]^6)*Cos[2*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
         Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
        24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
         Cos[3*\[Theta]] - 1536*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
        3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 4896*MW^4*MZ^4*\[Beta]^2*
         Cos[4*\[Theta]] + 3120*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
        771*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 512*MW^8*\[Beta]^4*
         Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
        1632*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^4*
         Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (Sqrt[3]*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}


==> anc/Diboson_Rmat/uu_zz/cijtildeEFT.dat <==
cijTildeEFTtab = 
   {{{{cpDC, (GF*(-1 + \[Beta]^2)*(-512*MW^8 + 640*MW^6*MZ^2 - 
          520*MW^2*MZ^6 + 257*MZ^8 + 1536*MW^8*\[Beta]^2 - 
          1920*MW^6*MZ^2*\[Beta]^2 + 1560*MW^2*MZ^6*\[Beta]^2 - 
          771*MZ^8*\[Beta]^2 - 1536*MW^8*\[Beta]^4 + 1920*MW^6*MZ^2*
           \[Beta]^4 - 1560*MW^2*MZ^6*\[Beta]^4 + 771*MZ^8*\[Beta]^4 - 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^6*MZ^2*Cos[3*\[Theta]] + 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] - 1020*MZ^8*Cos[3*\[Theta]] - 
          1024*MW^8*Cos[4*\[Theta]] + 1280*MW^6*MZ^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] - 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(243*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6 + 
          384*MW^6*\[Beta]^2 - 720*MW^4*MZ^2*\[Beta]^2 + 
          612*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 - 384*MW^6*\[Beta]^4 + 
          720*MW^4*MZ^2*\[Beta]^4 - 612*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 - 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          576*MW^4*MZ^2*Cos[3*\[Theta]] + 720*MW^2*MZ^4*Cos[3*\[Theta]] - 
          252*MZ^6*Cos[3*\[Theta]] - 256*MW^6*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*Cos[4*\[Theta]] - 408*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*(512*MW^8 - 
           1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 
           1536*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
           4896*MW^4*MZ^4*\[Beta]^2 + 3120*MW^2*MZ^6*\[Beta]^2 - 
           771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*
            \[Beta]^4 + 4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (1024*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (5 + 4*\[Beta]^2 + \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(512*MW^8 - 544*MW^4*MZ^4 + 
           257*MZ^8 - 1536*MW^8*\[Beta]^2 + 1632*MW^4*MZ^4*\[Beta]^2 - 
           771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 1632*MW^4*MZ^4*
            \[Beta]^4 + 771*MZ^8*\[Beta]^4 + 60*MZ^4*(32*MW^4 - 17*MZ^4)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 1920*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           1088*MW^4*MZ^4*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 544*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6 - 
          384*MW^6*\[Beta]^2 + 240*MW^4*MZ^2*\[Beta]^2 + 
          204*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 + 384*MW^6*\[Beta]^4 - 
          240*MW^4*MZ^2*\[Beta]^4 - 204*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 + 12*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          192*MW^4*MZ^2*Cos[3*\[Theta]] + 240*MW^2*MZ^4*Cos[3*\[Theta]] - 
          252*MZ^6*Cos[3*\[Theta]] + 256*MW^6*Cos[4*\[Theta]] - 
          160*MW^4*MZ^2*Cos[4*\[Theta]] - 136*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 68*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(512*MW^8 - 640*MW^6*MZ^2 + 
          520*MW^2*MZ^6 - 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          1920*MW^6*MZ^2*\[Beta]^2 - 1560*MW^2*MZ^6*\[Beta]^2 + 
          771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 1920*MW^6*MZ^2*
           \[Beta]^4 + 1560*MW^2*MZ^6*\[Beta]^4 - 771*MZ^8*\[Beta]^4 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 1536*MW^6*MZ^2*Cos[3*\[Theta]] - 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] + 1020*MZ^8*Cos[3*\[Theta]] + 
          1024*MW^8*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*Cos[4*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] - 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(512*MW^8 - 640*MW^6*MZ^2 + 
          520*MW^2*MZ^6 - 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          1920*MW^6*MZ^2*\[Beta]^2 - 1560*MW^2*MZ^6*\[Beta]^2 + 
          771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 1920*MW^6*MZ^2*
           \[Beta]^4 + 1560*MW^2*MZ^6*\[Beta]^4 - 771*MZ^8*\[Beta]^4 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 1536*MW^6*MZ^2*Cos[3*\[Theta]] - 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] + 1020*MZ^8*Cos[3*\[Theta]] + 
          1024*MW^8*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*Cos[4*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] - 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-512*MW^8 + 640*MW^6*MZ^2 - 
          520*MW^2*MZ^6 + 257*MZ^8 + 1536*MW^8*\[Beta]^2 - 
          1920*MW^6*MZ^2*\[Beta]^2 + 1560*MW^2*MZ^6*\[Beta]^2 - 
          771*MZ^8*\[Beta]^2 - 1536*MW^8*\[Beta]^4 + 1920*MW^6*MZ^2*
           \[Beta]^4 - 1560*MW^2*MZ^6*\[Beta]^4 + 771*MZ^8*\[Beta]^4 - 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^6*MZ^2*Cos[3*\[Theta]] + 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] - 1020*MZ^8*Cos[3*\[Theta]] - 
          1024*MW^8*Cos[4*\[Theta]] + 1280*MW^6*MZ^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] - 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (8*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4 - 96*MW^4*\[Beta]^2 + 
          120*MW^2*MZ^2*\[Beta]^2 - 51*MZ^4*\[Beta]^2 + 96*MW^4*\[Beta]^4 - 
          120*MW^2*MZ^2*\[Beta]^4 + 51*MZ^4*\[Beta]^4 + 
          12*MZ^2*(8*MW^2 - 5*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^2*MZ^2*Cos[3*\[Theta]] - 60*MZ^4*Cos[3*\[Theta]] + 
          64*MW^4*Cos[4*\[Theta]] - 80*MW^2*MZ^2*Cos[4*\[Theta]] + 
          34*MZ^4*Cos[4*\[Theta]] + 32*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
          40*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6 - 
          384*MW^6*\[Beta]^2 + 720*MW^4*MZ^2*\[Beta]^2 - 
          612*MW^2*MZ^4*\[Beta]^2 + 195*MZ^6*\[Beta]^2 + 384*MW^6*\[Beta]^4 - 
          720*MW^4*MZ^2*\[Beta]^4 + 612*MW^2*MZ^4*\[Beta]^4 - 
          195*MZ^6*\[Beta]^4 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] + 256*MW^6*Cos[4*\[Theta]] - 
          480*MW^4*MZ^2*Cos[4*\[Theta]] + 408*MW^2*MZ^4*Cos[4*\[Theta]] - 
          130*MZ^6*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6 - 
          384*MW^6*\[Beta]^2 + 720*MW^4*MZ^2*\[Beta]^2 - 
          612*MW^2*MZ^4*\[Beta]^2 + 195*MZ^6*\[Beta]^2 + 384*MW^6*\[Beta]^4 - 
          720*MW^4*MZ^2*\[Beta]^4 + 612*MW^2*MZ^4*\[Beta]^4 - 
          195*MZ^6*\[Beta]^4 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] + 256*MW^6*Cos[4*\[Theta]] - 
          480*MW^4*MZ^2*Cos[4*\[Theta]] + 408*MW^2*MZ^4*Cos[4*\[Theta]] - 
          130*MZ^6*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6 + 
          384*MW^6*\[Beta]^2 - 720*MW^4*MZ^2*\[Beta]^2 + 
          612*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 - 384*MW^6*\[Beta]^4 + 
          720*MW^4*MZ^2*\[Beta]^4 - 612*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 - 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          576*MW^4*MZ^2*Cos[3*\[Theta]] + 720*MW^2*MZ^4*Cos[3*\[Theta]] - 
          252*MZ^6*Cos[3*\[Theta]] - 256*MW^6*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*Cos[4*\[Theta]] - 408*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (128*MW*Sqrt[1 - MW^2/MZ^2]*(-4*MW^2 + MZ^2)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 4*(2 + \[Beta]^2)*
           Cos[\[Theta]]^2))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       -1/243*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/486*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-16*(-4*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*
         (5 + 4*\[Beta]^2 + \[Beta]^4 - 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]]))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(-1152*MW^6*MZ^2 + 1512*MW^2*MZ^6 - 765*MZ^8 + 
          2304*MW^6*MZ^2*\[Beta]^2 - 3024*MW^2*MZ^6*\[Beta]^2 + 
          1530*MZ^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^4 - 
          504*MW^2*MZ^6*\[Beta]^4 + 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 3*MZ^2*(128*MW^6 - 
            168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 
          540*MW^2*MZ^4 + 189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 
          1080*MW^2*MZ^4*\[Beta]^2 - 378*MZ^6*\[Beta]^2 - 
          144*MW^4*MZ^2*\[Beta]^4 + 180*MW^2*MZ^4*\[Beta]^4 - 
          63*MZ^6*\[Beta]^4 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*(-3 + \[Beta]^2)*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1440*MW^4*MZ^4 + 765*MZ^8 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          1530*MZ^8*\[Beta]^2 + 480*MW^4*MZ^4*\[Beta]^4 - 
          255*MZ^8*\[Beta]^4 + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 15*MZ^4*(-32*MW^4 + 17*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          544*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
          189*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 + 48*MW^4*MZ^2*\[Beta]^4 + 
          60*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-16*MW^4 - 
            20*MW^2*MZ^2 + 21*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
          80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 68*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((1152*MW^6*MZ^2 - 1512*MW^2*MZ^6 + 765*MZ^8 - 2304*MW^6*MZ^2*
           \[Beta]^2 + 3024*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^4 + 504*MW^2*MZ^6*\[Beta]^4 - 
          255*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       ((1152*MW^6*MZ^2 - 1512*MW^2*MZ^6 + 765*MZ^8 - 2304*MW^6*MZ^2*
           \[Beta]^2 + 3024*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^4 + 504*MW^2*MZ^6*\[Beta]^4 - 
          255*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       -1/486*((1152*MW^6*MZ^2 - 1512*MW^2*MZ^6 + 765*MZ^8 - 
           2304*MW^6*MZ^2*\[Beta]^2 + 3024*MW^2*MZ^6*\[Beta]^2 - 
           1530*MZ^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^4 + 
           504*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 
             168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (32*MW^2*(-MW^2 + MZ^2)*(-72*MW^2*MZ^2 + 45*MZ^4 + 
          144*MW^2*MZ^2*\[Beta]^2 - 90*MZ^4*\[Beta]^2 + 
          24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-8*MW^2 + 5*MZ^2)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*Cos[3*\[Theta]] - 51*MZ^4*Cos[3*\[Theta]] + 
          32*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 540*MW^2*MZ^4 + 
          189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 1080*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 - 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 
            20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 540*MW^2*MZ^4 + 
          189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 1080*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 - 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 
            20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 540*MW^2*MZ^4 + 
          189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 1080*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 - 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 
            20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*(-2 + 3*\[Beta]^2 + \[Beta]^4 - 
          (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/243*((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 
           3024*MW^2*MZ^6 + 765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 
           8640*MW^4*MZ^4*\[Beta]^2 + 6048*MW^2*MZ^6*\[Beta]^2 - 
           1530*MZ^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^4 - 
           1440*MW^4*MZ^4*\[Beta]^4 + 1008*MW^2*MZ^6*\[Beta]^4 - 
           255*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/243*((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 
           3024*MW^2*MZ^6 + 765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 
           8640*MW^4*MZ^4*\[Beta]^2 + 6048*MW^2*MZ^6*\[Beta]^2 - 
           1530*MZ^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^4 - 
           1440*MW^4*MZ^4*\[Beta]^4 + 1008*MW^2*MZ^6*\[Beta]^4 - 
           255*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (-2*GF*(-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(-1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(-1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(-1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*
           \[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((960*MW^4*MZ^4*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 15*MZ^4*(-32*MW^4 + 17*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          544*MW^4*MZ^4*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-96*MW^4*MZ^2*\[Beta]^2 - 
          120*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 
            21*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 80*MW^4*MZ^2*Cos[3*\[Theta]] - 
          68*MW^2*MZ^4*Cos[3*\[Theta]] + 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*
            \[Beta]^2 - 510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 
             520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
           257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*MW^2*(-MW^2 + MZ^2)*(48*MW^2*MZ^2*\[Beta]^2 - 
          30*MZ^4*\[Beta]^2 - (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-8*MW^2 + 5*MZ^2)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^4*Cos[3*\[Theta]] + 
          40*MW^2*MZ^2*Cos[3*\[Theta]] - 17*MZ^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-512*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*
           Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (-2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       ((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (-2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, 
      {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, 
      {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (Sqrt[2]*GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 
          257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (256*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/972*((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 + \[Beta]^2)*
          (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
          68*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
      {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (GF*(-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
          768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
          510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
          1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-144*MW^4*MZ^2 + 
          180*MW^2*MZ^4 - 63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 
          360*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
          432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*GF*(-4*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(MW - MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-480*MW^4*MZ^4 + 255*MZ^8 + 960*MW^4*MZ^4*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^4 - 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          15*MZ^4*(32*MW^4 - 17*MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1632*MW^4*MZ^4*Cos[3*\[Theta]] + 771*MZ^8*Cos[3*\[Theta]] - 
          2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 2720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[6]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-48*MW^4*MZ^2 - 60*MW^2*MZ^4 + 
          63*MZ^6 + 96*MW^4*MZ^2*\[Beta]^2 + 120*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 + 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          400*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 340*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/486*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
           510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
           1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*
            \[Beta]^2*Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       -1/486*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
           510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
           1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*
            \[Beta]^2*Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       ((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 768*MW^6*MZ^2*
           \[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Sqrt[3]*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
       -1/81*((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
           3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {cpDC*cpu, 
       (64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-32*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-24*MW^2*MZ^2 + 
          15*MZ^4 + 48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 + 
          72*MW^2*MZ^2*\[Beta]^4 - 45*MZ^4*\[Beta]^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^2*(8*MW^2 - 5*MZ^2)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^4*Cos[3*\[Theta]] - 120*MW^2*MZ^2*Cos[3*\[Theta]] + 
          51*MZ^4*Cos[3*\[Theta]] - 160*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
          200*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 85*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 63*MZ^6 + 288*MW^4*MZ^2*
           \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
          432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 
          63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 
          126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
          540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 
          63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 
          126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
          540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (-16*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-4*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*
         (MW + MZ)^2*((1 + \[Beta]^2)^2 - 2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (768*MW^6*MZ^2 - 1440*MW^4*MZ^4 + 1008*MW^2*MZ^6 - 255*MZ^8 - 
          1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
          1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (2*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-256*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
          1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (2*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-256*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-2*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-2*Sqrt[2]*(-4*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (64*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(-1 + \[Beta]^2)*
         (-12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*Cos[\[Theta]] - 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(243*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*
          (12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-16*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (1024*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(60*MZ^4*(32*MW^4 - 17*MZ^4)*
            Cos[\[Theta]] + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (12*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*Cos[\[Theta]] + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-1 + \[Beta]^2)*(12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*Cos[\[Theta]] - (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpqMi, (8*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpu, 
       (512*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (12*MZ^2*(8*MW^2 - 5*MZ^2)*Cos[\[Theta]] + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (128*MW*Sqrt[1 - MW^2/MZ^2]*(-4*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpu*cpWB, 
       (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*Cos[\[Theta]] + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, -1/243*((-1 + \[Beta]^2)*
          (12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, ((-1 + \[Beta]^2)*(12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpu, 
       (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
             336*MW^2*MZ^4 - 85*MZ^6)*Cos[\[Theta]] + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, ((-1 + \[Beta]^2)*(12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpu, 
       (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/486*((-1 + \[Beta]^2)*
          (12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (-16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpu, 
       (1024*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-16*(-4*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpu, 0}, {cpu^2, (-256*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, 
      {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, 
      {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
      {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (2*GF*(-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 7*MZ^6) + 
          (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-4*GF*(-4*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (512*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((480*MW^4*MZ^4 - 255*MZ^8 + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(48*MW^4*MZ^2 + 60*MW^2*MZ^4 - 
          63*MZ^6 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       -1/243*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       -1/243*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-64*MW^2*(-MW^2 + MZ^2)*(3*MZ^2*(8*MW^2 - 5*MZ^2) + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpu*cpWB, 
       (-1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
             85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 85*MZ^8) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (2*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
             85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 85*MZ^8) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/243*((3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
             85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (-8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpu, 
       (512*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpu, 0}, 
      {cpu^2, (128*(MW - MZ)^2*MZ*(MW + MZ)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (Sqrt[2]*GF*(512*MW^8 - 640*MW^6*MZ^2 + 
          520*MW^2*MZ^6 - 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (4*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (-256*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, ((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
          65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, ((-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpqMi, (-2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (-128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-64*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu*cpWB, (-512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, ((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       ((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpu, 0}, 
      {cpu^2, (64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}}, 
    {{{cpDC, (GF*(-1152*MW^6*MZ^2 + 1512*MW^2*MZ^6 - 765*MZ^8 + 
          2304*MW^6*MZ^2*\[Beta]^2 - 3024*MW^2*MZ^6*\[Beta]^2 + 
          1530*MZ^8*\[Beta]^2 + 384*MW^6*MZ^2*\[Beta]^4 - 
          504*MW^2*MZ^6*\[Beta]^4 + 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] - 3*MZ^2*(128*MW^6 - 
            168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 
          540*MW^2*MZ^4 + 189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 
          1080*MW^2*MZ^4*\[Beta]^2 - 378*MZ^6*\[Beta]^2 - 
          144*MW^4*MZ^2*\[Beta]^4 + 180*MW^2*MZ^4*\[Beta]^4 - 
          63*MZ^6*\[Beta]^4 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*(-3 + \[Beta]^2)*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1440*MW^4*MZ^4 + 765*MZ^8 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          1530*MZ^8*\[Beta]^2 + 480*MW^4*MZ^4*\[Beta]^4 - 
          255*MZ^8*\[Beta]^4 + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 15*MZ^4*(-32*MW^4 + 17*MZ^4)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          544*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (4*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-144*MW^4*MZ^2 - 180*MW^2*MZ^4 + 
          189*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 + 48*MW^4*MZ^2*\[Beta]^4 + 
          60*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-16*MW^4 - 
            20*MW^2*MZ^2 + 21*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] - 
          80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 68*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((1152*MW^6*MZ^2 - 1512*MW^2*MZ^6 + 765*MZ^8 - 2304*MW^6*MZ^2*
           \[Beta]^2 + 3024*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^4 + 504*MW^2*MZ^6*\[Beta]^4 - 
          255*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       ((1152*MW^6*MZ^2 - 1512*MW^2*MZ^6 + 765*MZ^8 - 2304*MW^6*MZ^2*
           \[Beta]^2 + 3024*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 - 
          384*MW^6*MZ^2*\[Beta]^4 + 504*MW^2*MZ^6*\[Beta]^4 - 
          255*MZ^8*\[Beta]^4 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       -1/486*((1152*MW^6*MZ^2 - 1512*MW^2*MZ^6 + 765*MZ^8 - 
           2304*MW^6*MZ^2*\[Beta]^2 + 3024*MW^2*MZ^6*\[Beta]^2 - 
           1530*MZ^8*\[Beta]^2 - 384*MW^6*MZ^2*\[Beta]^4 + 
           504*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 
             168*MW^2*MZ^4 + 85*MZ^6)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(2 - 3*\[Beta]^2 - \[Beta]^4 + 
          (-1 + \[Beta]^4)*Cos[\[Theta]] - (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (32*MW^2*(-MW^2 + MZ^2)*(-72*MW^2*MZ^2 + 45*MZ^4 + 
          144*MW^2*MZ^2*\[Beta]^2 - 90*MZ^4*\[Beta]^2 + 
          24*MW^2*MZ^2*\[Beta]^4 - 15*MZ^4*\[Beta]^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-5 + 7*\[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-8*MW^2 + 5*MZ^2)*(5 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*Cos[3*\[Theta]] - 51*MZ^4*Cos[3*\[Theta]] + 
          32*MW^4*\[Beta]^2*Cos[3*\[Theta]] - 40*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 540*MW^2*MZ^4 + 
          189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 1080*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 - 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 
            20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 540*MW^2*MZ^4 + 
          189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 1080*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 - 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 
            20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(432*MW^4*MZ^2 - 540*MW^2*MZ^4 + 
          189*MZ^6 - 864*MW^4*MZ^2*\[Beta]^2 + 1080*MW^2*MZ^4*\[Beta]^2 - 
          378*MZ^6*\[Beta]^2 - 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 63*MZ^6*\[Beta]^4 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 
            20*MW^2*MZ^2 + 7*MZ^4)*(5 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*(-2 + 3*\[Beta]^2 + \[Beta]^4 - 
          (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-2 + 3*\[Beta]^2 + \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/243*((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 
           3024*MW^2*MZ^6 + 765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 
           8640*MW^4*MZ^4*\[Beta]^2 + 6048*MW^2*MZ^6*\[Beta]^2 - 
           1530*MZ^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^4 - 
           1440*MW^4*MZ^4*\[Beta]^4 + 1008*MW^2*MZ^6*\[Beta]^4 - 
           255*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/243*((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 
           3024*MW^2*MZ^6 + 765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 
           8640*MW^4*MZ^4*\[Beta]^2 + 6048*MW^2*MZ^6*\[Beta]^2 - 
           1530*MZ^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^4 - 
           1440*MW^4*MZ^4*\[Beta]^4 + 1008*MW^2*MZ^6*\[Beta]^4 - 
           255*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 
          765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
          6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
          768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[2]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         (2 - 3*\[Beta]^2 - \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] - 
          (-3 + \[Beta]^2)*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*(-2 + 3*\[Beta]^2 + 
          \[Beta]^4 + (-1 + \[Beta]^4)*Cos[\[Theta]] + (-3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
          257*MZ^8 + 9216*MW^8*\[Beta]^2 - 11520*MW^6*MZ^2*\[Beta]^2 + 
          9360*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 - 
          5632*MW^8*\[Beta]^4 + 7040*MW^6*MZ^2*\[Beta]^4 - 
          5720*MW^2*MZ^6*\[Beta]^4 + 2827*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          4608*MW^6*MZ^2*Cos[3*\[Theta]] + 6048*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] + 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (2*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
          204*MW^2*MZ^4 - 65*MZ^6 + 2304*MW^6*\[Beta]^2 - 
          4320*MW^4*MZ^2*\[Beta]^2 + 3672*MW^2*MZ^4*\[Beta]^2 - 
          1170*MZ^6*\[Beta]^2 - 1408*MW^6*\[Beta]^4 + 2640*MW^4*MZ^2*
           \[Beta]^4 - 2244*MW^2*MZ^4*\[Beta]^4 + 715*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 + 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          1728*MW^4*MZ^2*Cos[3*\[Theta]] + 2160*MW^2*MZ^4*Cos[3*\[Theta]] - 
          756*MZ^6*Cos[3*\[Theta]] + 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 1280*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          2400*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 2040*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 650*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
          1040*MW^2*MZ^6 - 257*MZ^8 - 9216*MW^8*\[Beta]^2 + 
          23040*MW^6*MZ^2*\[Beta]^2 - 29376*MW^4*MZ^4*\[Beta]^2 + 
          18720*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 + 
          5632*MW^8*\[Beta]^4 - 14080*MW^6*MZ^2*\[Beta]^4 + 
          17952*MW^4*MZ^4*\[Beta]^4 - 11440*MW^2*MZ^6*\[Beta]^4 + 
          2827*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 
            480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 9216*MW^6*MZ^2*Cos[3*\[Theta]] - 
          17280*MW^4*MZ^4*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] + 9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*
           \[Beta]^4*Cos[3*\[Theta]] - 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          12800*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 16320*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 10400*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(486*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (GF*(-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
          1040*MW^2*MZ^6 - 257*MZ^8 - 9216*MW^8*\[Beta]^2 + 
          23040*MW^6*MZ^2*\[Beta]^2 - 29376*MW^4*MZ^4*\[Beta]^2 + 
          18720*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 + 
          5632*MW^8*\[Beta]^4 - 14080*MW^6*MZ^2*\[Beta]^4 + 
          17952*MW^4*MZ^4*\[Beta]^4 - 11440*MW^2*MZ^6*\[Beta]^4 + 
          2827*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 
            480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 9216*MW^6*MZ^2*Cos[3*\[Theta]] - 
          17280*MW^4*MZ^4*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] - 6144*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 2040*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] + 9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 12096*MW^2*MZ^6*
           \[Beta]^4*Cos[3*\[Theta]] - 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          12800*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 16320*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 10400*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(486*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8 + 9216*MW^8*\[Beta]^2 - 
          23040*MW^6*MZ^2*\[Beta]^2 + 29376*MW^4*MZ^4*\[Beta]^2 - 
          18720*MW^2*MZ^6*\[Beta]^2 + 4626*MZ^8*\[Beta]^2 - 
          5632*MW^8*\[Beta]^4 + 14080*MW^6*MZ^2*\[Beta]^4 - 
          17952*MW^4*MZ^4*\[Beta]^4 + 11440*MW^2*MZ^6*\[Beta]^4 - 
          2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
           \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*
           \[Beta]^6 + 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 9216*MW^6*MZ^2*Cos[3*\[Theta]] + 
          17280*MW^4*MZ^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*Cos[3*\[Theta]] + 
          3060*MZ^8*Cos[3*\[Theta]] + 6144*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*
           \[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
          4608*MW^8*Cos[4*\[Theta]] + 11520*MW^6*MZ^2*Cos[4*\[Theta]] - 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*Cos[4*\[Theta]] - 
          2313*MZ^8*Cos[4*\[Theta]] + 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          12800*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 16320*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] - 10400*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(486*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (2*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (-128*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8 + 9216*MW^8*\[Beta]^2 - 
         9792*MW^4*MZ^4*\[Beta]^2 + 4626*MZ^8*\[Beta]^2 - 
         5632*MW^8*\[Beta]^4 + 5984*MW^4*MZ^4*\[Beta]^4 - 
         2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 6528*MW^4*MZ^4*
          \[Beta]^6 + 3084*MZ^8*\[Beta]^6 + 60*MZ^4*(32*MW^4 - 17*MZ^4)*
          (-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 5760*MW^4*MZ^4*
          Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         3840*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 5760*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         4896*MW^4*MZ^4*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] + 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 5440*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 2720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (7776*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpDC*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
          68*MW^2*MZ^4 + 65*MZ^6 + 2304*MW^6*\[Beta]^2 - 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          1170*MZ^6*\[Beta]^2 - 1408*MW^6*\[Beta]^4 + 880*MW^4*MZ^2*
           \[Beta]^4 + 748*MW^2*MZ^4*\[Beta]^4 - 715*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 960*MW^4*MZ^2*\[Beta]^6 - 
          816*MW^2*MZ^4*\[Beta]^6 + 780*MZ^6*\[Beta]^6 + 
          12*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] + 384*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 480*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 720*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          720*MW^4*MZ^2*Cos[4*\[Theta]] + 612*MW^2*MZ^4*Cos[4*\[Theta]] - 
          585*MZ^6*Cos[4*\[Theta]] + 1280*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          800*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 680*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 650*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 400*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 340*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/1944*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
          257*MZ^8 + 9216*MW^8*\[Beta]^2 - 11520*MW^6*MZ^2*\[Beta]^2 + 
          9360*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 - 
          5632*MW^8*\[Beta]^4 + 7040*MW^6*MZ^2*\[Beta]^4 - 
          5720*MW^2*MZ^6*\[Beta]^4 + 2827*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          4608*MW^6*MZ^2*Cos[3*\[Theta]] + 6048*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] + 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/1944*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
          257*MZ^8 + 9216*MW^8*\[Beta]^2 - 11520*MW^6*MZ^2*\[Beta]^2 + 
          9360*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 - 
          5632*MW^8*\[Beta]^4 + 7040*MW^6*MZ^2*\[Beta]^4 - 
          5720*MW^2*MZ^6*\[Beta]^4 + 2827*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          4608*MW^6*MZ^2*Cos[3*\[Theta]] + 6048*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] + 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8 + 
         9216*MW^8*\[Beta]^2 - 11520*MW^6*MZ^2*\[Beta]^2 + 
         9360*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 - 
         5632*MW^8*\[Beta]^4 + 7040*MW^6*MZ^2*\[Beta]^4 - 
         5720*MW^2*MZ^6*\[Beta]^4 + 2827*MZ^8*\[Beta]^4 + 
         6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
         6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
         4608*MW^6*MZ^2*Cos[3*\[Theta]] + 6048*MW^2*MZ^6*Cos[3*\[Theta]] - 
         3060*MZ^8*Cos[3*\[Theta]] + 3072*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 4608*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-32*MW^4 + 40*MW^2*MZ^2 - 17*MZ^4 - 
          576*MW^4*\[Beta]^2 + 720*MW^2*MZ^2*\[Beta]^2 - 306*MZ^4*\[Beta]^2 + 
          352*MW^4*\[Beta]^4 - 440*MW^2*MZ^2*\[Beta]^4 + 187*MZ^4*\[Beta]^4 - 
          384*MW^4*\[Beta]^6 + 480*MW^2*MZ^2*\[Beta]^6 - 204*MZ^4*\[Beta]^6 + 
          12*MZ^2*(-8*MW^2 + 5*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          288*MW^2*MZ^2*Cos[3*\[Theta]] - 180*MZ^4*Cos[3*\[Theta]] - 
          192*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 120*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          180*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^4*Cos[4*\[Theta]] - 
          360*MW^2*MZ^2*Cos[4*\[Theta]] + 153*MZ^4*Cos[4*\[Theta]] - 
          320*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 400*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 170*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          160*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 85*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
          204*MW^2*MZ^4 - 65*MZ^6 + 2304*MW^6*\[Beta]^2 - 
          4320*MW^4*MZ^2*\[Beta]^2 + 3672*MW^2*MZ^4*\[Beta]^2 - 
          1170*MZ^6*\[Beta]^2 - 1408*MW^6*\[Beta]^4 + 2640*MW^4*MZ^2*
           \[Beta]^4 - 2244*MW^2*MZ^4*\[Beta]^4 + 715*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 + 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          1728*MW^4*MZ^2*Cos[3*\[Theta]] + 2160*MW^2*MZ^4*Cos[3*\[Theta]] - 
          756*MZ^6*Cos[3*\[Theta]] + 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 1280*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          2400*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 2040*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 650*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
          204*MW^2*MZ^4 - 65*MZ^6 + 2304*MW^6*\[Beta]^2 - 
          4320*MW^4*MZ^2*\[Beta]^2 + 3672*MW^2*MZ^4*\[Beta]^2 - 
          1170*MZ^6*\[Beta]^2 - 1408*MW^6*\[Beta]^4 + 2640*MW^4*MZ^2*
           \[Beta]^4 - 2244*MW^2*MZ^4*\[Beta]^4 + 715*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 + 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          1728*MW^4*MZ^2*Cos[3*\[Theta]] + 2160*MW^2*MZ^4*Cos[3*\[Theta]] - 
          756*MZ^6*Cos[3*\[Theta]] + 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 1280*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          2400*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 2040*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 650*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 240*MW^4*MZ^2 + 
          204*MW^2*MZ^4 - 65*MZ^6 + 2304*MW^6*\[Beta]^2 - 
          4320*MW^4*MZ^2*\[Beta]^2 + 3672*MW^2*MZ^4*\[Beta]^2 - 
          1170*MZ^6*\[Beta]^2 - 1408*MW^6*\[Beta]^4 + 2640*MW^4*MZ^2*
           \[Beta]^4 - 2244*MW^2*MZ^4*\[Beta]^4 + 715*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 + 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-2 + 5*\[Beta]^2 - 8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          1728*MW^4*MZ^2*Cos[3*\[Theta]] + 2160*MW^2*MZ^4*Cos[3*\[Theta]] - 
          756*MZ^6*Cos[3*\[Theta]] + 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 1280*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          2400*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 2040*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 650*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8 + 9216*MW^8*\[Beta]^2 - 
         23040*MW^6*MZ^2*\[Beta]^2 + 29376*MW^4*MZ^4*\[Beta]^2 - 
         18720*MW^2*MZ^6*\[Beta]^2 + 4626*MZ^8*\[Beta]^2 - 
         5632*MW^8*\[Beta]^4 + 14080*MW^6*MZ^2*\[Beta]^4 - 
         17952*MW^4*MZ^4*\[Beta]^4 + 11440*MW^2*MZ^6*\[Beta]^4 - 
         2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] - 14688*MW^4*MZ^4*Cos[4*\[Theta]] + 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] + 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 12800*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8 + 9216*MW^8*\[Beta]^2 - 
         23040*MW^6*MZ^2*\[Beta]^2 + 29376*MW^4*MZ^4*\[Beta]^2 - 
         18720*MW^2*MZ^6*\[Beta]^2 + 4626*MZ^8*\[Beta]^2 - 
         5632*MW^8*\[Beta]^4 + 14080*MW^6*MZ^2*\[Beta]^4 - 
         17952*MW^4*MZ^4*\[Beta]^4 + 11440*MW^2*MZ^6*\[Beta]^4 - 
         2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] - 14688*MW^4*MZ^4*Cos[4*\[Theta]] + 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] + 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 12800*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 - 9216*MW^8*\[Beta]^2 + 
         23040*MW^6*MZ^2*\[Beta]^2 - 29376*MW^4*MZ^4*\[Beta]^2 + 
         18720*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 + 
         5632*MW^8*\[Beta]^4 - 14080*MW^6*MZ^2*\[Beta]^4 + 
         17952*MW^4*MZ^4*\[Beta]^4 - 11440*MW^2*MZ^6*\[Beta]^4 + 
         2827*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] - 17280*MW^4*MZ^4*Cos[3*\[Theta]] + 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] - 3060*MZ^8*Cos[3*\[Theta]] - 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 12800*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (2*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (128*(MW - MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8 + 9216*MW^8*\[Beta]^2 - 
         23040*MW^6*MZ^2*\[Beta]^2 + 29376*MW^4*MZ^4*\[Beta]^2 - 
         18720*MW^2*MZ^6*\[Beta]^2 + 4626*MZ^8*\[Beta]^2 - 
         5632*MW^8*\[Beta]^4 + 14080*MW^6*MZ^2*\[Beta]^4 - 
         17952*MW^4*MZ^4*\[Beta]^4 + 11440*MW^2*MZ^6*\[Beta]^4 - 
         2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] - 14688*MW^4*MZ^4*Cos[4*\[Theta]] + 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] + 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 12800*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-512*MW^8 + 1280*MW^6*MZ^2 - 1632*MW^4*MZ^4 + 
         1040*MW^2*MZ^6 - 257*MZ^8 - 9216*MW^8*\[Beta]^2 + 
         23040*MW^6*MZ^2*\[Beta]^2 - 29376*MW^4*MZ^4*\[Beta]^2 + 
         18720*MW^2*MZ^6*\[Beta]^2 - 4626*MZ^8*\[Beta]^2 + 
         5632*MW^8*\[Beta]^4 - 14080*MW^6*MZ^2*\[Beta]^4 + 
         17952*MW^4*MZ^4*\[Beta]^4 - 11440*MW^2*MZ^6*\[Beta]^4 + 
         2827*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] - 17280*MW^4*MZ^4*Cos[3*\[Theta]] + 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] - 3060*MZ^8*Cos[3*\[Theta]] - 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 12800*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 2570*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (2*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (-6 + 8*\[Beta]^2 - 6*\[Beta]^4 - 4*\[Beta]^6 + 
          (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (128*(MW - MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
         1040*MW^2*MZ^6 + 257*MZ^8 + 9216*MW^8*\[Beta]^2 - 
         23040*MW^6*MZ^2*\[Beta]^2 + 29376*MW^4*MZ^4*\[Beta]^2 - 
         18720*MW^2*MZ^6*\[Beta]^2 + 4626*MZ^8*\[Beta]^2 - 
         5632*MW^8*\[Beta]^4 + 14080*MW^6*MZ^2*\[Beta]^4 - 
         17952*MW^4*MZ^4*\[Beta]^4 + 11440*MW^2*MZ^6*\[Beta]^4 - 
         2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
           8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] - 14688*MW^4*MZ^4*Cos[4*\[Theta]] + 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] + 
         5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 12800*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (2*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (128*(-MW + MZ)^3*(MW + MZ)^3*(6 - 8*\[Beta]^2 + 
          6*\[Beta]^4 + 4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 10*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         (6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 4*\[Beta]^6 + 
          (-11 + 34*\[Beta]^2 - 23*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 10*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(27*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (32*(MW - MZ)^2*(MW + MZ)^2*(6 - 8*\[Beta]^2 + 6*\[Beta]^4 + 
          4*\[Beta]^6 + (11 - 34*\[Beta]^2 + 23*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] - 2*(-3 + 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 10*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (-6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (-256*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(30*MZ^4*(-32*MW^4 + 17*MZ^4)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 544*MW^4*MZ^4 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (-2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (6*MZ^2*(8*MW^2 - 5*MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpu, 0}, {cpu^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
      {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (-2*GF*Cos[\[Theta]]*(MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^
          (3/2)*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*GF*Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*GF*Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*GF*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*MZ*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(-MW + MZ)^3*(MW + MZ)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (5*MZ^4*(-32*MW^4 + 17*MZ^4)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(162*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*Sqrt[2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-8*MW^2 + 5*MZ^2)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 
            17*MZ^4)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-512*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*MZ^2*
         (MW + MZ)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*MZ*(-4*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (64*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(3584*MW^8 - 4480*MW^6*MZ^2 + 3640*MW^2*MZ^6 - 
          1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 3840*MW^6*MZ^2*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 12160*MW^6*MZ^2*\[Beta]^4 + 
          9880*MW^2*MZ^6*\[Beta]^4 - 4883*MZ^8*\[Beta]^4 - 
          6144*MW^8*\[Beta]^6 + 7680*MW^6*MZ^2*\[Beta]^6 - 
          6240*MW^2*MZ^6*\[Beta]^6 + 3084*MZ^8*\[Beta]^6 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 4608*MW^6*MZ^2*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] + 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] + 4680*MW^2*MZ^6*Cos[4*\[Theta]] - 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*
           \[Beta]^2*Cos[4*\[Theta]] + 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-2*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-896*MW^6 + 
          1680*MW^4*MZ^2 - 1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, -1/486*(GF*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
           7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
           7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
           6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
           9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
           31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
           4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
            \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
            \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
             480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
             9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
           4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
           9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
           12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
           6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
           9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
            \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
            Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
           4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
           14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
           2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
           23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
            \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
            Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
           2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
           5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
            Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, -1/486*(GF*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
           7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
           7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
           6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
           9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
           31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
           4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
            \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
            \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
             480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
             9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
           4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
           9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
           12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
           6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
           9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
            \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
            Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
           4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
           14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
           2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
           23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
            \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
            Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
           2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
           5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
            Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
          7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
          6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
          31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
          4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
          12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
          6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
           \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
          9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
           \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(486*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (2*Sqrt[2/3]*GF*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (-128*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (3584*MW^8 - 3808*MW^4*MZ^4 + 1799*MZ^8 + 
         3072*MW^8*\[Beta]^2 - 3264*MW^4*MZ^4*\[Beta]^2 + 
         1542*MZ^8*\[Beta]^2 + 9728*MW^8*\[Beta]^4 - 10336*MW^4*MZ^4*
          \[Beta]^4 + 4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 
         6528*MW^4*MZ^4*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 
         60*MZ^4*(32*MW^4 - 17*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 544*MW^4*MZ^4 + 
           257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         5760*MW^4*MZ^4*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         3840*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 5760*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 2720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (7776*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(896*MW^6 - 560*MW^4*MZ^2 - 476*MW^2*MZ^4 + 
          455*MZ^6 + 768*MW^6*\[Beta]^2 - 480*MW^4*MZ^2*\[Beta]^2 - 
          408*MW^2*MZ^4*\[Beta]^2 + 390*MZ^6*\[Beta]^2 + 
          2432*MW^6*\[Beta]^4 - 1520*MW^4*MZ^2*\[Beta]^4 - 
          1292*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 - 
          1536*MW^6*\[Beta]^6 + 960*MW^4*MZ^2*\[Beta]^6 + 
          816*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 + 
          12*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 576*MW^4*MZ^2*
           Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] + 384*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 480*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 720*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 1152*MW^6*Cos[4*\[Theta]] - 
          720*MW^4*MZ^2*Cos[4*\[Theta]] - 612*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] - 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 1224*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 400*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 340*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (-3584*MW^8 + 4480*MW^6*MZ^2 - 3640*MW^2*MZ^6 + 
         1799*MZ^8 - 3072*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
         3120*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 - 
         9728*MW^8*\[Beta]^4 + 12160*MW^6*MZ^2*\[Beta]^4 - 
         9880*MW^2*MZ^6*\[Beta]^4 + 4883*MZ^8*\[Beta]^4 + 
         6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
         6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 4608*MW^6*MZ^2*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*Cos[3*\[Theta]] + 
         3060*MZ^8*Cos[3*\[Theta]] - 3072*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 4608*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (-3584*MW^8 + 4480*MW^6*MZ^2 - 3640*MW^2*MZ^6 + 
         1799*MZ^8 - 3072*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
         3120*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 - 
         9728*MW^8*\[Beta]^4 + 12160*MW^6*MZ^2*\[Beta]^4 - 
         9880*MW^2*MZ^6*\[Beta]^4 + 4883*MZ^8*\[Beta]^4 + 
         6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
         6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 4608*MW^6*MZ^2*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*Cos[3*\[Theta]] + 
         3060*MZ^8*Cos[3*\[Theta]] - 3072*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 4608*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/1944*(-3584*MW^8 + 4480*MW^6*MZ^2 - 3640*MW^2*MZ^6 + 
          1799*MZ^8 - 3072*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
          3120*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 - 
          9728*MW^8*\[Beta]^4 + 12160*MW^6*MZ^2*\[Beta]^4 - 
          9880*MW^2*MZ^6*\[Beta]^4 + 4883*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 4608*MW^6*MZ^2*
           Cos[3*\[Theta]] - 6048*MW^2*MZ^6*Cos[3*\[Theta]] + 
          3060*MZ^8*Cos[3*\[Theta]] - 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*
           \[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, -1/81*((-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
          (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
           (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
           5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
         (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
           2)}, {cpDC*cpu, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-8*MW^2*(MW^2 - MZ^2)*(224*MW^4 - 280*MW^2*MZ^2 + 119*MZ^4 + 
          192*MW^4*\[Beta]^2 - 240*MW^2*MZ^2*\[Beta]^2 + 102*MZ^4*\[Beta]^2 + 
          608*MW^4*\[Beta]^4 - 760*MW^2*MZ^2*\[Beta]^4 + 323*MZ^4*\[Beta]^4 - 
          384*MW^4*\[Beta]^6 + 480*MW^2*MZ^2*\[Beta]^6 - 204*MZ^4*\[Beta]^6 + 
          12*MZ^2*(8*MW^2 - 5*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          288*MW^2*MZ^2*Cos[3*\[Theta]] + 180*MZ^4*Cos[3*\[Theta]] + 
          192*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          180*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^4*Cos[4*\[Theta]] - 
          360*MW^2*MZ^2*Cos[4*\[Theta]] + 153*MZ^4*Cos[4*\[Theta]] - 
          576*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 306*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          160*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 85*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (2*MW*Sqrt[1 - MW^2/MZ^2]*(-896*MW^6 + 1680*MW^4*MZ^2 - 
          1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-896*MW^6 + 1680*MW^4*MZ^2 - 
          1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-896*MW^6 + 1680*MW^4*MZ^2 - 
          1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpu*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*
         (MW + MZ)^2*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, (3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
         7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
         7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
         9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
         31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
         7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
         7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
         9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
         31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/972*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
          7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
          6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
          31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
          4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
          12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
          6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
           \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
          9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
           \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-2*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpu, 
       (128*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, (3584*MW^8 - 8960*MW^6*MZ^2 + 
         11424*MW^4*MZ^4 - 7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
         7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
         9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
         31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/972*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
          7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
          6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
          31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
          4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
          12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
          6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
           \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
          9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
           \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-2*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpu, 
       (128*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       (3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 7280*MW^2*MZ^6 + 
         1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
         9792*MW^4*MZ^4*\[Beta]^2 - 6240*MW^2*MZ^6*\[Beta]^2 + 
         1542*MZ^8*\[Beta]^2 + 9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*
          \[Beta]^4 + 31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (2*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpu, 
       (128*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpqMi*cpu, 0}, {cpu^2, (32*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cpDC, (-2*GF*(-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(-1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(-1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(-1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*
           \[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*GF*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(-MW + MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((960*MW^4*MZ^4*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 15*MZ^4*(-32*MW^4 + 17*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          544*MW^4*MZ^4*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Sqrt[2]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-96*MW^4*MZ^2*\[Beta]^2 - 
          120*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 
            21*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 80*MW^4*MZ^2*Cos[3*\[Theta]] - 
          68*MW^2*MZ^4*Cos[3*\[Theta]] + 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       ((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*
            \[Beta]^2 - 510*MZ^8*\[Beta]^2 + (512*MW^8 - 640*MW^6*MZ^2 + 
             520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           640*MW^6*MZ^2*Cos[3*\[Theta]] + 520*MW^2*MZ^6*Cos[3*\[Theta]] - 
           257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*MW^2*(-MW^2 + MZ^2)*(48*MW^2*MZ^2*\[Beta]^2 - 
          30*MZ^4*\[Beta]^2 - (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-8*MW^2 + 5*MZ^2)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 32*MW^4*Cos[3*\[Theta]] + 
          40*MW^2*MZ^2*Cos[3*\[Theta]] - 17*MZ^4*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 240*MW^4*MZ^2*Cos[3*\[Theta]] + 
          204*MW^2*MZ^4*Cos[3*\[Theta]] - 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-512*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*
           Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (-2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       ((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       (-2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*Cos[3*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] - 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (-512*(-MW + MZ)^3*(MW + MZ)^3*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, 
       (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, 
      {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, 
      {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (-6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (-256*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(30*MZ^4*(-32*MW^4 + 17*MZ^4)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 544*MW^4*MZ^4 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (6*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-6*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (-2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (6*MZ^2*(8*MW^2 - 5*MZ^2)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(2 - \[Beta]^2 - \[Beta]^4 + 
            (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*
         (-2 + \[Beta]^2 + \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
            336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-1 + \[Beta]^2)*(6*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 2*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpu, 0}, {cpu^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])*(1 + Cos[\[Theta]])*(-2 + \[Beta]^2 + 
          \[Beta]^4 + 2*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (2*Sqrt[2]*GF*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
          257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-32*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (8*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (-512*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
          68*MW^2*MZ^4 + 65*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (2*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (2*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (2*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-128*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-1024*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (8*(-4*MW^2 + MZ^2)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (8*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-2*\[Beta]^2 + 
          (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpu, 0}, {cpu^2, (128*(MW - MZ)^2*(MW + MZ)^2*
         (-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (2*GF*(-768*MW^6*MZ^2*\[Beta]^2 + 
          1008*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 - 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 
            168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          512*MW^8*Cos[3*\[Theta]] + 640*MW^6*MZ^2*Cos[3*\[Theta]] - 
          520*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          128*MW^6*Cos[3*\[Theta]] + 240*MW^4*MZ^2*Cos[3*\[Theta]] - 
          204*MW^2*MZ^4*Cos[3*\[Theta]] + 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (8*GF*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (1024*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/486*((960*MW^4*MZ^4*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 15*MZ^4*(-32*MW^4 + 17*MZ^4)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 544*MW^4*MZ^4*
            Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(96*MW^4*MZ^2*\[Beta]^2 + 
          120*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 
            21*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 80*MW^4*MZ^2*Cos[3*\[Theta]] - 
          68*MW^2*MZ^4*Cos[3*\[Theta]] + 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/243*((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
           510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 640*MW^6*MZ^2*
            Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
           257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*
            \[Beta]^2 - 510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 
             520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
           257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-64*MW^2*(-MW^2 + MZ^2)*
         (48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-8*MW^2 + 5*MZ^2)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^4*Cos[3*\[Theta]] - 40*MW^2*MZ^2*
           Cos[3*\[Theta]] + 17*MZ^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 128*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          65*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 128*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          65*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 128*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          65*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2 + MZ^2)^2*
         (-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*
           Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*
            \[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*
           \[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (-4*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       -1/243*((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
           2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*
           \[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (-4*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       -1/243*((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
           2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpu, 
       (-512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, -1/243*(Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
          (18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
              Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2/3]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (256*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(90*MZ^4*(-32*MW^4 + 17*MZ^4)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 544*MW^4*MZ^4 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-1 + \[Beta]^2)*
          (18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
              Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpu, 
       (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-64*MW^2*(MW^2 - MZ^2)*
         (-1 + \[Beta]^2)*(18*MZ^2*(-8*MW^2 + 5*MZ^2)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, ((-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       ((-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpu, 
       (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpqMi*cpu, 0}, {cpu^2, (64*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}}}, {{{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, 
      {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, 
      {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
      {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (2*GF*(-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 7*MZ^6) + 
          (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-4*GF*(-4*MW^2 + MZ^2)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (512*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((480*MW^4*MZ^4 - 255*MZ^8 + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(48*MW^4*MZ^2 + 60*MW^2*MZ^4 - 
          63*MZ^6 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       -1/243*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       -1/243*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-64*MW^2*(-MW^2 + MZ^2)*(3*MZ^2*(8*MW^2 - 5*MZ^2) + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpu*cpWB, 
       (-1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
             85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 85*MZ^8) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (2*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
            85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
             85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 85*MZ^8) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/243*((3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 
             85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpqMi, 
       (-8*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpu, 
       (512*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpu, 0}, 
      {cpu^2, (128*(MW - MZ)^2*MZ*(MW + MZ)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, 
      {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, 
      {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
      {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (2*Sqrt[2]*GF*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
          257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-32*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (4*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (8*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (-512*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, ((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*Sin[\[Theta]]^2)/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
          68*MW^2*MZ^4 + 65*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, (2*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       (2*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       (2*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (-256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-128*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
         Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpWB, (-64*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpu*cpWB, 
       (-1024*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (8*(-2*MW + MZ)^2*(2*MW + MZ)^2*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpu, 0}, {cpu^2, (128*(MW - MZ)^2*(MW + MZ)^2*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (2*GF*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 7*MZ^6) + 
          (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-8*GF*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (256*GF*(MW - MZ)^3*(MW + MZ)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((-480*MW^4*MZ^4 + 255*MZ^8 + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-48*MW^4*MZ^2 - 60*MW^2*MZ^4 + 
          63*MZ^6 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       -1/243*((384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       -1/243*((384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-64*MW^2*(-MW^2 + MZ^2)*(-24*MW^2*MZ^2 + 15*MZ^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpu*cpWB, 
       (256*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
             85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (2*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
             85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/243*((3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 
             1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpu, 0}, 
      {cpu^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}}, 
    {{{cpDC, (Sqrt[2]*GF*(-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 
          257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (256*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/972*((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 + \[Beta]^2)*
          (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
          Sin[\[Theta]]^2)/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 
          68*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
          2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
          \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + 
           \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         (-3 + 4*\[Beta]^2 + \[Beta]^4 + 2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
      {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (-2*GF*Cos[\[Theta]]*(MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^
          (3/2)*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-4*GF*Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-4*GF*Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (4*GF*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*MZ*(-4*MW^2 + MZ^2)^3*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(-MW + MZ)^3*(MW + MZ)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (5*MZ^4*(-32*MW^4 + 17*MZ^4)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(162*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*Sqrt[2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (128*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (64*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-8*MW^2 + 5*MZ^2)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 
            17*MZ^4)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*Cos[\[Theta]]*
         (3*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2*MZ + MZ^3)^2*
         Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-512*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*MZ^2*
         (MW + MZ)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*(-(MZ^2/(-1 + \[Beta]^2)))^(3/2)*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (2*Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(\[Beta]^2 - 
            Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (-1 + \[Beta]^2)^2*Cos[\[Theta]]*((-1 + \[Beta]^2)*Cos[\[Theta]] + 
          3*(-\[Beta]^2 + Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(\[Beta]^2 - Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (Sqrt[2]*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*
         Cos[\[Theta]]*(MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6)*(-1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(\[Beta]^2 - Cos[2*\[Theta]]))*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(-1 + \[Beta]^2)^2*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*MZ*(-4*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         ((-1 + \[Beta]^2)*Cos[\[Theta]] + 3*(-\[Beta]^2 + Cos[2*\[Theta]]))*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (64*(MW - MZ)^2*MZ*(MW + MZ)^2*(-1 + \[Beta]^2)*Cos[\[Theta]]*
         (-3*\[Beta]^2 + Cos[\[Theta]] - \[Beta]^2*Cos[\[Theta]] + 
          3*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, (2*GF*(-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-288*MW^4*MZ^2*\[Beta]^2 + 
          360*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 
            7*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] - 
          128*MW^6*Cos[3*\[Theta]] + 240*MW^4*MZ^2*Cos[3*\[Theta]] - 
          204*MW^2*MZ^4*Cos[3*\[Theta]] + 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (4*GF*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (4*GF*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (-4*GF*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (8*GF*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (1024*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/486*((960*MW^4*MZ^4*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 15*MZ^4*(-32*MW^4 + 17*MZ^4)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 544*MW^4*MZ^4*
            Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(96*MW^4*MZ^2*\[Beta]^2 + 
          120*MW^2*MZ^4*\[Beta]^2 - 126*MZ^6*\[Beta]^2 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + 3*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 
            21*MZ^4)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
          128*MW^6*Cos[3*\[Theta]] - 80*MW^4*MZ^2*Cos[3*\[Theta]] - 
          68*MW^2*MZ^4*Cos[3*\[Theta]] + 65*MZ^6*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/243*((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
           510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
            Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 640*MW^6*MZ^2*
            Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
           257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*
            \[Beta]^2 - 510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 
             520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + 3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
           257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-768*MW^6*MZ^2*\[Beta]^2 + 1008*MW^2*MZ^6*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 - (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 512*MW^8*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*Cos[3*\[Theta]] + 
          257*MZ^8*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + 2*\[Beta]^2 + \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          2*Cos[2*\[Theta]])*Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (256*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-64*MW^2*(-MW^2 + MZ^2)*
         (48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + 3*MZ^2*(-8*MW^2 + 5*MZ^2)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] + 32*MW^4*Cos[3*\[Theta]] - 40*MW^2*MZ^2*
           Cos[3*\[Theta]] + 17*MZ^4*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 128*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          65*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 128*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          65*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*
         (-288*MW^4*MZ^2*\[Beta]^2 + 360*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 - (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^4)*
           Cos[2*\[Theta]] - 128*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          65*MZ^6*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^2*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-4*MW^2 + MZ^2)^2*
         (-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*
           Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (1024*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - \[Beta]^4 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*
            \[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (-2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*
           \[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       (2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (-4*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       -1/243*((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
           2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (2*(1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*
           \[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (-4*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*((1 + \[Beta]^2)^2 + 
          2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 4*Cos[\[Theta]]^2)*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       -1/243*((1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
           2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
           1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         ((1 + \[Beta]^2)^2 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 
          4*Cos[\[Theta]]^2)*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpu, 
       (-512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(1 - 2*\[Beta]^2 - 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 2*Cos[2*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + 2*\[Beta]^2 + 
          \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] - 2*Cos[2*\[Theta]])*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-128*(MW - MZ)^2*MZ*(MW + MZ)^2*Cos[\[Theta]/2]^2*
         (1 - 2*\[Beta]^2 - \[Beta]^4 + 2*(-1 + \[Beta]^4)*Cos[\[Theta]] + 
          2*Cos[2*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(-1 + \[Beta]^2)*(-512*MW^8 + 640*MW^6*MZ^2 - 
          520*MW^2*MZ^6 + 257*MZ^8 + 1536*MW^8*\[Beta]^2 - 
          1920*MW^6*MZ^2*\[Beta]^2 + 1560*MW^2*MZ^6*\[Beta]^2 - 
          771*MZ^8*\[Beta]^2 - 1536*MW^8*\[Beta]^4 + 1920*MW^6*MZ^2*
           \[Beta]^4 - 1560*MW^2*MZ^6*\[Beta]^4 + 771*MZ^8*\[Beta]^4 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 1536*MW^6*MZ^2*Cos[3*\[Theta]] - 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] + 1020*MZ^8*Cos[3*\[Theta]] - 
          1024*MW^8*Cos[4*\[Theta]] + 1280*MW^6*MZ^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] - 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(243*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6 + 
          384*MW^6*\[Beta]^2 - 720*MW^4*MZ^2*\[Beta]^2 + 
          612*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 - 384*MW^6*\[Beta]^4 + 
          720*MW^4*MZ^2*\[Beta]^4 - 612*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] - 256*MW^6*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*Cos[4*\[Theta]] - 408*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*(512*MW^8 - 
           1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 
           1536*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
           4896*MW^4*MZ^4*\[Beta]^2 + 3120*MW^2*MZ^6*\[Beta]^2 - 
           771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*
            \[Beta]^4 + 4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^2*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-16*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (5 + 4*\[Beta]^2 + \[Beta]^4 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          2*(2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]/2]^4)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (1024*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(512*MW^8 - 544*MW^4*MZ^4 + 
           257*MZ^8 - 1536*MW^8*\[Beta]^2 + 1632*MW^4*MZ^4*\[Beta]^2 - 
           771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 1632*MW^4*MZ^4*
            \[Beta]^4 + 771*MZ^8*\[Beta]^4 + 60*MZ^4*(-32*MW^4 + 17*MZ^4)*
            \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(1 - 6*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1920*MW^4*MZ^4*Cos[3*\[Theta]] + 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           1088*MW^4*MZ^4*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 544*MW^4*MZ^4*\[Beta]^2*
            Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6 - 
          384*MW^6*\[Beta]^2 + 240*MW^4*MZ^2*\[Beta]^2 + 
          204*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 + 384*MW^6*\[Beta]^4 - 
          240*MW^4*MZ^2*\[Beta]^4 - 204*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 + 12*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          192*MW^4*MZ^2*Cos[3*\[Theta]] - 240*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] + 256*MW^6*Cos[4*\[Theta]] - 
          160*MW^4*MZ^2*Cos[4*\[Theta]] - 136*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] + 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          80*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 68*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(512*MW^8 - 640*MW^6*MZ^2 + 
          520*MW^2*MZ^6 - 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          1920*MW^6*MZ^2*\[Beta]^2 - 1560*MW^2*MZ^6*\[Beta]^2 + 
          771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 1920*MW^6*MZ^2*
           \[Beta]^4 + 1560*MW^2*MZ^6*\[Beta]^4 - 771*MZ^8*\[Beta]^4 - 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^6*MZ^2*Cos[3*\[Theta]] + 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] - 1020*MZ^8*Cos[3*\[Theta]] + 
          1024*MW^8*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*Cos[4*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] - 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(512*MW^8 - 640*MW^6*MZ^2 + 
          520*MW^2*MZ^6 - 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          1920*MW^6*MZ^2*\[Beta]^2 - 1560*MW^2*MZ^6*\[Beta]^2 + 
          771*MZ^8*\[Beta]^2 + 1536*MW^8*\[Beta]^4 - 1920*MW^6*MZ^2*
           \[Beta]^4 + 1560*MW^2*MZ^6*\[Beta]^4 - 771*MZ^8*\[Beta]^4 - 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^6*MZ^2*Cos[3*\[Theta]] + 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] - 1020*MZ^8*Cos[3*\[Theta]] + 
          1024*MW^8*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*Cos[4*\[Theta]] + 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] - 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(-512*MW^8 + 640*MW^6*MZ^2 - 
          520*MW^2*MZ^6 + 257*MZ^8 + 1536*MW^8*\[Beta]^2 - 
          1920*MW^6*MZ^2*\[Beta]^2 + 1560*MW^2*MZ^6*\[Beta]^2 - 
          771*MZ^8*\[Beta]^2 - 1536*MW^8*\[Beta]^4 + 1920*MW^6*MZ^2*
           \[Beta]^4 - 1560*MW^2*MZ^6*\[Beta]^4 + 771*MZ^8*\[Beta]^4 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*
           (-2 + \[Beta]^2)*Cos[\[Theta]] - (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 1536*MW^6*MZ^2*Cos[3*\[Theta]] - 
          2016*MW^2*MZ^6*Cos[3*\[Theta]] + 1020*MZ^8*Cos[3*\[Theta]] - 
          1024*MW^8*Cos[4*\[Theta]] + 1280*MW^6*MZ^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] - 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 640*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 4*(2 + \[Beta]^2)*
           Cos[\[Theta]]^2))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (512*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4 - 96*MW^4*\[Beta]^2 + 
          120*MW^2*MZ^2*\[Beta]^2 - 51*MZ^4*\[Beta]^2 + 96*MW^4*\[Beta]^4 - 
          120*MW^2*MZ^2*\[Beta]^4 + 51*MZ^4*\[Beta]^4 + 
          12*MZ^2*(-8*MW^2 + 5*MZ^2)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          96*MW^2*MZ^2*Cos[3*\[Theta]] + 60*MZ^4*Cos[3*\[Theta]] + 
          64*MW^4*Cos[4*\[Theta]] - 80*MW^2*MZ^2*Cos[4*\[Theta]] + 
          34*MZ^4*Cos[4*\[Theta]] + 32*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 
          40*MW^2*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 17*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6 + 
          384*MW^6*\[Beta]^2 - 720*MW^4*MZ^2*\[Beta]^2 + 
          612*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 - 384*MW^6*\[Beta]^4 + 
          720*MW^4*MZ^2*\[Beta]^4 - 612*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] - 256*MW^6*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*Cos[4*\[Theta]] - 408*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6 + 
          384*MW^6*\[Beta]^2 - 720*MW^4*MZ^2*\[Beta]^2 + 
          612*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 - 384*MW^6*\[Beta]^4 + 
          720*MW^4*MZ^2*\[Beta]^4 - 612*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] - 256*MW^6*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*Cos[4*\[Theta]] - 408*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6 + 
          384*MW^6*\[Beta]^2 - 720*MW^4*MZ^2*\[Beta]^2 + 
          612*MW^2*MZ^4*\[Beta]^2 - 195*MZ^6*\[Beta]^2 - 384*MW^6*\[Beta]^4 + 
          720*MW^4*MZ^2*\[Beta]^4 - 612*MW^2*MZ^4*\[Beta]^4 + 
          195*MZ^6*\[Beta]^4 + 36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*
           \[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 6*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          576*MW^4*MZ^2*Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          252*MZ^6*Cos[3*\[Theta]] - 256*MW^6*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*Cos[4*\[Theta]] - 408*MW^2*MZ^4*Cos[4*\[Theta]] + 
          130*MZ^6*Cos[4*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 4*(2 + \[Beta]^2)*
           Cos[\[Theta]]^2))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (2048*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       -1/243*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cll1221, 
       ((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (1024*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cll1221, 
       ((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
          3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
          1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
          4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
          771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
          5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
          1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
          2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
          2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
          512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
          1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
           Cos[4*\[Theta]]))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (1024*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/486*((-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
           3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
           3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
           1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
           4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
           771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
            Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
           5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
           1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
           2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
           2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
           512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
            Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
           1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
            Cos[4*\[Theta]]))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpqMi, 
       (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2*
         ((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (1024*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2*((1 + \[Beta]^2)^2 + 8*(1 + \[Beta]^2)*
           Cos[\[Theta]] + 4*(2 + \[Beta]^2)*Cos[\[Theta]]^2))/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpu, 0}, {cpu^2, (-256*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4*(5 + 4*\[Beta]^2 + \[Beta]^4 - 
          8*(1 + \[Beta]^2)*Cos[\[Theta]] + 2*(2 + \[Beta]^2)*
           Cos[2*\[Theta]]))/(27*Lambda^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, {{cpDC, 0}, {cpWB, 0}, 
      {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, 
      {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, 
      {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, 
      {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, 
      {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, 
      {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, 
      {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, 
      {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, -1/243*(GF*(1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 
           3840*MW^6*MZ^2*\[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 
           2550*MZ^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^4 + 
           1512*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(720*MW^4*MZ^2 - 
          900*MW^2*MZ^4 + 315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 
          1800*MW^2*MZ^4*\[Beta]^2 - 630*MZ^6*\[Beta]^2 - 
          432*MW^4*MZ^2*\[Beta]^4 + 540*MW^2*MZ^4*\[Beta]^4 - 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*GF*(3840*MW^6*MZ^2 - 7200*MW^4*MZ^4 + 5040*MW^2*MZ^6 - 
          1275*MZ^8 - 7680*MW^6*MZ^2*\[Beta]^2 + 14400*MW^4*MZ^4*\[Beta]^2 - 
          10080*MW^2*MZ^6*\[Beta]^2 + 2550*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*GF*(3840*MW^6*MZ^2 - 7200*MW^4*MZ^4 + 5040*MW^2*MZ^6 - 
          1275*MZ^8 - 7680*MW^6*MZ^2*\[Beta]^2 + 14400*MW^4*MZ^4*\[Beta]^2 - 
          10080*MW^2*MZ^6*\[Beta]^2 + 2550*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 
          1275*MZ^8 + 7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
          10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*(-4*MW^2 + MZ^2)^3*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (256*GF*(-MW + MZ)^3*(MW + MZ)^3*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (2400*MW^4*MZ^4 - 1275*MZ^8 - 4800*MW^4*MZ^4*\[Beta]^2 + 
          2550*MZ^8*\[Beta]^2 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          15*MZ^4*(32*MW^4 - 17*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
          1632*MW^4*MZ^4*Cos[3*\[Theta]] - 771*MZ^8*Cos[3*\[Theta]] - 
          512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(240*MW^4*MZ^2 + 
          300*MW^2*MZ^4 - 315*MZ^6 - 480*MW^4*MZ^2*\[Beta]^2 - 
          600*MW^2*MZ^4*\[Beta]^2 + 630*MZ^6*\[Beta]^2 - 
          144*MW^4*MZ^2*\[Beta]^4 - 180*MW^2*MZ^4*\[Beta]^4 + 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
            65*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 68*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 3840*MW^6*MZ^2*
            \[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 - 
           1152*MW^6*MZ^2*\[Beta]^4 + 1512*MW^2*MZ^6*\[Beta]^4 - 
           765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 3840*MW^6*MZ^2*
            \[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 - 
           1152*MW^6*MZ^2*\[Beta]^4 + 1512*MW^2*MZ^6*\[Beta]^4 - 
           765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 3840*MW^6*MZ^2*
           \[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 - 
          1152*MW^6*MZ^2*\[Beta]^4 + 1512*MW^2*MZ^6*\[Beta]^4 - 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] + \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (32*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(120*MW^2*MZ^2 - 
          75*MZ^4 - 240*MW^2*MZ^2*\[Beta]^2 + 150*MZ^4*\[Beta]^2 - 
          72*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^2*(8*MW^2 - 5*MZ^2)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*Cos[3*\[Theta]] - 51*MZ^4*Cos[3*\[Theta]] - 
          32*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(720*MW^4*MZ^2 - 
          900*MW^2*MZ^4 + 315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 
          1800*MW^2*MZ^4*\[Beta]^2 - 630*MZ^6*\[Beta]^2 - 
          432*MW^4*MZ^2*\[Beta]^4 + 540*MW^2*MZ^4*\[Beta]^4 - 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(720*MW^4*MZ^2 - 900*MW^2*MZ^4 + 
          315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 1800*MW^2*MZ^4*\[Beta]^2 - 
          630*MZ^6*\[Beta]^2 - 432*MW^4*MZ^2*\[Beta]^4 + 
          540*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(720*MW^4*MZ^2 - 900*MW^2*MZ^4 + 
          315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 1800*MW^2*MZ^4*\[Beta]^2 - 
          630*MZ^6*\[Beta]^2 - 432*MW^4*MZ^2*\[Beta]^4 + 
          540*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-4*MW^2 + MZ^2)^2*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-256*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*
         (MW + MZ)^2*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
           7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
           10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
           2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
           3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (3840*MW^6*MZ^2 - 7200*MW^4*MZ^4 + 5040*MW^2*MZ^6 - 1275*MZ^8 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 14400*MW^4*MZ^4*\[Beta]^2 - 
          10080*MW^2*MZ^6*\[Beta]^2 + 2550*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
          7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
          10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (128*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
           7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
           10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
           2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
           3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
          7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
          10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (128*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
           7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
           10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
           2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
           3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (128*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*Sqrt[2]*(-4*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpu, 0}, {cpu^2, (-32*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}, 
    {{{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (Sqrt[2]*GF*(512*MW^8 - 640*MW^6*MZ^2 + 
          520*MW^2*MZ^6 - 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (-2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (-2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (2*Sqrt[2]*GF*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (4*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (-256*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, ((512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(972*Lambda^4*MZ^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
          65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpDC, ((-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpqMi, (-2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (-128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-64*MW^2*(MW^2 - MZ^2)*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-128*MW^6 + 240*MW^4*MZ^2 - 
          204*MW^2*MZ^4 + 65*MZ^6)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpWB, (-32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu*cpWB, (-512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, ((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, (2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, ((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, (-2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221^2, 
       ((512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         Sin[\[Theta]]^2)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpu, 0}, 
      {cpu^2, (64*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, 
      {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, 
      {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, 
      {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, 
      {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, 
      {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, 
      {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, 
      {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, 
      {cpqMi*cpu, 0}, {cpu^2, 0}}, 
     {{cpDC, (2*GF*(384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (16*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*
         (9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 7*MZ^6) + 
          (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (4*GF*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (4*GF*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, (-4*GF*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-8*GF*(-4*MW^2 + MZ^2)^3*(-1 + Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (256*GF*(MW - MZ)^3*(MW + MZ)^3*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/486*((-480*MW^4*MZ^4 + 255*MZ^8 + 
           (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[2]*Lambda^4*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-8*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-48*MW^4*MZ^2 - 60*MW^2*MZ^4 + 
          63*MZ^6 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       -1/243*((384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpDC, 
       -1/243*((384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
           (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
            Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpDC, 
       ((384*MW^6*MZ^2 - 504*MW^2*MZ^6 + 255*MZ^8 + 
          (-512*MW^8 + 640*MW^6*MZ^2 - 520*MW^2*MZ^6 + 257*MZ^8)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpqMi, 
       (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpu, (64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(81*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (-64*MW^2*(-MW^2 + MZ^2)*(-24*MW^2*MZ^2 + 15*MZ^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*Cos[\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (16*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(9*(16*MW^4*MZ^2 - 20*MW^2*MZ^4 + 
            7*MZ^6) + (-128*MW^6 + 240*MW^4*MZ^2 - 204*MW^2*MZ^4 + 65*MZ^6)*
           Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (-64*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         Sin[\[Theta]/2]^2*Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpu*cpWB, 
       (256*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         Csc[\[Theta]/2]^2*(Sin[\[Theta]]^2)^(3/2))/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/243*((3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
             85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*c3pl2, 
       (-2*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, (2*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
            85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/243*((3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
             85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
         (Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cll1221, 
       (2*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6) + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*Cos[\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (-8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpu, (512*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/243*((3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
             336*MW^2*MZ^4 + 85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 
             1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^3*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (8*(-4*MW^2 + MZ^2)^3*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpu, (512*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (8*MZ*(-2*MW + MZ)^2*(2*MW + MZ)^2*Sin[\[Theta]/2]^2*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpu, 0}, 
      {cpu^2, (-32*(MW - MZ)^2*MZ*(MW + MZ)^2*Csc[\[Theta]/2]^2*
         (Sin[\[Theta]]^2)^(3/2))/(27*Lambda^4*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*Cos[\[Theta]] - 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (3 + Cos[2*\[Theta]])))/(243*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB, (8*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^2*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2, (Sqrt[2]*GF*(-1 + \[Beta]^2)*
         (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
            1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221, -1/243*(Sqrt[2]*GF*(-1 + \[Beta]^2)*
          (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi, (-16*Sqrt[2]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu, (1024*Sqrt[2]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC^2, -1/1944*((-1 + \[Beta]^2)*(60*MZ^4*(-32*MW^4 + 17*MZ^4)*
            Cos[\[Theta]] + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
            (3 + Cos[2*\[Theta]])))/(Lambda^4*MZ^4*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpWB, 
       (-4*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (12*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*Cos[\[Theta]] + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpDC, 
       ((-1 + \[Beta]^2)*(-12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*
           Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(3 + Cos[2*\[Theta]])))/(486*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(-12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpDC, ((-1 + \[Beta]^2)*(12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*Cos[\[Theta]] - (512*MW^8 - 640*MW^6*MZ^2 + 
            520*MW^2*MZ^6 - 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
        (486*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpDC*cpqMi, (8*(-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpDC*cpu, 
       (512*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpWB^2, (32*MW^2*(MW^2 - MZ^2)*(-1 + \[Beta]^2)*
         ((-96*MW^2*MZ^2 + 60*MZ^4)*Cos[\[Theta]] + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(3 + Cos[2*\[Theta]])))/
        (243*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpWB, 
       (8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*Cos[\[Theta]] - 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^3*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cpqMi*cpWB, 
       (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpu*cpWB, (2048*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/(81*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1^2, -1/486*((-1 + \[Beta]^2)*
          (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*c3pl2, -1/243*((-1 + \[Beta]^2)*
          (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cll1221, ((-1 + \[Beta]^2)*(12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl1*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl1*cpu, 
       (1024*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2^2, -1/486*((-1 + \[Beta]^2)*
          (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cll1221, ((-1 + \[Beta]^2)*(12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(3 + Cos[2*\[Theta]])))/(243*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {c3pl2*cpqMi, (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-1 + Cos[\[Theta]])^2)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {c3pl2*cpu, 
       (1024*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221^2, -1/486*((-1 + \[Beta]^2)*
          (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
             1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
         (Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cll1221*cpqMi, (-16*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         Sin[\[Theta]/2]^4)/(81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}, {cll1221*cpu, 
       (1024*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*Cos[\[Theta]/2]^4)/
        (81*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi^2, (-16*(-4*MW^2 + MZ^2)^2*(-1 + \[Beta]^2)*Sin[\[Theta]/2]^4)/
        (27*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]]))}, 
      {cpqMi*cpu, 0}, {cpu^2, (-256*(MW - MZ)^2*(MW + MZ)^2*(-1 + \[Beta]^2)*
         Cos[\[Theta]/2]^4)/(27*Lambda^4*(1 + \[Beta]^4 - 
          2*\[Beta]^2*Cos[2*\[Theta]]))}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, 
      {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, 
      {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, 
      {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, {cpWB^2, 0}, {c3pl1*cpWB, 0}, 
      {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, 
      {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, 
      {c3pl1*cpu, 0}, {c3pl2^2, 0}, {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, 
      {c3pl2*cpu, 0}, {cll1221^2, 0}, {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, 
      {cpqMi^2, 0}, {cpqMi*cpu, 0}, {cpu^2, 0}}}, 
    {{{cpDC, (GF*(-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
          768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
          510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
          1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(-144*MW^4*MZ^2 + 
          180*MW^2*MZ^4 - 63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 
          360*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
          432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (4*GF*(-4*MW^2 + MZ^2)^3*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^2*MZ*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (512*GF*(MW - MZ)^3*(MW + MZ)^3*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-480*MW^4*MZ^4 + 255*MZ^8 + 960*MW^4*MZ^4*\[Beta]^2 - 
          510*MZ^8*\[Beta]^2 + 1440*MW^4*MZ^4*\[Beta]^4 - 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          15*MZ^4*(32*MW^4 - 17*MZ^4)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1632*MW^4*MZ^4*Cos[3*\[Theta]] + 771*MZ^8*Cos[3*\[Theta]] - 
          2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 2720*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Sqrt[6]*Lambda^4*MZ^3*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-48*MW^4*MZ^2 - 60*MW^2*MZ^4 + 
          63*MZ^6 + 96*MW^4*MZ^2*\[Beta]^2 + 120*MW^2*MZ^4*\[Beta]^2 - 
          126*MZ^6*\[Beta]^2 + 144*MW^4*MZ^2*\[Beta]^4 + 
          180*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          240*MW^4*MZ^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          400*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 340*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/486*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
           510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
           1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*
            \[Beta]^2*Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {c3pl2*cpDC, 
       -1/486*((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 
           768*MW^6*MZ^2*\[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 
           510*MZ^8*\[Beta]^2 + 1152*MW^6*MZ^2*\[Beta]^4 - 
           1512*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
           771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*
            \[Beta]^2*Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ^3*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {cll1221*cpDC, 
       ((-384*MW^6*MZ^2 + 504*MW^2*MZ^6 - 255*MZ^8 + 768*MW^6*MZ^2*
           \[Beta]^2 - 1008*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 + 
          1152*MW^6*MZ^2*\[Beta]^4 - 1512*MW^2*MZ^6*\[Beta]^4 + 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 1536*MW^8*Cos[3*\[Theta]] - 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] + 1560*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          3200*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(486*Sqrt[3]*Lambda^4*MZ^3*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpqMi, 
       -1/81*((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
           3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^4*MZ*
          Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
             Cos[2*\[Theta]])^2)}, {cpDC*cpu, 
       (64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (-1 + 11*\[Beta]^2 - 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          3*Cos[3*\[Theta]] + 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-32*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-24*MW^2*MZ^2 + 
          15*MZ^4 + 48*MW^2*MZ^2*\[Beta]^2 - 30*MZ^4*\[Beta]^2 + 
          72*MW^2*MZ^2*\[Beta]^4 - 45*MZ^4*\[Beta]^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(1 - 11*\[Beta]^2 + 
            12*\[Beta]^4)*Cos[\[Theta]] + 3*MZ^2*(8*MW^2 - 5*MZ^2)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          96*MW^4*Cos[3*\[Theta]] - 120*MW^2*MZ^2*Cos[3*\[Theta]] + 
          51*MZ^4*Cos[3*\[Theta]] - 160*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 
          200*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 85*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*
         (-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 63*MZ^6 + 288*MW^4*MZ^2*
           \[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 126*MZ^6*\[Beta]^2 + 
          432*MW^4*MZ^2*\[Beta]^4 - 540*MW^2*MZ^4*\[Beta]^4 + 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 
          63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 
          126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
          540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-144*MW^4*MZ^2 + 180*MW^2*MZ^4 - 
          63*MZ^6 + 288*MW^4*MZ^2*\[Beta]^2 - 360*MW^2*MZ^4*\[Beta]^2 + 
          126*MZ^6*\[Beta]^2 + 432*MW^4*MZ^2*\[Beta]^4 - 
          540*MW^2*MZ^4*\[Beta]^4 + 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-3 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] + 384*MW^6*Cos[3*\[Theta]] - 
          720*MW^4*MZ^2*Cos[3*\[Theta]] + 612*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 640*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1200*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 325*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (-16*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-4*MW^2 + MZ^2)^2*
         (-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (512*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*
         (MW + MZ)^2*((1 + \[Beta]^2)^2 - 2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, ((-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (768*MW^6*MZ^2 - 1440*MW^4*MZ^4 + 1008*MW^2*MZ^6 - 255*MZ^8 - 
          1536*MW^6*MZ^2*\[Beta]^2 + 2880*MW^4*MZ^4*\[Beta]^2 - 
          2016*MW^2*MZ^6*\[Beta]^2 + 510*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] + 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
          1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (2*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (-256*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, ((-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 255*MZ^8 + 
          1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (2*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (-256*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, ((-768*MW^6*MZ^2 + 1440*MW^4*MZ^4 - 1008*MW^2*MZ^6 + 
          255*MZ^8 + 1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
          2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[6]*Lambda^4*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-2*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 
          3*\[Beta]^4 + (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (256*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-2*Sqrt[2]*(-4*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-1 + 2*\[Beta]^2 + 3*\[Beta]^4 + 
          (1 - 11*\[Beta]^2 + 12*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] - 5*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(27*Lambda^4*MZ*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (64*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*((1 + \[Beta]^2)^2 - 
          2*(-2 + \[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 + 
          2*(-3 + 5*\[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(3584*MW^8 - 4480*MW^6*MZ^2 + 3640*MW^2*MZ^6 - 
          1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 3840*MW^6*MZ^2*\[Beta]^2 + 
          3120*MW^2*MZ^6*\[Beta]^2 - 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 12160*MW^6*MZ^2*\[Beta]^4 + 
          9880*MW^2*MZ^6*\[Beta]^4 - 4883*MZ^8*\[Beta]^4 - 
          6144*MW^8*\[Beta]^6 + 7680*MW^6*MZ^2*\[Beta]^6 - 
          6240*MW^2*MZ^6*\[Beta]^6 + 3084*MZ^8*\[Beta]^6 + 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 4608*MW^6*MZ^2*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*Cos[3*\[Theta]] - 
          3060*MZ^8*Cos[3*\[Theta]] + 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] + 4680*MW^2*MZ^6*Cos[4*\[Theta]] - 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*
           \[Beta]^2*Cos[4*\[Theta]] + 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-2*GF*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-896*MW^6 + 
          1680*MW^4*MZ^2 - 1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, -1/486*(GF*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
           7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
           7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
           6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
           9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
           31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
           4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
            \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
            \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
             480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
             9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
           4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
           9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
           12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
           6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
           9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
            \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
            Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
           4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
           14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
           2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
           23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
            \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
            Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
           2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
           5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
            Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, -1/486*(GF*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
           7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
           7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
           6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
           9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
           31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
           4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
            \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
            \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
             480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
             9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
           4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
           9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
           12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
           6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
           9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
            \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
            Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
           4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
           14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
           2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
           23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
            \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
            Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
           2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
            Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
           5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
            Cos[4*\[Theta]]))/(Sqrt[6]*Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (GF*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
          7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
          6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
          31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
          4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
          12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
          6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
           \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
          9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
           \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]]))/(486*Sqrt[6]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (2*Sqrt[2/3]*GF*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (-128*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Lambda^2*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (3584*MW^8 - 3808*MW^4*MZ^4 + 1799*MZ^8 + 
         3072*MW^8*\[Beta]^2 - 3264*MW^4*MZ^4*\[Beta]^2 + 
         1542*MZ^8*\[Beta]^2 + 9728*MW^8*\[Beta]^4 - 10336*MW^4*MZ^4*
          \[Beta]^4 + 4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 
         6528*MW^4*MZ^4*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 
         60*MZ^4*(32*MW^4 - 17*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 544*MW^4*MZ^4 + 
           257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
         5760*MW^4*MZ^4*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         3840*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*
          Cos[3*\[Theta]] - 5760*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         4896*MW^4*MZ^4*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 2720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (7776*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpWB, 
       (MW*Sqrt[1 - MW^2/MZ^2]*(896*MW^6 - 560*MW^4*MZ^2 - 476*MW^2*MZ^4 + 
          455*MZ^6 + 768*MW^6*\[Beta]^2 - 480*MW^4*MZ^2*\[Beta]^2 - 
          408*MW^2*MZ^4*\[Beta]^2 + 390*MZ^6*\[Beta]^2 + 
          2432*MW^6*\[Beta]^4 - 1520*MW^4*MZ^2*\[Beta]^4 - 
          1292*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 - 
          1536*MW^6*\[Beta]^6 + 960*MW^4*MZ^2*\[Beta]^6 + 
          816*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 + 
          12*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 576*MW^4*MZ^2*
           Cos[3*\[Theta]] - 720*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] + 384*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 480*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 576*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 720*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 1152*MW^6*Cos[4*\[Theta]] - 
          720*MW^4*MZ^2*Cos[4*\[Theta]] - 612*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] - 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 1224*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] - 400*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 340*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, (-3584*MW^8 + 4480*MW^6*MZ^2 - 3640*MW^2*MZ^6 + 
         1799*MZ^8 - 3072*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
         3120*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 - 
         9728*MW^8*\[Beta]^4 + 12160*MW^6*MZ^2*\[Beta]^4 - 
         9880*MW^2*MZ^6*\[Beta]^4 + 4883*MZ^8*\[Beta]^4 + 
         6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
         6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 4608*MW^6*MZ^2*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*Cos[3*\[Theta]] + 
         3060*MZ^8*Cos[3*\[Theta]] - 3072*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 4608*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, (-3584*MW^8 + 4480*MW^6*MZ^2 - 3640*MW^2*MZ^6 + 
         1799*MZ^8 - 3072*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
         3120*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 - 
         9728*MW^8*\[Beta]^4 + 12160*MW^6*MZ^2*\[Beta]^4 - 
         9880*MW^2*MZ^6*\[Beta]^4 + 4883*MZ^8*\[Beta]^4 + 
         6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
         6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
         12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 4608*MW^6*MZ^2*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*Cos[3*\[Theta]] + 
         3060*MZ^8*Cos[3*\[Theta]] - 3072*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 4608*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/1944*(-3584*MW^8 + 4480*MW^6*MZ^2 - 3640*MW^2*MZ^6 + 
          1799*MZ^8 - 3072*MW^8*\[Beta]^2 + 3840*MW^6*MZ^2*\[Beta]^2 - 
          3120*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 - 
          9728*MW^8*\[Beta]^4 + 12160*MW^6*MZ^2*\[Beta]^4 - 
          9880*MW^2*MZ^6*\[Beta]^4 + 4883*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
          12*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 4608*MW^6*MZ^2*
           Cos[3*\[Theta]] - 6048*MW^2*MZ^6*Cos[3*\[Theta]] + 
          3060*MZ^8*Cos[3*\[Theta]] - 3072*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 4032*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 4608*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 6048*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          11520*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*
           \[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, -1/81*((-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
          (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
           (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
           2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
           9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
           5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
         (Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
           2)}, {cpDC*cpu, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (-8*MW^2*(MW^2 - MZ^2)*(224*MW^4 - 280*MW^2*MZ^2 + 119*MZ^4 + 
          192*MW^4*\[Beta]^2 - 240*MW^2*MZ^2*\[Beta]^2 + 102*MZ^4*\[Beta]^2 + 
          608*MW^4*\[Beta]^4 - 760*MW^2*MZ^2*\[Beta]^4 + 323*MZ^4*\[Beta]^4 - 
          384*MW^4*\[Beta]^6 + 480*MW^2*MZ^2*\[Beta]^6 - 204*MZ^4*\[Beta]^6 + 
          12*MZ^2*(8*MW^2 - 5*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           \[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          288*MW^2*MZ^2*Cos[3*\[Theta]] + 180*MZ^4*Cos[3*\[Theta]] + 
          192*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 120*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 288*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          180*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^4*Cos[4*\[Theta]] - 
          360*MW^2*MZ^2*Cos[4*\[Theta]] + 153*MZ^4*Cos[4*\[Theta]] - 
          576*MW^4*\[Beta]^2*Cos[4*\[Theta]] + 720*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] - 306*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          160*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 85*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpWB, 
       (2*MW*Sqrt[1 - MW^2/MZ^2]*(-896*MW^6 + 1680*MW^4*MZ^2 - 
          1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(-896*MW^6 + 1680*MW^4*MZ^2 - 
          1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(-896*MW^6 + 1680*MW^4*MZ^2 - 
          1428*MW^2*MZ^4 + 455*MZ^6 - 768*MW^6*\[Beta]^2 + 
          1440*MW^4*MZ^2*\[Beta]^2 - 1224*MW^2*MZ^4*\[Beta]^2 + 
          390*MZ^6*\[Beta]^2 - 2432*MW^6*\[Beta]^4 + 4560*MW^4*MZ^2*
           \[Beta]^4 - 3876*MW^2*MZ^4*\[Beta]^4 + 1235*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          36*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*\[Beta]^2*
           (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] + 1728*MW^4*MZ^2*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*Cos[3*\[Theta]] + 
          756*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          504*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          756*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] + 2304*MW^6*\[Beta]^2*Cos[4*\[Theta]] - 
          4320*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 3672*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 1170*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpu*cpWB, (-256*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*
         (MW + MZ)^2*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, (3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
         7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
         7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
         9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
         31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
         7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
         7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
         9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
         31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, -1/972*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
          7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
          6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
          31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
          4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
          12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
          6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
           \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
          9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
           \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-2*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpu, 
       (128*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, (3584*MW^8 - 8960*MW^6*MZ^2 + 
         11424*MW^4*MZ^4 - 7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
         7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
         6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
         9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
         31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, -1/972*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 
          7280*MW^2*MZ^6 + 1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 9792*MW^4*MZ^4*\[Beta]^2 - 
          6240*MW^2*MZ^6*\[Beta]^2 + 1542*MZ^8*\[Beta]^2 + 
          9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*\[Beta]^4 + 
          31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
          4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*\[Beta]^2*(-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 
          9216*MW^6*MZ^2*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
          12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
          6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*
           \[Beta]^2*Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] - 2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
          9216*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 17280*MW^4*MZ^4*
           \[Beta]^4*Cos[3*\[Theta]] - 12096*MW^2*MZ^6*\[Beta]^4*
           Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          23040*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 29376*MW^4*MZ^4*
           \[Beta]^2*Cos[4*\[Theta]] + 18720*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*
           Cos[4*\[Theta]])/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-2*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpu, 
       (128*(MW - MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       (3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 7280*MW^2*MZ^6 + 
         1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
         9792*MW^4*MZ^4*\[Beta]^2 - 6240*MW^2*MZ^6*\[Beta]^2 + 
         1542*MZ^8*\[Beta]^2 + 9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*
          \[Beta]^4 + 31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
         4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
          (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
         6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
         12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
         11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
         9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
         9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
         18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
         6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(1944*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (2*(-4*MW^2 + MZ^2)^3*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 
          4*\[Beta]^6 + (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 9*Cos[3*\[Theta]] + 18*\[Beta]^2*
           Cos[3*\[Theta]] - 5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpu, 
       (128*(-MW + MZ)^3*(MW + MZ)^3*Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 
          2*\[Beta]^4 - 4*\[Beta]^6 + (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 
            4*\[Beta]^6)*Cos[\[Theta]] + 2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] + 9*Cos[3*\[Theta]] - 18*\[Beta]^2*
           Cos[3*\[Theta]] + 5*\[Beta]^4*Cos[3*\[Theta]]))/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi^2, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (-3 + 74*\[Beta]^2 - 15*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          9*Cos[3*\[Theta]] + 18*\[Beta]^2*Cos[3*\[Theta]] - 
          5*\[Beta]^4*Cos[3*\[Theta]])*Sin[\[Theta]/2]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpqMi*cpu, 0}, {cpu^2, (32*(MW - MZ)^2*(MW + MZ)^2*
         Cos[\[Theta]/2]^2*(2 + 40*\[Beta]^2 + 2*\[Beta]^4 - 4*\[Beta]^6 + 
          (3 - 74*\[Beta]^2 + 15*\[Beta]^4 - 4*\[Beta]^6)*Cos[\[Theta]] + 
          2*(-3 + 14*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          9*Cos[3*\[Theta]] - 18*\[Beta]^2*Cos[3*\[Theta]] + 
          5*\[Beta]^4*Cos[3*\[Theta]]))/(27*Sqrt[3]*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, -1/243*(Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
          (18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
              Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(Lambda^2*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-16*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (-2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*Sqrt[2/3]*GF*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-4*Sqrt[2/3]*GF*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (256*Sqrt[2/3]*GF*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, ((-1 + \[Beta]^2)*(90*MZ^4*(-32*MW^4 + 17*MZ^4)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 544*MW^4*MZ^4 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(972*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-8*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (18*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, ((-1 + \[Beta]^2)*(18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 
            85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, -1/243*((-1 + \[Beta]^2)*
          (18*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*
            Cos[\[Theta]] + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
              Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(Sqrt[3]*Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, (2*(-2*MW + MZ)^2*(2*MW + MZ)^2*(4*MW^2 + MZ^2)*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpDC*cpu, 
       (128*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (-64*MW^2*(MW^2 - MZ^2)*
         (-1 + \[Beta]^2)*(18*MZ^2*(-8*MW^2 + 5*MZ^2)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           (2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*
         Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (-16*MW*Sqrt[1 - MW^2/MZ^2]*(-1 + \[Beta]^2)*
         (54*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-2 + \[Beta]^2 + \[Beta]^4 - (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (32*MW*Sqrt[1 - MW^2/MZ^2]*(-2*MW + MZ)^2*(2*MW + MZ)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpu*cpWB, (512*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1^2, ((-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*c3pl2, 
       (2*(-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl1*cpqMi, 
       (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2^2, 
       ((-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (-2*(-1 + \[Beta]^2)*
         (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
            1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
            \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
        (243*Sqrt[3]*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2*cpqMi, 
       (4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + \[Beta]^4 + 
          6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*Cos[2*\[Theta]])*
         Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (256*(-MW + MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221^2, 
       ((-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
            336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
             Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (-4*(-4*MW^2 + MZ^2)^3*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (81*Sqrt[3]*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221*cpu, 
       (256*(MW - MZ)^3*(MW + MZ)^3*(-1 + \[Beta]^2)*(-2 + \[Beta]^2 + 
          \[Beta]^4 - 6*(1 + \[Beta]^2)*Cos[\[Theta]] - (3 + \[Beta]^2)*
           Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(81*Sqrt[3]*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (-4*(-2*MW + MZ)^2*(2*MW + MZ)^2*(-1 + \[Beta]^2)*
         (-2 + \[Beta]^2 + \[Beta]^4 + 6*(1 + \[Beta]^2)*Cos[\[Theta]] - 
          (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpqMi*cpu, 0}, {cpu^2, (64*(MW - MZ)^2*(MW + MZ)^2*
         (-1 + \[Beta]^2)*(2 - \[Beta]^2 - \[Beta]^4 + 6*(1 + \[Beta]^2)*
           Cos[\[Theta]] + (3 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
        (27*Sqrt[3]*Lambda^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}}, {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, 
      {cpqMi, 0}, {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, -1/243*(GF*(1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 
           1275*MZ^8 - 3840*MW^6*MZ^2*\[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 
           2550*MZ^8*\[Beta]^2 - 1152*MW^6*MZ^2*\[Beta]^4 + 
           1512*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 + 
           (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
            (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Sqrt[3]*Lambda^2*MZ^3*
          Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
            2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (-8*GF*MW*Sqrt[4 - (4*MW^2)/MZ^2]*(720*MW^4*MZ^2 - 
          900*MW^2*MZ^4 + 315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 
          1800*MW^2*MZ^4*\[Beta]^2 - 630*MZ^6*\[Beta]^2 - 
          432*MW^4*MZ^2*\[Beta]^4 + 540*MW^2*MZ^4*\[Beta]^4 - 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Sqrt[3]*Lambda^2*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (2*GF*(3840*MW^6*MZ^2 - 7200*MW^4*MZ^4 + 5040*MW^2*MZ^6 - 
          1275*MZ^8 - 7680*MW^6*MZ^2*\[Beta]^2 + 14400*MW^4*MZ^4*\[Beta]^2 - 
          10080*MW^2*MZ^6*\[Beta]^2 + 2550*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2, (2*GF*(3840*MW^6*MZ^2 - 7200*MW^4*MZ^4 + 5040*MW^2*MZ^6 - 
          1275*MZ^8 - 7680*MW^6*MZ^2*\[Beta]^2 + 14400*MW^4*MZ^4*\[Beta]^2 - 
          10080*MW^2*MZ^6*\[Beta]^2 + 2550*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221, (2*GF*(-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 
          1275*MZ^8 + 7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
          10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Sqrt[3]*Lambda^2*MZ^3*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi, (-8*GF*(-4*MW^2 + MZ^2)^3*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu, (256*GF*(-MW + MZ)^3*(MW + MZ)^3*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^2*MZ*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (2400*MW^4*MZ^4 - 1275*MZ^8 - 4800*MW^4*MZ^4*\[Beta]^2 + 
          2550*MZ^8*\[Beta]^2 - 1440*MW^4*MZ^4*\[Beta]^4 + 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 544*MW^4*MZ^4 + 257*MZ^8)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          15*MZ^4*(32*MW^4 - 17*MZ^4)*(9 - 2*\[Beta]^2 + \[Beta]^4)*
           Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
          1632*MW^4*MZ^4*Cos[3*\[Theta]] - 771*MZ^8*Cos[3*\[Theta]] - 
          512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 544*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(972*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpWB, (-4*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(240*MW^4*MZ^2 + 
          300*MW^2*MZ^4 - 315*MZ^6 - 480*MW^4*MZ^2*\[Beta]^2 - 
          600*MW^2*MZ^4*\[Beta]^2 + 630*MZ^6*\[Beta]^2 - 
          144*MW^4*MZ^2*\[Beta]^4 - 180*MW^2*MZ^4*\[Beta]^4 + 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 
            65*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(16*MW^4 + 20*MW^2*MZ^2 - 21*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*Cos[3*\[Theta]] + 204*MW^2*MZ^4*Cos[3*\[Theta]] - 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          80*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 68*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl1*cpDC, 
       -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 3840*MW^6*MZ^2*
            \[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 - 
           1152*MW^6*MZ^2*\[Beta]^4 + 1512*MW^2*MZ^6*\[Beta]^4 - 
           765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 3840*MW^6*MZ^2*
            \[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 - 
           1152*MW^6*MZ^2*\[Beta]^4 + 1512*MW^2*MZ^6*\[Beta]^4 - 
           765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
             \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
           1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
           640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (1920*MW^6*MZ^2 - 2520*MW^2*MZ^6 + 1275*MZ^8 - 3840*MW^6*MZ^2*
           \[Beta]^2 + 5040*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 - 
          1152*MW^6*MZ^2*\[Beta]^4 + 1512*MW^2*MZ^6*\[Beta]^4 - 
          765*MZ^8*\[Beta]^4 + (512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 1536*MW^8*Cos[3*\[Theta]] + 
          1920*MW^6*MZ^2*Cos[3*\[Theta]] - 1560*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          640*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 520*MW^2*MZ^6*\[Beta]^2*
           Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 3*Cos[3*\[Theta]] - 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Sqrt[3]*Lambda^4*MZ*Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (-64*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (5 - 10*\[Beta]^2 - 3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          3*Cos[3*\[Theta]] + \[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(81*Sqrt[3]*Lambda^4*MZ*
         Sqrt[MZ^2/(2 - 2*\[Beta]^2)]*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpWB^2, (32*Sqrt[2]*MW^2*(-MW^2 + MZ^2)*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(120*MW^2*MZ^2 - 
          75*MZ^4 - 240*MW^2*MZ^2*\[Beta]^2 + 150*MZ^4*\[Beta]^2 - 
          72*MW^2*MZ^2*\[Beta]^4 + 45*MZ^4*\[Beta]^4 + 
          (32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*
           Cos[\[Theta]] + 3*MZ^2*(8*MW^2 - 5*MZ^2)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 96*MW^4*Cos[3*\[Theta]] + 
          120*MW^2*MZ^2*Cos[3*\[Theta]] - 51*MZ^4*Cos[3*\[Theta]] - 
          32*MW^4*\[Beta]^2*Cos[3*\[Theta]] + 40*MW^2*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 17*MZ^4*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^5*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(720*MW^4*MZ^2 - 
          900*MW^2*MZ^4 + 315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 
          1800*MW^2*MZ^4*\[Beta]^2 - 630*MZ^6*\[Beta]^2 - 
          432*MW^4*MZ^2*\[Beta]^4 + 540*MW^2*MZ^4*\[Beta]^4 - 
          189*MZ^6*\[Beta]^4 + (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 
            65*MZ^6)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {c3pl2*cpWB, 
       (8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(720*MW^4*MZ^2 - 900*MW^2*MZ^4 + 
          315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 1800*MW^2*MZ^4*\[Beta]^2 - 
          630*MZ^6*\[Beta]^2 - 432*MW^4*MZ^2*\[Beta]^4 + 
          540*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cll1221*cpWB, 
       (-8*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(720*MW^4*MZ^2 - 900*MW^2*MZ^4 + 
          315*MZ^6 - 1440*MW^4*MZ^2*\[Beta]^2 + 1800*MW^2*MZ^4*\[Beta]^2 - 
          630*MZ^6*\[Beta]^2 - 432*MW^4*MZ^2*\[Beta]^4 + 
          540*MW^2*MZ^4*\[Beta]^4 - 189*MZ^6*\[Beta]^4 + 
          (128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          9*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(9 - 2*\[Beta]^2 + 
            \[Beta]^4)*Cos[2*\[Theta]] - 384*MW^6*Cos[3*\[Theta]] + 
          720*MW^4*MZ^2*Cos[3*\[Theta]] - 612*MW^2*MZ^4*Cos[3*\[Theta]] + 
          195*MZ^6*Cos[3*\[Theta]] - 128*MW^6*\[Beta]^2*Cos[3*\[Theta]] + 
          240*MW^4*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 204*MW^2*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 65*MZ^6*\[Beta]^2*Cos[3*\[Theta]])*
         Sqrt[Sin[\[Theta]]^2])/(243*Lambda^4*MZ^2*
         Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*(1 + \[Beta]^4 - 
           2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpWB, 
       (32*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(-4*MW^2 + MZ^2)^2*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (-256*MW*Sqrt[2/3 - (2*MW^2)/(3*MZ^2)]*(MW - MZ)^2*
         (MW + MZ)^2*(5 - 10*\[Beta]^2 - 3*\[Beta]^4 + 
          (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*Sqrt[-(MZ^2/(-1 + \[Beta]^2))]*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
           7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
           10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
           2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
           3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*c3pl2, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (3840*MW^6*MZ^2 - 7200*MW^4*MZ^4 + 5040*MW^2*MZ^6 - 1275*MZ^8 - 
          7680*MW^6*MZ^2*\[Beta]^2 + 14400*MW^4*MZ^4*\[Beta]^2 - 
          10080*MW^2*MZ^6*\[Beta]^2 + 2550*MZ^8*\[Beta]^2 - 
          2304*MW^6*MZ^2*\[Beta]^4 + 4320*MW^4*MZ^4*\[Beta]^4 - 
          3024*MW^2*MZ^6*\[Beta]^4 + 765*MZ^8*\[Beta]^4 + 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
          1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
          771*MZ^8*Cos[3*\[Theta]] - 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] + 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] + 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
          7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
          10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpqMi, (-4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (128*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
           7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
           10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
           2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
           3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cll1221, (Sqrt[2]*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
          7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
          10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
          2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
          3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
          (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
          3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
           (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
          1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
          4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
          771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
          1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
          257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (243*Lambda^4*MZ^5*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpqMi, (-4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (128*Sqrt[2]*(-MW + MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, -1/243*(Sqrt[MZ^2/(6 - 6*\[Beta]^2)]*(-1 + \[Beta]^2)*
          (-3840*MW^6*MZ^2 + 7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
           7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
           10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
           2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
           3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
           (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
             257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
           3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
            (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
           1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
           4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
           771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
           1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*
            \[Beta]^2*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*
            Cos[3*\[Theta]] + 257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*
          Sqrt[Sin[\[Theta]]^2])/(Lambda^4*MZ^5*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpqMi, (4*Sqrt[2]*(-4*MW^2 + MZ^2)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*
         (-2*(1 + \[Beta]^2)^2 + (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*
           Cos[\[Theta]] + (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (128*Sqrt[2]*(MW - MZ)^3*(MW + MZ)^3*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (81*Lambda^4*MZ^3*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, (4*Sqrt[2]*(-4*MW^2 + MZ^2)^2*Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*
         (-1 + \[Beta]^2)*(-2*(1 + \[Beta]^2)^2 + 
          (1 + 4*\[Beta]^2 + 3*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[\[Theta]]^2 - 
          2*(3 + \[Beta]^2)*Cos[\[Theta]]^3)*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpu, 0}, {cpu^2, (-32*Sqrt[2]*(MW - MZ)^2*(MW + MZ)^2*
         Sqrt[MZ^2/(3 - 3*\[Beta]^2)]*(-1 + \[Beta]^2)*(5 - 10*\[Beta]^2 - 
          3*\[Beta]^4 + (7 - 5*\[Beta]^2 - 6*\[Beta]^4)*Cos[\[Theta]] + 
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 3*Cos[3*\[Theta]] + 
          \[Beta]^2*Cos[3*\[Theta]])*Sqrt[Sin[\[Theta]]^2])/
        (27*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}, 
     {{cpDC, 0}, {cpWB, 0}, {c3pl1, 0}, {c3pl2, 0}, {cll1221, 0}, {cpqMi, 0}, 
      {cpu, 0}, {cpDC^2, 0}, {cpDC*cpWB, 0}, {c3pl1*cpDC, 0}, 
      {c3pl2*cpDC, 0}, {cll1221*cpDC, 0}, {cpDC*cpqMi, 0}, {cpDC*cpu, 0}, 
      {cpWB^2, 0}, {c3pl1*cpWB, 0}, {c3pl2*cpWB, 0}, {cll1221*cpWB, 0}, 
      {cpqMi*cpWB, 0}, {cpu*cpWB, 0}, {c3pl1^2, 0}, {c3pl1*c3pl2, 0}, 
      {c3pl1*cll1221, 0}, {c3pl1*cpqMi, 0}, {c3pl1*cpu, 0}, {c3pl2^2, 0}, 
      {c3pl2*cll1221, 0}, {c3pl2*cpqMi, 0}, {c3pl2*cpu, 0}, {cll1221^2, 0}, 
      {cll1221*cpqMi, 0}, {cll1221*cpu, 0}, {cpqMi^2, 0}, {cpqMi*cpu, 0}, 
      {cpu^2, 0}}, {{cpDC, (GF*(8704*MW^8 - 10880*MW^6*MZ^2 + 
          8840*MW^2*MZ^6 - 4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 
          42240*MW^6*MZ^2*\[Beta]^2 + 34320*MW^2*MZ^6*\[Beta]^2 - 
          16962*MZ^8*\[Beta]^2 + 2560*MW^8*\[Beta]^4 - 3200*MW^6*MZ^2*
           \[Beta]^4 + 2600*MW^2*MZ^6*\[Beta]^4 - 1285*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
          36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          13824*MW^6*MZ^2*Cos[3*\[Theta]] - 18144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          9180*MZ^8*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 13824*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 18144*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(2916*Sqrt[2]*Lambda^2*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB, (2*GF*MW*Sqrt[2 - (2*MW^2)/MZ^2]*(2176*MW^6 - 4080*MW^4*MZ^2 + 
          3468*MW^2*MZ^4 - 1105*MZ^6 + 8448*MW^6*\[Beta]^2 - 
          15840*MW^4*MZ^2*\[Beta]^2 + 13464*MW^2*MZ^4*\[Beta]^2 - 
          4290*MZ^6*\[Beta]^2 + 640*MW^6*\[Beta]^4 - 1200*MW^4*MZ^2*
           \[Beta]^4 + 1020*MW^2*MZ^4*\[Beta]^4 - 325*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          5184*MW^4*MZ^2*Cos[3*\[Theta]] - 6480*MW^2*MZ^4*Cos[3*\[Theta]] + 
          2268*MZ^6*Cos[3*\[Theta]] - 3456*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 5184*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 6480*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          2268*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] - 768*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 1224*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 390*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^2*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1, (GF*(-8704*MW^8 + 21760*MW^6*MZ^2 - 27744*MW^4*MZ^4 + 
          17680*MW^2*MZ^6 - 4369*MZ^8 - 33792*MW^8*\[Beta]^2 + 
          84480*MW^6*MZ^2*\[Beta]^2 - 107712*MW^4*MZ^4*\[Beta]^2 + 
          68640*MW^2*MZ^6*\[Beta]^2 - 16962*MZ^8*\[Beta]^2 - 
          2560*MW^8*\[Beta]^4 + 6400*MW^6*MZ^2*\[Beta]^4 - 
          8160*MW^4*MZ^4*\[Beta]^4 + 5200*MW^2*MZ^6*\[Beta]^4 - 
          1285*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 27648*MW^6*MZ^2*Cos[3*\[Theta]] + 
          51840*MW^4*MZ^4*Cos[3*\[Theta]] - 36288*MW^2*MZ^6*Cos[3*\[Theta]] + 
          9180*MZ^8*Cos[3*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] - 27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          51840*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 36288*MW^2*MZ^6*
           \[Beta]^4*Cos[3*\[Theta]] + 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9792*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*
           Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
          8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*
           Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
        (1458*Sqrt[2]*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {c3pl2, 
       (GF*(-8704*MW^8 + 21760*MW^6*MZ^2 - 27744*MW^4*MZ^4 + 
          17680*MW^2*MZ^6 - 4369*MZ^8 - 33792*MW^8*\[Beta]^2 + 
          84480*MW^6*MZ^2*\[Beta]^2 - 107712*MW^4*MZ^4*\[Beta]^2 + 
          68640*MW^2*MZ^6*\[Beta]^2 - 16962*MZ^8*\[Beta]^2 - 
          2560*MW^8*\[Beta]^4 + 6400*MW^6*MZ^2*\[Beta]^4 - 
          8160*MW^4*MZ^4*\[Beta]^4 + 5200*MW^2*MZ^6*\[Beta]^4 - 
          1285*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
           \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*
           \[Beta]^6 - 3084*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 
            480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] - 27648*MW^6*MZ^2*Cos[3*\[Theta]] + 
          51840*MW^4*MZ^4*Cos[3*\[Theta]] - 36288*MW^2*MZ^6*Cos[3*\[Theta]] + 
          9180*MZ^8*Cos[3*\[Theta]] + 18432*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] - 27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          51840*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 36288*MW^2*MZ^6*
           \[Beta]^4*Cos[3*\[Theta]] + 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
          4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] + 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
          7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9792*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*
           Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
          8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*
           Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
        (1458*Sqrt[2]*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cll1221, 
       (GF*(8704*MW^8 - 21760*MW^6*MZ^2 + 27744*MW^4*MZ^4 - 17680*MW^2*MZ^6 + 
          4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 84480*MW^6*MZ^2*\[Beta]^2 + 
          107712*MW^4*MZ^4*\[Beta]^2 - 68640*MW^2*MZ^6*\[Beta]^2 + 
          16962*MZ^8*\[Beta]^2 + 2560*MW^8*\[Beta]^4 - 6400*MW^6*MZ^2*
           \[Beta]^4 + 8160*MW^4*MZ^4*\[Beta]^4 - 5200*MW^2*MZ^6*\[Beta]^4 + 
          1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
           \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*
           \[Beta]^6 + 3084*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 
            480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
            257*MZ^8)*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 27648*MW^6*MZ^2*Cos[3*\[Theta]] - 
          51840*MW^4*MZ^4*Cos[3*\[Theta]] + 36288*MW^2*MZ^6*Cos[3*\[Theta]] - 
          9180*MZ^8*Cos[3*\[Theta]] - 18432*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*
           Cos[3*\[Theta]] + 27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 
          51840*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 36288*MW^2*MZ^6*
           \[Beta]^4*Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
          4608*MW^8*Cos[4*\[Theta]] + 11520*MW^6*MZ^2*Cos[4*\[Theta]] - 
          14688*MW^4*MZ^4*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*Cos[4*\[Theta]] - 
          2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9792*MW^4*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*
           Cos[4*\[Theta]] + 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
          8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*
           Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
        (1458*Sqrt[2]*Lambda^2*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpqMi, (GF*(-4*MW^2 + MZ^2)^3*
         (17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] - 9*Cos[4*\[Theta]] - 
          6*\[Beta]^2*Cos[4*\[Theta]] - 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Sqrt[2]*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*
            Cos[2*\[Theta]])^2)}, {cpu, (32*Sqrt[2]*GF*(MW - MZ)^3*
         (MW + MZ)^3*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^2*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC^2, (8704*MW^8 - 9248*MW^4*MZ^4 + 4369*MZ^8 + 
         33792*MW^8*\[Beta]^2 - 35904*MW^4*MZ^4*\[Beta]^2 + 
         16962*MZ^8*\[Beta]^2 + 2560*MW^8*\[Beta]^4 - 2720*MW^4*MZ^4*
          \[Beta]^4 + 1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 
         6528*MW^4*MZ^4*\[Beta]^6 + 3084*MZ^8*\[Beta]^6 + 
         180*MZ^4*(-32*MW^4 + 17*MZ^4)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 544*MW^4*MZ^4 + 
           257*MZ^8)*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
          Cos[2*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
         9180*MZ^8*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*
          Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         4896*MW^4*MZ^4*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] - 
         3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 2720*MW^4*MZ^4*\[Beta]^4*
          Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (23328*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cpDC*cpWB, (MW*Sqrt[1 - MW^2/MZ^2]*(2176*MW^6 - 
          1360*MW^4*MZ^2 - 1156*MW^2*MZ^4 + 1105*MZ^6 + 8448*MW^6*\[Beta]^2 - 
          5280*MW^4*MZ^2*\[Beta]^2 - 4488*MW^2*MZ^4*\[Beta]^2 + 
          4290*MZ^6*\[Beta]^2 + 640*MW^6*\[Beta]^4 - 400*MW^4*MZ^2*
           \[Beta]^4 - 340*MW^2*MZ^4*\[Beta]^4 + 325*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 960*MW^4*MZ^2*\[Beta]^6 - 
          816*MW^2*MZ^4*\[Beta]^6 + 780*MZ^6*\[Beta]^6 + 
          36*MZ^2*(-16*MW^4 - 20*MW^2*MZ^2 + 21*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 80*MW^4*MZ^2 - 68*MW^2*MZ^4 + 65*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          1728*MW^4*MZ^2*Cos[3*\[Theta]] + 2160*MW^2*MZ^4*Cos[3*\[Theta]] - 
          2268*MZ^6*Cos[3*\[Theta]] - 1152*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] - 1440*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] + 
          1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 1728*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] + 2160*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
          2268*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          720*MW^4*MZ^2*Cos[4*\[Theta]] + 612*MW^2*MZ^4*Cos[4*\[Theta]] - 
          585*MZ^6*Cos[4*\[Theta]] - 768*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          480*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 408*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] - 390*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 400*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 340*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpDC, -1/5832*(8704*MW^8 - 10880*MW^6*MZ^2 + 8840*MW^2*MZ^6 - 
          4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 42240*MW^6*MZ^2*\[Beta]^2 + 
          34320*MW^2*MZ^6*\[Beta]^2 - 16962*MZ^8*\[Beta]^2 + 
          2560*MW^8*\[Beta]^4 - 3200*MW^6*MZ^2*\[Beta]^4 + 
          2600*MW^2*MZ^6*\[Beta]^4 - 1285*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
          36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          13824*MW^6*MZ^2*Cos[3*\[Theta]] - 18144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          9180*MZ^8*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 13824*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 18144*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpDC, -1/5832*(8704*MW^8 - 10880*MW^6*MZ^2 + 8840*MW^2*MZ^6 - 
          4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 42240*MW^6*MZ^2*\[Beta]^2 + 
          34320*MW^2*MZ^6*\[Beta]^2 - 16962*MZ^8*\[Beta]^2 + 
          2560*MW^8*\[Beta]^4 - 3200*MW^6*MZ^2*\[Beta]^4 + 
          2600*MW^2*MZ^6*\[Beta]^4 - 1285*MZ^8*\[Beta]^4 + 
          6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
          6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
          36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          13824*MW^6*MZ^2*Cos[3*\[Theta]] - 18144*MW^2*MZ^6*Cos[3*\[Theta]] + 
          9180*MZ^8*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
          6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 13824*MW^6*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 18144*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
          9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
          5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
          2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
          3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*
           Cos[4*\[Theta]] + 1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
          2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
          1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(Lambda^4*MZ^4*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpDC, (8704*MW^8 - 10880*MW^6*MZ^2 + 8840*MW^2*MZ^6 - 
         4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 42240*MW^6*MZ^2*\[Beta]^2 + 
         34320*MW^2*MZ^6*\[Beta]^2 - 16962*MZ^8*\[Beta]^2 + 
         2560*MW^8*\[Beta]^4 - 3200*MW^6*MZ^2*\[Beta]^4 + 
         2600*MW^2*MZ^6*\[Beta]^4 - 1285*MZ^8*\[Beta]^4 + 
         6144*MW^8*\[Beta]^6 - 7680*MW^6*MZ^2*\[Beta]^6 + 
         6240*MW^2*MZ^6*\[Beta]^6 - 3084*MZ^8*\[Beta]^6 - 
         36*MZ^2*(128*MW^6 - 168*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 
           9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
         4*(512*MW^8 - 640*MW^6*MZ^2 + 520*MW^2*MZ^6 - 257*MZ^8)*
          (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
         13824*MW^6*MZ^2*Cos[3*\[Theta]] - 18144*MW^2*MZ^6*Cos[3*\[Theta]] + 
         9180*MZ^8*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^2*
          Cos[3*\[Theta]] + 12096*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
         6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 13824*MW^6*MZ^2*\[Beta]^4*
          Cos[3*\[Theta]] - 18144*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 
         9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
         5760*MW^6*MZ^2*Cos[4*\[Theta]] - 4680*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         3840*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 3120*MW^2*MZ^6*\[Beta]^2*
          Cos[4*\[Theta]] + 1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 
         2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 3200*MW^6*MZ^2*\[Beta]^4*
          Cos[4*\[Theta]] - 2600*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
         1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/(5832*Lambda^4*MZ^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpqMi, ((-4*MW^2 + MZ^2)^2*(4*MW^2 + MZ^2)*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 + 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] - 36*Cos[3*\[Theta]] + 
          24*\[Beta]^2*Cos[3*\[Theta]] - 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(972*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpDC*cpu, (16*(MW - MZ)^2*(MW + MZ)^2*(MW^2 + MZ^2)*
         (-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ^2*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpWB^2, (8*MW^2*(MW^2 - MZ^2)*(-544*MW^4 + 680*MW^2*MZ^2 - 289*MZ^4 - 
          2112*MW^4*\[Beta]^2 + 2640*MW^2*MZ^2*\[Beta]^2 - 
          1122*MZ^4*\[Beta]^2 - 160*MW^4*\[Beta]^4 + 200*MW^2*MZ^2*
           \[Beta]^4 - 85*MZ^4*\[Beta]^4 - 384*MW^4*\[Beta]^6 + 
          480*MW^2*MZ^2*\[Beta]^6 - 204*MZ^4*\[Beta]^6 + 
          36*MZ^2*(8*MW^2 - 5*MZ^2)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(32*MW^4 - 40*MW^2*MZ^2 + 17*MZ^4)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          864*MW^2*MZ^2*Cos[3*\[Theta]] + 540*MZ^4*Cos[3*\[Theta]] + 
          576*MW^2*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 360*MZ^4*\[Beta]^2*
           Cos[3*\[Theta]] - 864*MW^2*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 
          540*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 288*MW^4*Cos[4*\[Theta]] - 
          360*MW^2*MZ^2*Cos[4*\[Theta]] + 153*MZ^4*Cos[4*\[Theta]] + 
          192*MW^4*\[Beta]^2*Cos[4*\[Theta]] - 240*MW^2*MZ^2*\[Beta]^2*
           Cos[4*\[Theta]] + 102*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
          160*MW^4*\[Beta]^4*Cos[4*\[Theta]] - 200*MW^2*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] + 85*MZ^4*\[Beta]^4*Cos[4*\[Theta]]))/
        (729*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(2176*MW^6 - 4080*MW^4*MZ^2 + 
          3468*MW^2*MZ^4 - 1105*MZ^6 + 8448*MW^6*\[Beta]^2 - 
          15840*MW^4*MZ^2*\[Beta]^2 + 13464*MW^2*MZ^4*\[Beta]^2 - 
          4290*MZ^6*\[Beta]^2 + 640*MW^6*\[Beta]^4 - 1200*MW^4*MZ^2*
           \[Beta]^4 + 1020*MW^2*MZ^4*\[Beta]^4 - 325*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          5184*MW^4*MZ^2*Cos[3*\[Theta]] - 6480*MW^2*MZ^4*Cos[3*\[Theta]] + 
          2268*MZ^6*Cos[3*\[Theta]] - 3456*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 5184*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 6480*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          2268*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] - 768*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 1224*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 390*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpWB, (-2*MW*Sqrt[1 - MW^2/MZ^2]*(2176*MW^6 - 4080*MW^4*MZ^2 + 
          3468*MW^2*MZ^4 - 1105*MZ^6 + 8448*MW^6*\[Beta]^2 - 
          15840*MW^4*MZ^2*\[Beta]^2 + 13464*MW^2*MZ^4*\[Beta]^2 - 
          4290*MZ^6*\[Beta]^2 + 640*MW^6*\[Beta]^4 - 1200*MW^4*MZ^2*
           \[Beta]^4 + 1020*MW^2*MZ^4*\[Beta]^4 - 325*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          5184*MW^4*MZ^2*Cos[3*\[Theta]] - 6480*MW^2*MZ^4*Cos[3*\[Theta]] + 
          2268*MZ^6*Cos[3*\[Theta]] - 3456*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 5184*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 6480*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          2268*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] - 768*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 1224*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 390*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpWB, (2*MW*Sqrt[1 - MW^2/MZ^2]*(2176*MW^6 - 4080*MW^4*MZ^2 + 
          3468*MW^2*MZ^4 - 1105*MZ^6 + 8448*MW^6*\[Beta]^2 - 
          15840*MW^4*MZ^2*\[Beta]^2 + 13464*MW^2*MZ^4*\[Beta]^2 - 
          4290*MZ^6*\[Beta]^2 + 640*MW^6*\[Beta]^4 - 1200*MW^4*MZ^2*
           \[Beta]^4 + 1020*MW^2*MZ^4*\[Beta]^4 - 325*MZ^6*\[Beta]^4 + 
          1536*MW^6*\[Beta]^6 - 2880*MW^4*MZ^2*\[Beta]^6 + 
          2448*MW^2*MZ^4*\[Beta]^6 - 780*MZ^6*\[Beta]^6 - 
          108*MZ^2*(16*MW^4 - 20*MW^2*MZ^2 + 7*MZ^4)*(-1 + 10*\[Beta]^2 - 
            9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] + 
          4*(128*MW^6 - 240*MW^4*MZ^2 + 204*MW^2*MZ^4 - 65*MZ^6)*
           (-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          5184*MW^4*MZ^2*Cos[3*\[Theta]] - 6480*MW^2*MZ^4*Cos[3*\[Theta]] + 
          2268*MZ^6*Cos[3*\[Theta]] - 3456*MW^4*MZ^2*\[Beta]^2*
           Cos[3*\[Theta]] + 4320*MW^2*MZ^4*\[Beta]^2*Cos[3*\[Theta]] - 
          1512*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 5184*MW^4*MZ^2*\[Beta]^4*
           Cos[3*\[Theta]] - 6480*MW^2*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
          2268*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 1152*MW^6*Cos[4*\[Theta]] + 
          2160*MW^4*MZ^2*Cos[4*\[Theta]] - 1836*MW^2*MZ^4*Cos[4*\[Theta]] + 
          585*MZ^6*Cos[4*\[Theta]] - 768*MW^6*\[Beta]^2*Cos[4*\[Theta]] + 
          1440*MW^4*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 1224*MW^2*MZ^4*\[Beta]^2*
           Cos[4*\[Theta]] + 390*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
          640*MW^6*\[Beta]^4*Cos[4*\[Theta]] + 1200*MW^4*MZ^2*\[Beta]^4*
           Cos[4*\[Theta]] - 1020*MW^2*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 
          325*MZ^6*\[Beta]^4*Cos[4*\[Theta]]))/(729*Lambda^4*MZ^3*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi*cpWB, (4*MW*Sqrt[1 - MW^2/MZ^2]*(-4*MW^2 + MZ^2)^2*
         (-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 + 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 
          36*Cos[3*\[Theta]] + 24*\[Beta]^2*Cos[3*\[Theta]] - 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpu*cpWB, (64*MW*Sqrt[1 - MW^2/MZ^2]*(MW - MZ)^2*(MW + MZ)^2*
         (-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 12*\[Beta]^6 - 
          12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*Cos[\[Theta]] - 
          4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
          36*Cos[3*\[Theta]] - 24*\[Beta]^2*Cos[3*\[Theta]] + 
          36*\[Beta]^4*Cos[3*\[Theta]] + 9*Cos[4*\[Theta]] + 
          6*\[Beta]^2*Cos[4*\[Theta]] + 5*\[Beta]^4*Cos[4*\[Theta]]))/
        (243*Lambda^4*MZ*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1^2, (8704*MW^8 - 21760*MW^6*MZ^2 + 27744*MW^4*MZ^4 - 
         17680*MW^2*MZ^6 + 4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 
         84480*MW^6*MZ^2*\[Beta]^2 + 107712*MW^4*MZ^4*\[Beta]^2 - 
         68640*MW^2*MZ^6*\[Beta]^2 + 16962*MZ^8*\[Beta]^2 + 
         2560*MW^8*\[Beta]^4 - 6400*MW^6*MZ^2*\[Beta]^4 + 
         8160*MW^4*MZ^4*\[Beta]^4 - 5200*MW^2*MZ^6*\[Beta]^4 + 
         1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 27648*MW^6*MZ^2*
          Cos[3*\[Theta]] - 51840*MW^4*MZ^4*Cos[3*\[Theta]] + 
         36288*MW^2*MZ^6*Cos[3*\[Theta]] - 9180*MZ^8*Cos[3*\[Theta]] - 
         18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 34560*MW^4*MZ^4*
          \[Beta]^2*Cos[3*\[Theta]] - 24192*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 51840*MW^4*MZ^4*
          \[Beta]^4*Cos[3*\[Theta]] + 36288*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
         4608*MW^8*Cos[4*\[Theta]] + 11520*MW^6*MZ^2*Cos[4*\[Theta]] - 
         14688*MW^4*MZ^4*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*Cos[4*\[Theta]] - 
         2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (5832*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*c3pl2, (8704*MW^8 - 21760*MW^6*MZ^2 + 27744*MW^4*MZ^4 - 
         17680*MW^2*MZ^6 + 4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 
         84480*MW^6*MZ^2*\[Beta]^2 + 107712*MW^4*MZ^4*\[Beta]^2 - 
         68640*MW^2*MZ^6*\[Beta]^2 + 16962*MZ^8*\[Beta]^2 + 
         2560*MW^8*\[Beta]^4 - 6400*MW^6*MZ^2*\[Beta]^4 + 
         8160*MW^4*MZ^4*\[Beta]^4 - 5200*MW^2*MZ^6*\[Beta]^4 + 
         1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 27648*MW^6*MZ^2*
          Cos[3*\[Theta]] - 51840*MW^4*MZ^4*Cos[3*\[Theta]] + 
         36288*MW^2*MZ^6*Cos[3*\[Theta]] - 9180*MZ^8*Cos[3*\[Theta]] - 
         18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 34560*MW^4*MZ^4*
          \[Beta]^2*Cos[3*\[Theta]] - 24192*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 51840*MW^4*MZ^4*
          \[Beta]^4*Cos[3*\[Theta]] + 36288*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
         4608*MW^8*Cos[4*\[Theta]] + 11520*MW^6*MZ^2*Cos[4*\[Theta]] - 
         14688*MW^4*MZ^4*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*Cos[4*\[Theta]] - 
         2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (2916*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cll1221, (-8704*MW^8 + 21760*MW^6*MZ^2 - 
         27744*MW^4*MZ^4 + 17680*MW^2*MZ^6 - 4369*MZ^8 - 
         33792*MW^8*\[Beta]^2 + 84480*MW^6*MZ^2*\[Beta]^2 - 
         107712*MW^4*MZ^4*\[Beta]^2 + 68640*MW^2*MZ^6*\[Beta]^2 - 
         16962*MZ^8*\[Beta]^2 - 2560*MW^8*\[Beta]^4 + 6400*MW^6*MZ^2*
          \[Beta]^4 - 8160*MW^4*MZ^4*\[Beta]^4 + 5200*MW^2*MZ^6*\[Beta]^4 - 
         1285*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 27648*MW^6*MZ^2*
          Cos[3*\[Theta]] + 51840*MW^4*MZ^4*Cos[3*\[Theta]] - 
         36288*MW^2*MZ^6*Cos[3*\[Theta]] + 9180*MZ^8*Cos[3*\[Theta]] + 
         18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*
          \[Beta]^2*Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 51840*MW^4*MZ^4*
          \[Beta]^4*Cos[3*\[Theta]] - 36288*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] + 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
         4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
         14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (2916*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl1*cpqMi, -1/486*((-4*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 
           5*\[Beta]^4 + 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 
             12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
           24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
           9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
           5*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^2*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl1*cpu, (32*(-MW + MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2^2, (8704*MW^8 - 21760*MW^6*MZ^2 + 27744*MW^4*MZ^4 - 
         17680*MW^2*MZ^6 + 4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 
         84480*MW^6*MZ^2*\[Beta]^2 + 107712*MW^4*MZ^4*\[Beta]^2 - 
         68640*MW^2*MZ^6*\[Beta]^2 + 16962*MZ^8*\[Beta]^2 + 
         2560*MW^8*\[Beta]^4 - 6400*MW^6*MZ^2*\[Beta]^4 + 
         8160*MW^4*MZ^4*\[Beta]^4 - 5200*MW^2*MZ^6*\[Beta]^4 + 
         1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 27648*MW^6*MZ^2*
          Cos[3*\[Theta]] - 51840*MW^4*MZ^4*Cos[3*\[Theta]] + 
         36288*MW^2*MZ^6*Cos[3*\[Theta]] - 9180*MZ^8*Cos[3*\[Theta]] - 
         18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 34560*MW^4*MZ^4*
          \[Beta]^2*Cos[3*\[Theta]] - 24192*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 51840*MW^4*MZ^4*
          \[Beta]^4*Cos[3*\[Theta]] + 36288*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
         4608*MW^8*Cos[4*\[Theta]] + 11520*MW^6*MZ^2*Cos[4*\[Theta]] - 
         14688*MW^4*MZ^4*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*Cos[4*\[Theta]] - 
         2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (5832*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cll1221, (-8704*MW^8 + 21760*MW^6*MZ^2 - 
         27744*MW^4*MZ^4 + 17680*MW^2*MZ^6 - 4369*MZ^8 - 
         33792*MW^8*\[Beta]^2 + 84480*MW^6*MZ^2*\[Beta]^2 - 
         107712*MW^4*MZ^4*\[Beta]^2 + 68640*MW^2*MZ^6*\[Beta]^2 - 
         16962*MZ^8*\[Beta]^2 - 2560*MW^8*\[Beta]^4 + 6400*MW^6*MZ^2*
          \[Beta]^4 - 8160*MW^4*MZ^4*\[Beta]^4 + 5200*MW^2*MZ^6*\[Beta]^4 - 
         1285*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
          \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
         3084*MZ^8*\[Beta]^6 + 36*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 27648*MW^6*MZ^2*
          Cos[3*\[Theta]] + 51840*MW^4*MZ^4*Cos[3*\[Theta]] - 
         36288*MW^2*MZ^6*Cos[3*\[Theta]] + 9180*MZ^8*Cos[3*\[Theta]] + 
         18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 34560*MW^4*MZ^4*
          \[Beta]^2*Cos[3*\[Theta]] + 24192*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] - 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 
         27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] + 51840*MW^4*MZ^4*
          \[Beta]^4*Cos[3*\[Theta]] - 36288*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] + 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] + 
         4608*MW^8*Cos[4*\[Theta]] - 11520*MW^6*MZ^2*Cos[4*\[Theta]] + 
         14688*MW^4*MZ^4*Cos[4*\[Theta]] - 9360*MW^2*MZ^6*Cos[4*\[Theta]] + 
         2313*MZ^8*Cos[4*\[Theta]] + 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 
         7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] + 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] - 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 
         1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] - 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 
         8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] + 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (2916*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {c3pl2*cpqMi, -1/486*((-4*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 
           5*\[Beta]^4 + 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
             4*\[Beta]^6)*Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 
             12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
           24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
           9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
           5*\[Beta]^4*Cos[4*\[Theta]]))/(Lambda^4*MZ^2*
          (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {c3pl2*cpu, (32*(-MW + MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221^2, (8704*MW^8 - 21760*MW^6*MZ^2 + 27744*MW^4*MZ^4 - 
         17680*MW^2*MZ^6 + 4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 
         84480*MW^6*MZ^2*\[Beta]^2 + 107712*MW^4*MZ^4*\[Beta]^2 - 
         68640*MW^2*MZ^6*\[Beta]^2 + 16962*MZ^8*\[Beta]^2 + 
         2560*MW^8*\[Beta]^4 - 6400*MW^6*MZ^2*\[Beta]^4 + 
         8160*MW^4*MZ^4*\[Beta]^4 - 5200*MW^2*MZ^6*\[Beta]^4 + 
         1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
          \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
         3084*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
           4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
           1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
           12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 27648*MW^6*MZ^2*
          Cos[3*\[Theta]] - 51840*MW^4*MZ^4*Cos[3*\[Theta]] + 
         36288*MW^2*MZ^6*Cos[3*\[Theta]] - 9180*MZ^8*Cos[3*\[Theta]] - 
         18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 34560*MW^4*MZ^4*
          \[Beta]^2*Cos[3*\[Theta]] - 24192*MW^2*MZ^6*\[Beta]^2*
          Cos[3*\[Theta]] + 6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 
         27648*MW^6*MZ^2*\[Beta]^4*Cos[3*\[Theta]] - 51840*MW^4*MZ^4*
          \[Beta]^4*Cos[3*\[Theta]] + 36288*MW^2*MZ^6*\[Beta]^4*
          Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*Cos[3*\[Theta]] - 
         4608*MW^8*Cos[4*\[Theta]] + 11520*MW^6*MZ^2*Cos[4*\[Theta]] - 
         14688*MW^4*MZ^4*Cos[4*\[Theta]] + 9360*MW^2*MZ^6*Cos[4*\[Theta]] - 
         2313*MZ^8*Cos[4*\[Theta]] - 3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 
         7680*MW^6*MZ^2*\[Beta]^2*Cos[4*\[Theta]] - 9792*MW^4*MZ^4*\[Beta]^2*
          Cos[4*\[Theta]] + 6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 
         1542*MZ^8*\[Beta]^2*Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*
          Cos[4*\[Theta]] + 6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 
         8160*MW^4*MZ^4*\[Beta]^4*Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*
          Cos[4*\[Theta]] - 1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]])/
        (5832*Lambda^4*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
          2)}, {cll1221*cpqMi, ((-4*MW^2 + MZ^2)^3*(17 + 66*\[Beta]^2 + 
          5*\[Beta]^4 + 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(486*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cll1221*cpu, (32*(MW - MZ)^3*(MW + MZ)^3*(-17 - 66*\[Beta]^2 - 
          5*\[Beta]^4 - 12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
            4*\[Beta]^6)*Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + 
            \[Beta]^6)*Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 
          24*\[Beta]^2*Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(243*Lambda^4*MZ^2*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
      {cpqMi^2, ((-4*MW^2 + MZ^2)^2*(17 + 66*\[Beta]^2 + 5*\[Beta]^4 + 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] + 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] - 
          9*Cos[4*\[Theta]] - 6*\[Beta]^2*Cos[4*\[Theta]] - 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(162*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, {cpqMi*cpu, 0}, 
      {cpu^2, (-8*(MW - MZ)^2*(MW + MZ)^2*(-17 - 66*\[Beta]^2 - 5*\[Beta]^4 - 
          12*\[Beta]^6 - 12*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 4*\[Beta]^6)*
           Cos[\[Theta]] - 4*(-6 - 3*\[Beta]^2 - 12*\[Beta]^4 + \[Beta]^6)*
           Cos[2*\[Theta]] + 36*Cos[3*\[Theta]] - 24*\[Beta]^2*
           Cos[3*\[Theta]] + 36*\[Beta]^4*Cos[3*\[Theta]] + 
          9*Cos[4*\[Theta]] + 6*\[Beta]^2*Cos[4*\[Theta]] + 
          5*\[Beta]^4*Cos[4*\[Theta]]))/(81*Lambda^4*
         (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}}}


==> anc/Diboson_Rmat/uu_zz/cijtildeSM.dat <==
cijTildeSM = {{-1/243*(GF^2*(-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
         1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
         3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
         3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
         1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
         4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
         771*MZ^8*\[Beta]^4 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
          Cos[2*\[Theta]] + 3072*MW^6*MZ^2*Cos[3*\[Theta]] - 
         5760*MW^4*MZ^4*Cos[3*\[Theta]] + 4032*MW^2*MZ^6*Cos[3*\[Theta]] - 
         1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
         2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
         2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]]))/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2), 0, (GF^2*Sqrt[2 - 2*\[Beta]^2]*
       (-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 3024*MW^2*MZ^6 + 765*MZ^8 + 
        4608*MW^6*MZ^2*\[Beta]^2 - 8640*MW^4*MZ^4*\[Beta]^2 + 
        6048*MW^2*MZ^6*\[Beta]^2 - 1530*MZ^8*\[Beta]^2 + 
        768*MW^6*MZ^2*\[Beta]^4 - 1440*MW^4*MZ^4*\[Beta]^4 + 
        1008*MW^2*MZ^6*\[Beta]^4 - 255*MZ^8*\[Beta]^4 + 
        (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
         (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
        4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
        771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-1536*MW^6*MZ^2*\[Beta]^2 + 
        2880*MW^4*MZ^4*\[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 
        510*MZ^8*\[Beta]^2 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
         Cos[\[Theta]] + 3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 
          85*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
        512*MW^8*Cos[3*\[Theta]] - 1280*MW^6*MZ^2*Cos[3*\[Theta]] + 
        1632*MW^4*MZ^4*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*Cos[3*\[Theta]] + 
        257*MZ^8*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (-2*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
        2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(768*MW^6*MZ^2 - 1440*MW^4*MZ^4 + 
        1008*MW^2*MZ^6 - 255*MZ^8 - 1536*MW^6*MZ^2*\[Beta]^2 + 
        2880*MW^4*MZ^4*\[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 
        510*MZ^8*\[Beta]^2 - 2304*MW^6*MZ^2*\[Beta]^4 + 
        4320*MW^4*MZ^4*\[Beta]^4 - 3024*MW^2*MZ^6*\[Beta]^4 + 
        765*MZ^8*\[Beta]^4 - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
         Cos[\[Theta]] + 3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
          85*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
        4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
        771*MZ^8*Cos[3*\[Theta]] + 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*Sqrt[3 - 3*\[Beta]^2]*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {0, -1/243*(GF^2*(-1 + \[Beta]^2)*(12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
           336*MW^2*MZ^4 - 85*MZ^6)*Cos[\[Theta]] + 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(3 + Cos[2*\[Theta]])))/
       (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 
          336*MW^2*MZ^6 - 85*MZ^8) + (512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
         Cos[2*\[Theta]])), 0, (2*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 
        1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*
       Sin[\[Theta]]^2)/(243*MZ^4*(1 + \[Beta]^4 - 
        2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(GF^2*Sqrt[2 - 2*\[Beta]^2]*(-2304*MW^6*MZ^2 + 4320*MW^4*MZ^4 - 
        3024*MW^2*MZ^6 + 765*MZ^8 + 4608*MW^6*MZ^2*\[Beta]^2 - 
        8640*MW^4*MZ^4*\[Beta]^2 + 6048*MW^2*MZ^6*\[Beta]^2 - 
        1530*MZ^8*\[Beta]^2 + 768*MW^6*MZ^2*\[Beta]^4 - 
        1440*MW^4*MZ^4*\[Beta]^4 + 1008*MW^2*MZ^6*\[Beta]^4 - 
        255*MZ^8*\[Beta]^4 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(-5 + 7*\[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
         (5 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
        4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
        771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8 + 9216*MW^8*\[Beta]^2 - 23040*MW^6*MZ^2*\[Beta]^2 + 
        29376*MW^4*MZ^4*\[Beta]^2 - 18720*MW^2*MZ^6*\[Beta]^2 + 
        4626*MZ^8*\[Beta]^2 - 5632*MW^8*\[Beta]^4 + 14080*MW^6*MZ^2*
         \[Beta]^4 - 17952*MW^4*MZ^4*\[Beta]^4 + 11440*MW^2*MZ^6*\[Beta]^4 - 
        2827*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
         \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
        3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
          4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-2 + 5*\[Beta]^2 - 
          8*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
         Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
        12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
        6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
        12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
         Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
        11520*MW^6*MZ^2*Cos[4*\[Theta]] - 14688*MW^4*MZ^4*Cos[4*\[Theta]] + 
        9360*MW^2*MZ^6*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] + 
        5120*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 12800*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] + 16320*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
        10400*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 2570*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (972*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (2*Sqrt[2]*GF^2*(1 - \[Beta]^2)^(3/2)*Cos[\[Theta]]*
       (MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
         (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*
         (\[Beta]^2 - Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (81*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 7280*MW^2*MZ^6 + 
        1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        9792*MW^4*MZ^4*\[Beta]^2 - 6240*MW^2*MZ^6*\[Beta]^2 + 
        1542*MZ^8*\[Beta]^2 + 9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*
         \[Beta]^4 + 31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
        4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
         \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
        3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
          4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
         (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
         Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
        12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
        6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
        12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
         Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
        11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
        9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
        9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {(-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(-1536*MW^6*MZ^2*\[Beta]^2 + 
        2880*MW^4*MZ^4*\[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 
        510*MZ^8*\[Beta]^2 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
         Cos[\[Theta]] + 3*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 336*MW^2*MZ^4 - 
          85*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
        512*MW^8*Cos[3*\[Theta]] - 1280*MW^6*MZ^2*Cos[3*\[Theta]] + 
        1632*MW^4*MZ^4*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*Cos[3*\[Theta]] + 
        257*MZ^8*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (-2*GF^2*(-1 + \[Beta]^2)*(6*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (4*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8)*(-2*\[Beta]^2 + (1 + \[Beta]^4)*Cos[2*\[Theta]])*
       Sin[\[Theta]]^2)/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
          Cos[2*\[Theta]])^2), 0, (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*
       (1536*MW^6*MZ^2*\[Beta]^2 - 2880*MW^4*MZ^4*\[Beta]^2 + 
        2016*MW^2*MZ^6*\[Beta]^2 - 510*MZ^8*\[Beta]^2 + 
        (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*Cos[\[Theta]] + 
        3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
         (1 + \[Beta]^4)*Cos[2*\[Theta]] + 512*MW^8*Cos[3*\[Theta]] - 
        1280*MW^6*MZ^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*Cos[3*\[Theta]] - 
        1040*MW^2*MZ^6*Cos[3*\[Theta]] + 257*MZ^8*Cos[3*\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^
        2), 0, (2*GF^2*(-1 + \[Beta]^2)*
       (18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
         (1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(2 - \[Beta]^2 - 
          \[Beta]^4 + (3 + \[Beta]^2)*Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/
      (243*Sqrt[3]*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}, 
    {0, (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*
       (3*(256*MW^6*MZ^2 - 480*MW^4*MZ^4 + 336*MW^2*MZ^6 - 85*MZ^8) + 
        (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*Cos[\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (4*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8)*Sin[\[Theta]]^2)/(243*MZ^4*(1 + \[Beta]^4 - 
        2*\[Beta]^2*Cos[2*\[Theta]])), 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
         Cos[2*\[Theta]])), 0}, 
    {(-2*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
        257*MZ^8)*(-1 + \[Beta]^2)*(-3 + 4*\[Beta]^2 + \[Beta]^4 + 
        2*(-2 + \[Beta]^2)*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (2*Sqrt[2]*GF^2*(1 - \[Beta]^2)^(3/2)*Cos[\[Theta]]*
       (MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
         (-1 + \[Beta]^2)*Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*
         (\[Beta]^2 - Cos[2*\[Theta]]))*Sin[\[Theta]])/
      (81*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(1536*MW^6*MZ^2*\[Beta]^2 - 
        2880*MW^4*MZ^4*\[Beta]^2 + 2016*MW^2*MZ^6*\[Beta]^2 - 
        510*MZ^8*\[Beta]^2 + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*(-2 + \[Beta]^2)*
         Cos[\[Theta]] + 3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
          85*MZ^6)*(1 + \[Beta]^4)*Cos[2*\[Theta]] + 
        512*MW^8*Cos[3*\[Theta]] - 1280*MW^6*MZ^2*Cos[3*\[Theta]] + 
        1632*MW^4*MZ^4*Cos[3*\[Theta]] - 1040*MW^2*MZ^6*Cos[3*\[Theta]] + 
        257*MZ^8*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     -1/243*(GF^2*(-1 + \[Beta]^2)*(512*MW^8 - 1280*MW^6*MZ^2 + 
         1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8 - 1536*MW^8*\[Beta]^2 + 
         3840*MW^6*MZ^2*\[Beta]^2 - 4896*MW^4*MZ^4*\[Beta]^2 + 
         3120*MW^2*MZ^6*\[Beta]^2 - 771*MZ^8*\[Beta]^2 + 
         1536*MW^8*\[Beta]^4 - 3840*MW^6*MZ^2*\[Beta]^4 + 
         4896*MW^4*MZ^4*\[Beta]^4 - 3120*MW^2*MZ^6*\[Beta]^4 + 
         771*MZ^8*\[Beta]^4 + 12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
           336*MW^2*MZ^4 + 85*MZ^6)*\[Beta]^2*(-2 + \[Beta]^2)*
          Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 6*\[Beta]^2 + \[Beta]^4)*
          Cos[2*\[Theta]] - 3072*MW^6*MZ^2*Cos[3*\[Theta]] + 
         5760*MW^4*MZ^4*Cos[3*\[Theta]] - 4032*MW^2*MZ^6*Cos[3*\[Theta]] + 
         1020*MZ^8*Cos[3*\[Theta]] + 1024*MW^8*Cos[4*\[Theta]] - 
         2560*MW^6*MZ^2*Cos[4*\[Theta]] + 3264*MW^4*MZ^4*Cos[4*\[Theta]] - 
         2080*MW^2*MZ^6*Cos[4*\[Theta]] + 514*MZ^8*Cos[4*\[Theta]] + 
         512*MW^8*\[Beta]^2*Cos[4*\[Theta]] - 1280*MW^6*MZ^2*\[Beta]^2*
          Cos[4*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] - 
         1040*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] + 257*MZ^8*\[Beta]^2*
          Cos[4*\[Theta]]))/(MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2), 0, 
     -1/243*(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(-3840*MW^6*MZ^2 + 
         7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
         7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
         10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
         2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
         3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
         3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
         1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
         4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
         771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
       (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2)}, 
    {0, (2*GF^2*(512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
        1040*MW^2*MZ^6 + 257*MZ^8)*(-1 + \[Beta]^2)*Sin[\[Theta]]^2)/
      (243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0, 0, 
     (-2*GF^2*Sqrt[2 - 2*\[Beta]^2]*(3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6) + (512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*Cos[\[Theta]])*
       Sin[\[Theta]])/(243*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*
         Cos[2*\[Theta]])), 0, -1/243*(GF^2*(-1 + \[Beta]^2)*
        (12*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          Cos[\[Theta]] + (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
           1040*MW^2*MZ^6 + 257*MZ^8)*(3 + Cos[2*\[Theta]])))/
       (MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])), 0}, 
    {(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(768*MW^6*MZ^2 - 1440*MW^4*MZ^4 + 
        1008*MW^2*MZ^6 - 255*MZ^8 - 1536*MW^6*MZ^2*\[Beta]^2 + 
        2880*MW^4*MZ^4*\[Beta]^2 - 2016*MW^2*MZ^6*\[Beta]^2 + 
        510*MZ^8*\[Beta]^2 - 2304*MW^6*MZ^2*\[Beta]^4 + 
        4320*MW^4*MZ^4*\[Beta]^4 - 3024*MW^2*MZ^6*\[Beta]^4 + 
        765*MZ^8*\[Beta]^4 - (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 
          1040*MW^2*MZ^6 + 257*MZ^8)*(1 - 11*\[Beta]^2 + 12*\[Beta]^4)*
         Cos[\[Theta]] + 3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 
          85*MZ^6)*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] - 
        1536*MW^8*Cos[3*\[Theta]] + 3840*MW^6*MZ^2*Cos[3*\[Theta]] - 
        4896*MW^4*MZ^4*Cos[3*\[Theta]] + 3120*MW^2*MZ^6*Cos[3*\[Theta]] - 
        771*MZ^8*Cos[3*\[Theta]] + 2560*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
        6400*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        1285*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
      (243*MZ^4*Sqrt[3 - 3*\[Beta]^2]*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     (GF^2*(3584*MW^8 - 8960*MW^6*MZ^2 + 11424*MW^4*MZ^4 - 7280*MW^2*MZ^6 + 
        1799*MZ^8 + 3072*MW^8*\[Beta]^2 - 7680*MW^6*MZ^2*\[Beta]^2 + 
        9792*MW^4*MZ^4*\[Beta]^2 - 6240*MW^2*MZ^6*\[Beta]^2 + 
        1542*MZ^8*\[Beta]^2 + 9728*MW^8*\[Beta]^4 - 24320*MW^6*MZ^2*
         \[Beta]^4 + 31008*MW^4*MZ^4*\[Beta]^4 - 19760*MW^2*MZ^6*\[Beta]^4 + 
        4883*MZ^8*\[Beta]^4 - 6144*MW^8*\[Beta]^6 + 15360*MW^6*MZ^2*
         \[Beta]^6 - 19584*MW^4*MZ^4*\[Beta]^6 + 12480*MW^2*MZ^6*\[Beta]^6 - 
        3084*MZ^8*\[Beta]^6 + 12*MZ^2*(256*MW^6 - 480*MW^4*MZ^2 + 
          336*MW^2*MZ^4 - 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
          4*\[Beta]^6)*Cos[\[Theta]] - 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*\[Beta]^2*
         (-3 + \[Beta]^2)^2*Cos[2*\[Theta]] - 9216*MW^6*MZ^2*
         Cos[3*\[Theta]] + 17280*MW^4*MZ^4*Cos[3*\[Theta]] - 
        12096*MW^2*MZ^6*Cos[3*\[Theta]] + 3060*MZ^8*Cos[3*\[Theta]] + 
        6144*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] - 11520*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] + 8064*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] - 
        2040*MZ^8*\[Beta]^2*Cos[3*\[Theta]] - 9216*MW^6*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] + 17280*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] - 
        12096*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] + 3060*MZ^8*\[Beta]^4*
         Cos[3*\[Theta]] + 4608*MW^8*Cos[4*\[Theta]] - 
        11520*MW^6*MZ^2*Cos[4*\[Theta]] + 14688*MW^4*MZ^4*Cos[4*\[Theta]] - 
        9360*MW^2*MZ^6*Cos[4*\[Theta]] + 2313*MZ^8*Cos[4*\[Theta]] - 
        9216*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 23040*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 29376*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        18720*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 4626*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] + 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] - 
        6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] + 8160*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] - 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] + 
        1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/(972*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 
     (2*GF^2*(-1 + \[Beta]^2)*(18*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(1 + \[Beta]^2)*Cos[\[Theta]] + 
        (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
          257*MZ^8)*(2 - \[Beta]^2 - \[Beta]^4 + (3 + \[Beta]^2)*
           Cos[2*\[Theta]]))*Sin[\[Theta]]^2)/(243*Sqrt[3]*MZ^4*
       (1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2), 0, 
     -1/243*(Sqrt[2]*GF^2*(-1 + \[Beta]^2)*(-3840*MW^6*MZ^2 + 
         7200*MW^4*MZ^4 - 5040*MW^2*MZ^6 + 1275*MZ^8 + 
         7680*MW^6*MZ^2*\[Beta]^2 - 14400*MW^4*MZ^4*\[Beta]^2 + 
         10080*MW^2*MZ^6*\[Beta]^2 - 2550*MZ^8*\[Beta]^2 + 
         2304*MW^6*MZ^2*\[Beta]^4 - 4320*MW^4*MZ^4*\[Beta]^4 + 
         3024*MW^2*MZ^6*\[Beta]^4 - 765*MZ^8*\[Beta]^4 - 
         (512*MW^8 - 1280*MW^6*MZ^2 + 1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 
           257*MZ^8)*(-7 + 5*\[Beta]^2 + 6*\[Beta]^4)*Cos[\[Theta]] + 
         3*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 336*MW^2*MZ^4 + 85*MZ^6)*
          (9 - 2*\[Beta]^2 + \[Beta]^4)*Cos[2*\[Theta]] + 
         1536*MW^8*Cos[3*\[Theta]] - 3840*MW^6*MZ^2*Cos[3*\[Theta]] + 
         4896*MW^4*MZ^4*Cos[3*\[Theta]] - 3120*MW^2*MZ^6*Cos[3*\[Theta]] + 
         771*MZ^8*Cos[3*\[Theta]] + 512*MW^8*\[Beta]^2*Cos[3*\[Theta]] - 
         1280*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 1632*MW^4*MZ^4*\[Beta]^2*
          Cos[3*\[Theta]] - 1040*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
         257*MZ^8*\[Beta]^2*Cos[3*\[Theta]])*Sin[\[Theta]])/
       (MZ^4*Sqrt[3 - 3*\[Beta]^2]*(1 + \[Beta]^4 - 2*\[Beta]^2*
           Cos[2*\[Theta]])^2), 0, 
     (GF^2*(8704*MW^8 - 21760*MW^6*MZ^2 + 27744*MW^4*MZ^4 - 17680*MW^2*MZ^6 + 
        4369*MZ^8 + 33792*MW^8*\[Beta]^2 - 84480*MW^6*MZ^2*\[Beta]^2 + 
        107712*MW^4*MZ^4*\[Beta]^2 - 68640*MW^2*MZ^6*\[Beta]^2 + 
        16962*MZ^8*\[Beta]^2 + 2560*MW^8*\[Beta]^4 - 6400*MW^6*MZ^2*
         \[Beta]^4 + 8160*MW^4*MZ^4*\[Beta]^4 - 5200*MW^2*MZ^6*\[Beta]^4 + 
        1285*MZ^8*\[Beta]^4 + 6144*MW^8*\[Beta]^6 - 15360*MW^6*MZ^2*
         \[Beta]^6 + 19584*MW^4*MZ^4*\[Beta]^6 - 12480*MW^2*MZ^6*\[Beta]^6 + 
        3084*MZ^8*\[Beta]^6 + 36*MZ^2*(-256*MW^6 + 480*MW^4*MZ^2 - 
          336*MW^2*MZ^4 + 85*MZ^6)*(-1 + 10*\[Beta]^2 - 9*\[Beta]^4 + 
          4*\[Beta]^6)*Cos[\[Theta]] + 4*(512*MW^8 - 1280*MW^6*MZ^2 + 
          1632*MW^4*MZ^4 - 1040*MW^2*MZ^6 + 257*MZ^8)*(-6 - 3*\[Beta]^2 - 
          12*\[Beta]^4 + \[Beta]^6)*Cos[2*\[Theta]] + 
        27648*MW^6*MZ^2*Cos[3*\[Theta]] - 51840*MW^4*MZ^4*Cos[3*\[Theta]] + 
        36288*MW^2*MZ^6*Cos[3*\[Theta]] - 9180*MZ^8*Cos[3*\[Theta]] - 
        18432*MW^6*MZ^2*\[Beta]^2*Cos[3*\[Theta]] + 34560*MW^4*MZ^4*\[Beta]^2*
         Cos[3*\[Theta]] - 24192*MW^2*MZ^6*\[Beta]^2*Cos[3*\[Theta]] + 
        6120*MZ^8*\[Beta]^2*Cos[3*\[Theta]] + 27648*MW^6*MZ^2*\[Beta]^4*
         Cos[3*\[Theta]] - 51840*MW^4*MZ^4*\[Beta]^4*Cos[3*\[Theta]] + 
        36288*MW^2*MZ^6*\[Beta]^4*Cos[3*\[Theta]] - 9180*MZ^8*\[Beta]^4*
         Cos[3*\[Theta]] - 4608*MW^8*Cos[4*\[Theta]] + 
        11520*MW^6*MZ^2*Cos[4*\[Theta]] - 14688*MW^4*MZ^4*Cos[4*\[Theta]] + 
        9360*MW^2*MZ^6*Cos[4*\[Theta]] - 2313*MZ^8*Cos[4*\[Theta]] - 
        3072*MW^8*\[Beta]^2*Cos[4*\[Theta]] + 7680*MW^6*MZ^2*\[Beta]^2*
         Cos[4*\[Theta]] - 9792*MW^4*MZ^4*\[Beta]^2*Cos[4*\[Theta]] + 
        6240*MW^2*MZ^6*\[Beta]^2*Cos[4*\[Theta]] - 1542*MZ^8*\[Beta]^2*
         Cos[4*\[Theta]] - 2560*MW^8*\[Beta]^4*Cos[4*\[Theta]] + 
        6400*MW^6*MZ^2*\[Beta]^4*Cos[4*\[Theta]] - 8160*MW^4*MZ^4*\[Beta]^4*
         Cos[4*\[Theta]] + 5200*MW^2*MZ^6*\[Beta]^4*Cos[4*\[Theta]] - 
        1285*MZ^8*\[Beta]^4*Cos[4*\[Theta]]))/
      (2916*MZ^4*(1 + \[Beta]^4 - 2*\[Beta]^2*Cos[2*\[Theta]])^2)}}

